Decentralized Scalar Field Mapping using Gaussian Process

Decentralized Gaussian process (GP) methods provide a scalable framework for multi-agent scalar-field estimation by allowing each agent to maintain a local GP over its assigned subdomain. Because neighboring agents condition their GP models on different measurements, their GP posteriors generally disagree over overlapping regions. This paper introduces the inducing points decentralized Gaussian process (IPD-GP) framework, which exploits these discrepancies to improve posterior consistency over shared regions. Each sender constructs receiver-specific data packets by selecting inducing locations targeted at the pairwise overlap and transmitting the corresponding posterior means and variances. Each receiver then selectively assimilates informative packets as persistent fictitious measurements in its local GP. The developed architecture preserves decentralized computation and communication without requiring full dataset exchange or centralized inference. Performance is evaluated using normalized root-mean-square error, negative log predictive density, and their overlap-restricted counterparts, with comparisons against non-communicating local GPs, decentralized aggregation methods, and a centralized GP. Simulation results show that IPD-GP achieves competitive predictive accuracy while reducing inter-agent communication.

==> anc/README.md <==
# Code and data for "Decentralized Scalar Field Mapping using Gaussian Process"

Hossein Papi, Muzaffar Qureshi, Kyle Volle, Omkar Sudhir Patil, Rushikesh Kamalapurkar

This folder holds the simulation script and the complete set of data files
behind every figure and table in the paper. The data are provided so that the
figures and tables can be checked or replotted without running the simulation.

## Contents

| File | Purpose |
|---|---|
| `V7_Gradient_homogeneous.m` | Full simulation. Runs IPD-GP, the self-only baseline, DEC-gPoE, DEC-grBCM and the centralized GP, then writes every CSV in `sim_data/` |
| `sim_data/*.csv` | All outputs of the run reported in the paper |

## Requirements

MATLAB R2018b or newer with the Optimization Toolbox, which supplies `fmincon`
and `optimoptions`. No other toolboxes are used.

## Running

Place the script in any folder and run it.

```matlab
V7_Gradient_homogeneous
```

The random seed is fixed with `rng(121)`, so a run reproduces the reported
numbers. Outputs are written to a `sim_data/` folder next to the script,
which is created if missing, and existing files of the same names in it are
overwritten. The script also
opens a set of diagnostic figures, which can be switched off by setting
`settings.show_plots = false` near the top.

In the reported run the sender-side packet selection alone took about eight
minutes in total, as recorded in `sim_data/cost_history.csv`, so expect a full
run to take somewhat longer than that.

## Settings used in the paper

| Quantity | Value | Variable in the script |
|---|---|---|
| Agents | 4 | `settings.Nrobots` |
| Domain and grid | [-6, 6]^2 on a 50 x 50 grid | `settings.domain`, `settings.Ng` |
| Subdomain half-width and centres | 3.6 about (±2.4, ±2.4) | `settings.Rsense`, `settings.robot_centers` |
| Clock steps | 50 | `settings.Tsteps` |
| Length scale, signal scale, noise standard deviation | 1.50, 0.70, 0.09 for every agent | `settings.ell_agents`, `settings.sf_agents`, `settings.noise_std_agents` |
| Inducing points per directed edge per step | 10 | `settings.p_tx` |
| Receiver weights for mean and variance | 1.0 and 0.25 | `settings.alpha_mean`, `settings.beta_var` |
| Consensus iterations assumed for the baselines | 50 | `settings.s_end` |

## Which file feeds which part of the paper

| Paper element | Source |
|---|---|
| Fig. 1, field and measurement locations | `truth_grid.csv`, `measurements_agent_1.csv` to `measurements_agent_4.csv` |
| Table II, accuracy columns | last row (t = T) of `baseline_history.csv` |
| Table II, transmitted scalars | `comm_cost.csv` |
| Table II, accuracy-to-communication metric | `comm_cost.csv` together with `baseline_history.csv` |
| Fig. 2, accuracy against time | every row of `baseline_history.csv` |

The LaTeX source of the paper reads these files directly when it compiles, so
the numbers in Table II and the curves in Fig. 2 are taken from the CSVs
rather than typed in.

## Column key for `baseline_history.csv`

One row per clock step `t`. Every other column name has the form
`<metric>_<method>`.

| Method suffix | Estimator |
|---|---|
| `prop` | IPD-GP |
| `self` | self-only local GPs |
| `gpoe` | DEC-gPoE |
| `grbcm` | DEC-grBCM |
| `cen` | centralized GP |

| Metric prefix | Quantity |
|---|---|
| `nrmse` | root-mean-square error over the combined subdomains, divided by the range of the field |
| `ormse` | root-mean-square error restricted to the overlap regions, not divided by the range |
| `nlpd` | negative log predictive density over the combined subdomains, with the observation noise variance included |
| `onlpd` | negative log predictive density restricted to the overlap regions |
| `mae` | mean absolute error over the combined subdomains, divided by the range of the field |
| `cov` | fraction of evaluation points whose error lies within ±1.96 posterior standard deviations |

## Other data files

| File pattern | Content |
|---|---|
| `agents.csv` | centre and half-width of each subdomain |
| `final_mean_agent_*.csv`, `final_var_agent_*.csv`, `final_error_agent_*.csv` | IPD-GP posterior mean, variance and error on each agent's subdomain at t = T |
| `final_*_self_agent_*.csv` | the same quantities for the self-only baseline |
| `retained_packets_agent_*.csv` | location, clock step and sender of every packet each agent admitted |
| `baseline_per_agent.csv` | final NRMSE and NLPD on each agent's own subdomain, all five estimators |
| `cost_history.csv` | per step, scalars sent, messages sent, sender and receiver selection time, packets admitted |
| `comm_cost.csv` | total transmitted scalars, ratio to IPD-GP and communication rounds for each scheme |
| `local_*_history*.csv`, `overlap_rmse_history*.csv`, `network_metrics_history*.csv`, `shared_vs_self_metrics_history.csv`, `focus_agent_*.csv` | additional per-agent and per-step diagnostics |

Scalar counts for DEC-gPoE and DEC-grBCM follow from the number of consensus
iterations and grid nodes, whereas the IPD-GP count is measured during the run.


==> anc/V7_Gradient_homogeneous.m <==
% DISTRIBUTED_GP_BATCH_RETAINED_PSEUDO_DEMO_WITH_SELF_BASELINE
% -------------------------------------------------------------------------
% Simulation aligned with the paper's retained fictitious-measurement model.
% Includes the DEC-gPoE / DEC-grBCM baseline comparison as a local function.
%
%   DEC-gPoE  : Cao & Fleet, arXiv:1410.7827, 2014
%   DEC-grBCM : Liu, Cai, Wang & Ong, ICML 2018, pp. 3131-3140
%   decentralized forms: Kontoudis & Stilwell, IEEE TMLCN 4:115-138, 2026
% -------------------------------------------------------------------------
clearvars -except results; close all; clc;
 rng(121);

%% ============================ SETTINGS ===============================
settings = struct();
settings.domain = [-6 6; -6 6];
settings.Ng = 50;
settings.Nrobots = 4;
settings.robot_centers = [-2.4, -2.4; ...
                           2.4, -2.4; ...
                           2.4,  2.4; ...
                          -2.4,  2.4];
settings.Rsense = 3.6;            % HALF-WIDTH of the square subdomain
settings.Tsteps = 50;
settings.noise_std_agents = 0.09*ones(4,1);
settings.ell_agents       = 1.50*ones(4,1);
settings.sf_agents        = 0.70*ones(4,1);   
settings.jitter = 1e-8;
settings.p_tx = 10;               % transmitted inducing packets per directed edge
settings.use_gradient = true;     % Eq. (18)-(21)
settings.lambda_msg = 0;          % fictitious-measurement regularization
settings.alpha_mean = 1.0;        % lambda_mu  in the paper
settings.beta_var = 0.25;         % lambda_Sig in the paper
settings.focus_receiver = 1;
settings.focus_agents  = [3 4];   % cleanest and noisiest sensor
settings.show_plots = true;
settings.export_csv = true;
settings.s_end = 50;              % DAC iterations assumed for the baselines
settings.export_dir = fullfile(fileparts(mfilename('fullpath')), 'sim_data');

%% ============================ GLOBAL GRID ============================
[xg, yg] = meshgrid(linspace(settings.domain(1,1), settings.domain(1,2), settings.Ng), ...
                    linspace(settings.domain(2,1), settings.domain(2,2), settings.Ng));
Xg = [xg(:), yg(:)];

%% ============================ TRUE FIELD =============================
true_fun = @(X) ( ...
      0.80*sin(0.55*X(:,1) + 0.20*X(:,2) + 0.25*sin(0.30*X(:,2))) ...
    + 0.60*cos(0.50*X(:,2) - 0.15*X(:,1) + 0.20*sin(0.35*X(:,1))) ...
    + 0.35*sin(0.18*(X(:,1).^2 - 0.60*X(:,2).^2)) ...
    + 0.65*exp(-((X(:,1)+2.0).^2 + (X(:,2)-1.0).^2)/6.0).*cos(1.6*X(:,1)) ...
    - 0.60*exp(-((X(:,1)-1.8).^2 + (X(:,2)+2.1).^2)/2.8) );
truth_grid = true_fun(Xg);
truth_range = max(max(truth_grid) - min(truth_grid), 1e-12);

%% ============================ LOCAL DOMAINS ==========================
N = settings.Nrobots;
T = settings.Tsteps;
idxQ = cell(N,1);
Xq_cell = cell(N,1);
Xobs_full = cell(N,1);
yobs_full = cell(N,1);

for i = 1:N
    idxQ{i} = find( abs(Xg(:,1)-settings.robot_centers(i,1)) <= settings.Rsense & ...
                    abs(Xg(:,2)-settings.robot_centers(i,2)) <= settings.Rsense );
    Xq_cell{i} = Xg(idxQ{i}, :);
    if numel(idxQ{i}) < T
        error('Agent %d has fewer domain points than Tsteps.', i);
    end
    perm = randperm(numel(idxQ{i}), T);
    Xobs_full{i} = Xg(idxQ{i}(perm), :);
    yobs_full{i} = true_fun(Xobs_full{i}) + settings.noise_std_agents(i) * randn(T,1);
end

%% ============================ OVERLAPS ===============================
overlap_global_idx = cell(N,N);
overlap_union_local_idx = cell(N,1);

for i = 1:N
    idx_union = [];
    for j = 1:N
        if i == j, continue; end
        [gidx, li, ~] = intersect(idxQ{i}, idxQ{j}, 'stable');
        overlap_global_idx{i,j} = gidx;
        idx_union = [idx_union; li(:)]; %#ok<AGROW>
    end
    overlap_union_local_idx{i} = unique(idx_union, 'stable');
end

%% ============================ PSEUDO-MEMORY ==========================
memU = cell(N,1); memM = cell(N,1); memR = cell(N,1);
memSender = cell(N,1); memTime = cell(N,1);
for i = 1:N
    memU{i} = zeros(0,2); memM{i} = zeros(0,1); memR{i} = zeros(0,1);
    memSender{i} = zeros(0,1); memTime{i} = zeros(0,1);
end

%% ============================ METRICS ================================
local_rmse = nan(T,N);  overlap_rmse = nan(T,N);
local_mae = nan(T,N);   local_nlpd = nan(T,N);   local_coverage95 = nan(T,N);
network_local_rmse = nan(T,1);  network_overlap_rmse = nan(T,1);
network_local_mae = nan(T,1);   network_local_nlpd = nan(T,1);
network_local_coverage95 = nan(T,1);  network_objective = nan(T,1);

local_rmse_self = nan(T,N);  overlap_rmse_self = nan(T,N);
local_mae_self = nan(T,N);   local_nlpd_self = nan(T,N);
local_coverage95_self = nan(T,N);
network_local_rmse_self = nan(T,1);  network_overlap_rmse_self = nan(T,1);
network_local_mae_self = nan(T,1);   network_local_nlpd_self = nan(T,1);
network_local_coverage95_self = nan(T,1);

local_mape = nan(T,N);       network_local_mape = nan(T,1);
local_mape_self = nan(T,N);  network_local_mape_self = nan(T,1);

% ----- BASELINES: DEC-gPoE and DEC-grBCM, network level, per step -----
net_rmse_gpoe  = nan(T,1);  net_nlpd_gpoe  = nan(T,1);
net_mae_gpoe   = nan(T,1);  net_cov_gpoe   = nan(T,1);
net_rmse_grbcm = nan(T,1);  net_nlpd_grbcm = nan(T,1);
net_mae_grbcm  = nan(T,1);  net_cov_grbcm  = nan(T,1);
loc_rmse_gpoe  = nan(T,N);  loc_nlpd_gpoe  = nan(T,N);
loc_rmse_grbcm = nan(T,N);  loc_nlpd_grbcm = nan(T,N);

%%%%%%%%%%%%
net_rmse_full = nan(T,1);  net_nlpd_full = nan(T,1);
net_mae_full  = nan(T,1);  net_cov_full  = nan(T,1);
loc_rmse_full = nan(T,N);  loc_nlpd_full = nan(T,N);
%%%%%%%%%%%%%%%

% ----- OVERLAP-REGION aggregates, all five methods -----
net_ormse_prop  = nan(T,1);  net_onlpd_prop  = nan(T,1);
net_ormse_self  = nan(T,1);  net_onlpd_self  = nan(T,1);
net_ormse_gpoe  = nan(T,1);  net_onlpd_gpoe  = nan(T,1);
net_ormse_grbcm = nan(T,1);  net_onlpd_grbcm = nan(T,1);
net_ormse_full  = nan(T,1);  net_onlpd_full  = nan(T,1);

comm_floats_t = zeros(T,1);   % floats transmitted network-wide, per step
comm_msgs_t   = zeros(T,1);   % directed packets sent, per step
sel_time_t    = zeros(T,1);   % sender-side selection wall time, per step
recv_time_t   = zeros(T,1);   % receiver-side selection wall time, per step
n_admitted_t  = zeros(T,1);   % receivers that assimilated, per step

final_state = struct();
final_plot_info = struct();

%% ============================ MAIN LOOP ==============================
for t = 1:T
    fprintf('\n================ TIME STEP %d / %d ================\n', t, T);

    % ----- 1) PRE-SELECTION models -----------------------------------
    model_pre = cell(N,1); mu_pre = cell(N,1); var_pre = cell(N,1);
    Xraw_now = cell(N,1); yraw_now = cell(N,1);
    for i = 1:N
        Xraw_now{i} = Xobs_full{i}(1:t, :);
        yraw_now{i} = yobs_full{i}(1:t, :);
        model_pre{i} = build_gp_model_augmented(Xraw_now{i}, yraw_now{i}, ...
            memU{i}, memM{i}, memR{i}, settings.ell_agents(i), ...
            settings.sf_agents(i), settings.noise_std_agents(i), settings.jitter);
        mu_pre{i}  = gp_mean(model_pre{i}, Xq_cell{i});
        var_pre{i} = gp_var_diag(model_pre{i}, Xq_cell{i});
    end

    % ----- 2) Sender-side packet libraries ---------------------------
    libraries = cell(N,N);
    for j = 1:N
        for i = 1:N
            if i == j, continue; end
            gidx = overlap_global_idx{i,j};
            if isempty(gidx)
                libraries{j,i} = empty_library(j,i);
                continue;
            end

            Ztarget = Xg(gidx, :);
            p_edge  = min(settings.p_tx, size(Ztarget,1));

            tsel = tic;                                  % <-- timer STARTS here
            if settings.use_gradient
                % Assumption 1: axis-aligned bounding box of the overlap
                box = [min(Ztarget,[],1)', max(Ztarget,[],1)'];
                [library, dbg] = construct_batch_packet_library_grad( ...
                    model_pre{j}, Ztarget, p_edge, box);
            else
                [library, dbg] = construct_batch_packet_library( ...
                    model_pre{j}, Ztarget, Ztarget, p_edge);
            end
            sel_time_t(t) = sel_time_t(t) + toc(tsel);   % <-- and stops here

            comm_floats_t(t) = comm_floats_t(t) + size(library.U,1)*(size(library.U,2)+2);
            comm_msgs_t(t)   = comm_msgs_t(t) + 1;

            library.sender   = j;
            library.receiver = i;
            library.dbg      = dbg;
            libraries{j,i}   = library;
        end
    end

    % ----- 3) Receiver-side selection + admission gate ----------------
    receiver_info = cell(N,1);
    J_global_t = 0;
    for i = 1:N
        trec = tic;
        receiver_info{i} = select_best_packet_exact(i, model_pre{i}, libraries, ...
            settings.alpha_mean, settings.beta_var, settings.lambda_msg);

        % Eq. (30): J_t sums over EVERY agent that had a non-empty library.
        % NaN means "no packets received", not "gated out".
        if ~isnan(receiver_info{i}.min_cost)
            J_global_t = J_global_t + receiver_info{i}.min_cost;
        end

        % Admission gate: tested on the minimizer (paper Eq. admission_gate)
        receiver_info{i}.admitted = false;
        if ~isempty(receiver_info{i}.selected_u)
            var_i_at_u = gp_var_diag(model_pre{i}, receiver_info{i}.selected_u);
            receiver_info{i}.admitted = (var_i_at_u > receiver_info{i}.selected_s);
        end
        if ~receiver_info{i}.admitted
            receiver_info{i}.selected_u = [];
        end
        n_admitted_t(t) = n_admitted_t(t) + receiver_info{i}.admitted;
        recv_time_t(t)  = recv_time_t(t) + toc(trec);

        if ~isempty(receiver_info{i}.selected_u)
            memU{i}      = [memU{i}; receiver_info{i}.selected_u];
            memM{i}      = [memM{i}; receiver_info{i}.selected_m];
            memR{i}      = [memR{i}; receiver_info{i}.selected_s + settings.lambda_msg];
            memSender{i} = [memSender{i}; receiver_info{i}.selected_sender];
            memTime{i}   = [memTime{i}; t];
        end
    end
    network_objective(t) = J_global_t;

    % ----- 4) POST-SELECTION and SELF-ONLY models ---------------------
    model_post = cell(N,1); mu_post = cell(N,1); var_post = cell(N,1);
    model_self = cell(N,1); mu_self = cell(N,1); var_self = cell(N,1);
    for i = 1:N
        model_post{i} = build_gp_model_augmented(Xraw_now{i}, yraw_now{i}, ...
            memU{i}, memM{i}, memR{i}, settings.ell_agents(i), ...
            settings.sf_agents(i), settings.noise_std_agents(i), settings.jitter);
        mu_post{i}  = gp_mean(model_post{i}, Xq_cell{i});
        var_post{i} = gp_var_diag(model_post{i}, Xq_cell{i});

        model_self{i} = build_gp_model_augmented(Xraw_now{i}, yraw_now{i}, ...
            zeros(0,2), zeros(0,1), zeros(0,1), settings.ell_agents(i), ...
            settings.sf_agents(i), settings.noise_std_agents(i), settings.jitter);
        mu_self{i}  = gp_mean(model_self{i}, Xq_cell{i});
        var_self{i} = gp_var_diag(model_self{i}, Xq_cell{i});
    end

    % ----- 5) Metrics: proposed ---------------------------------------
    all_local_sq = []; all_local_abs = []; all_local_nlpd = [];
    all_local_cov = []; all_overlap_sq = []; all_local_pct = [];
    for i = 1:N
        truth_i = true_fun(Xq_cell{i});
        mu_i  = mu_post{i};
        var_i = max(var_post{i}, 1e-12);
        err_i = mu_i - truth_i;
        pct_err_i = abs(err_i) ./ max(abs(truth_i), 1e-8) * 100;

        local_mape(t,i) = mean(pct_err_i);
        local_rmse(t,i) = sqrt(mean(err_i.^2)) / truth_range;
        local_mae(t,i)  = mean(abs(err_i)) / truth_range;

        pred_var_obs = var_i + settings.noise_std_agents(i)^2;
        local_nlpd(t,i) = mean(0.5*log(2*pi*pred_var_obs) + 0.5*err_i.^2 ./ pred_var_obs);
        local_coverage95(t,i) = mean(abs(err_i) <= 1.96*sqrt(var_i));

        ov_idx = overlap_union_local_idx{i};
        if isempty(ov_idx)
            overlap_rmse(t,i) = NaN;
        else
            overlap_rmse(t,i) = sqrt(mean(err_i(ov_idx).^2));
            all_overlap_sq = [all_overlap_sq; err_i(ov_idx).^2]; %#ok<AGROW>
        end

        all_local_pct  = [all_local_pct;  pct_err_i];  %#ok<AGROW>
        all_local_sq   = [all_local_sq;   err_i.^2];   %#ok<AGROW>
        all_local_abs  = [all_local_abs;  abs(err_i)]; %#ok<AGROW>
        all_local_nlpd = [all_local_nlpd; ...
            0.5*log(2*pi*pred_var_obs) + 0.5*err_i.^2 ./ pred_var_obs]; %#ok<AGROW>
        all_local_cov  = [all_local_cov;  abs(err_i) <= 1.96*sqrt(var_i)]; %#ok<AGROW>
    end
    network_local_rmse(t)  = sqrt(mean(all_local_sq)) / truth_range;
    network_local_mape(t)  = mean(all_local_pct);
    if isempty(all_overlap_sq)
        network_overlap_rmse(t) = NaN;
    else
        network_overlap_rmse(t) = sqrt(mean(all_overlap_sq));
    end
    network_local_mae(t)        = mean(all_local_abs) / truth_range;
    network_local_nlpd(t)       = mean(all_local_nlpd);
    network_local_coverage95(t) = mean(all_local_cov);

    % ----- 5b) Metrics: self-only -------------------------------------
    all_local_sq_self = []; all_local_abs_self = []; all_local_nlpd_self = [];
    all_local_cov_self = []; all_overlap_sq_self = []; all_local_pct_self = [];
    for i = 1:N
        truth_i = true_fun(Xq_cell{i});
        mu_i  = mu_self{i};
        var_i = max(var_self{i}, 1e-12);
        err_i = mu_i - truth_i;
        pct_err_i = abs(err_i) ./ max(abs(truth_i), 1e-8) * 100;

        local_mape_self(t,i) = mean(pct_err_i);
        local_rmse_self(t,i) = sqrt(mean(err_i.^2)) / truth_range;
        local_mae_self(t,i)  = mean(abs(err_i)) / truth_range;

        pred_var_obs = var_i + settings.noise_std_agents(i)^2;
        local_nlpd_self(t,i) = mean(0.5*log(2*pi*pred_var_obs) + 0.5*err_i.^2 ./ pred_var_obs);
        local_coverage95_self(t,i) = mean(abs(err_i) <= 1.96*sqrt(var_i));

        ov_idx = overlap_union_local_idx{i};
        if isempty(ov_idx)
            overlap_rmse_self(t,i) = NaN;
        else
            overlap_rmse_self(t,i) = sqrt(mean(err_i(ov_idx).^2));
            all_overlap_sq_self = [all_overlap_sq_self; err_i(ov_idx).^2]; %#ok<AGROW>
        end

        all_local_pct_self  = [all_local_pct_self;  pct_err_i];  %#ok<AGROW>
        all_local_sq_self   = [all_local_sq_self;   err_i.^2];   %#ok<AGROW>
        all_local_abs_self  = [all_local_abs_self;  abs(err_i)]; %#ok<AGROW>
        all_local_nlpd_self = [all_local_nlpd_self; ...
            0.5*log(2*pi*pred_var_obs) + 0.5*err_i.^2 ./ pred_var_obs]; %#ok<AGROW>
        all_local_cov_self  = [all_local_cov_self;  abs(err_i) <= 1.96*sqrt(var_i)]; %#ok<AGROW>
    end
    network_local_rmse_self(t) = sqrt(mean(all_local_sq_self)) / truth_range;
    network_local_mape_self(t) = mean(all_local_pct_self);
    if isempty(all_overlap_sq_self)
        network_overlap_rmse_self(t) = NaN;
    else
        network_overlap_rmse_self(t) = sqrt(mean(all_overlap_sq_self));
    end
    network_local_mae_self(t)        = mean(all_local_abs_self) / truth_range;
    network_local_nlpd_self(t)       = mean(all_local_nlpd_self);
    network_local_coverage95_self(t) = mean(all_local_cov_self);

    % ----- 5c) Baselines at this time step ----------------------------
    %   DEC-gPoE  [Cao & Fleet 2014] : fuse the self-only experts
    %   DEC-grBCM [Liu et al. 2018]  : shared subset D_c + augmented experts
    Xall = []; yall = [];
    for i = 1:N
        Xall = [Xall; Xraw_now{i}]; %#ok<AGROW>
        yall = [yall; yraw_now{i}]; %#ok<AGROW>
    end
    rs = rng; rng(0);
    nper = max(1, round(t/N));           % N_i/M points from each agent
    Xc = []; yc = [];
    for i = 1:N
        sel = randperm(t, min(nper, t));
        Xc = [Xc; Xraw_now{i}(sel,:)];   %#ok<AGROW>
        yc = [yc; yraw_now{i}(sel)];     %#ok<AGROW>
    end
    rng(rs);

    mdl_c = build_gp_model_augmented(Xc, yc, zeros(0,2), zeros(0,1), zeros(0,1), ...
        mean(settings.ell_agents), mean(settings.sf_agents), ...
        mean(settings.noise_std_agents), settings.jitter);
    mdl_plus = cell(N,1);
    for i = 1:N
        mdl_plus{i} = build_gp_model_augmented([Xc; Xraw_now{i}], [yc; yraw_now{i}], ...
            zeros(0,2), zeros(0,1), zeros(0,1), settings.ell_agents(i), ...
            settings.sf_agents(i), settings.noise_std_agents(i), settings.jitter);
    end

    ns2 = settings.noise_std_agents.^2;
    mu_g = cell(N,1); v_g = cell(N,1);
    mu_b = cell(N,1); v_b = cell(N,1); tru_c = cell(N,1);
    for i = 1:N
        tru_c{i} = true_fun(Xq_cell{i});
        [mu_g{i}, v_g{i}] = fuse_gpoe(model_self, Xq_cell{i});
        [mu_b{i}, v_b{i}] = fuse_grbcm(mdl_c, mdl_plus, Xq_cell{i});
        [loc_rmse_gpoe(t,i),  loc_nlpd_gpoe(t,i)]  = ...
            bl_score(mu_g{i}, v_g{i}, tru_c{i}, truth_range, ns2(i));
        [loc_rmse_grbcm(t,i), loc_nlpd_grbcm(t,i)] = ...
            bl_score(mu_b{i}, v_b{i}, tru_c{i}, truth_range, ns2(i));
    end
    [net_rmse_gpoe(t),  net_nlpd_gpoe(t),  net_mae_gpoe(t),  net_cov_gpoe(t)] = ...
        net_scores(mu_g, v_g, tru_c, ns2, truth_range);
    [net_rmse_grbcm(t), net_nlpd_grbcm(t), net_mae_grbcm(t), net_cov_grbcm(t)] = ...
        net_scores(mu_b, v_b, tru_c, ns2, truth_range);

    % ----- Centralized full GP: exact GP on all agents' raw measurements ----
    % Accuracy upper bound. Assumes a fusion center and raw-data sharing,

    rg_all = [];
    for i = 1:N
        rg_all = [rg_all; ns2(i)*ones(size(Xraw_now{i},1),1)]; %#ok<AGROW>
    end
    mdl_full = build_gp_model_augmented(zeros(0,2), zeros(0,1), ...
        Xall, yall, rg_all, ...
        mean(settings.ell_agents), mean(settings.sf_agents), 0, settings.jitter);

    mu_f = cell(N,1); v_f = cell(N,1);
    for i = 1:N
        mu_f{i} = gp_mean(mdl_full, Xq_cell{i});
        v_f{i}  = gp_var_diag(mdl_full, Xq_cell{i});
        [loc_rmse_full(t,i), loc_nlpd_full(t,i)] = ...
            bl_score(mu_f{i}, v_f{i}, tru_c{i}, truth_range, ns2(i));
    end
    [net_rmse_full(t), net_nlpd_full(t), net_mae_full(t), net_cov_full(t)] = ...
        net_scores(mu_f, v_f, tru_c, ns2, truth_range);
    % ----- Overlap-region aggregates for all five methods ----------------
    ovc = overlap_union_local_idx;
    [net_ormse_prop(t),  net_onlpd_prop(t)]  = net_scores_overlap(mu_post, var_post, tru_c, ns2, ovc);
    [net_ormse_self(t),  net_onlpd_self(t)]  = net_scores_overlap(mu_self, var_self, tru_c, ns2, ovc);
    [net_ormse_gpoe(t),  net_onlpd_gpoe(t)]  = net_scores_overlap(mu_g,    v_g,      tru_c, ns2, ovc);
    [net_ormse_grbcm(t), net_onlpd_grbcm(t)] = net_scores_overlap(mu_b,    v_b,      tru_c, ns2, ovc);
    [net_ormse_full(t),  net_onlpd_full(t)]  = net_scores_overlap(mu_f,    v_f,      tru_c, ns2, ovc);
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    fprintf('Network local RMSE   = %.4f\n', network_local_rmse(t));
    fprintf('Network overlap RMSE = %.4f\n', network_overlap_rmse(t));
    fprintf('Network MAE          = %.4f\n', network_local_mae(t));
    fprintf('Network NLPD         = %.4f\n', network_local_nlpd(t));
    fprintf('Network Cov95        = %.4f\n', network_local_coverage95(t));
    fprintf('Network J_t          = %.4f  (%d of %d admitted)\n', ...
            network_objective(t), n_admitted_t(t), N);
    fprintf('Self-only local RMSE   = %.4f\n', network_local_rmse_self(t));
    fprintf('Self-only overlap RMSE = %.4f\n', network_overlap_rmse_self(t));
    fprintf('Self-only MAE          = %.4f\n', network_local_mae_self(t));
    fprintf('Self-only NLPD         = %.4f\n', network_local_nlpd_self(t));
    fprintf('Self-only Cov95        = %.4f\n', network_local_coverage95_self(t));

    if t == T
        final_state.model_pre  = model_pre;
        final_state.model_post = model_post;
        final_state.model_self = model_self;
        final_state.mu_pre = mu_pre;   final_state.var_pre = var_pre;
        final_state.mu_post = mu_post; final_state.var_post = var_post;
        final_state.mu_self = mu_self; final_state.var_self = var_self;
        final_state.receiver_info = receiver_info;
        final_state.memU = memU;       final_state.memM = memM;
        final_state.memR = memR;       final_state.memSender = memSender;
        final_state.memTime = memTime; final_state.libraries = libraries;

        final_plot_info.focus_receiver = settings.focus_receiver;
        final_plot_info.memU       = memU{settings.focus_receiver};
        final_plot_info.memSender  = memSender{settings.focus_receiver};
        final_plot_info.memTime    = memTime{settings.focus_receiver};
        final_plot_info.libraries_to_focus = libraries(:, settings.focus_receiver);
    end
end

%% ============================ PLOTS ==================================
if settings.show_plots
    plot_truth_and_domains(settings, xg, yg, truth_grid, Xobs_full);
    plot_final_agent_gp_means(settings, xg, yg, idxQ, final_state.mu_post, Xobs_full);
    plot_final_agent_errors(settings, xg, yg, idxQ, final_state.mu_post, Xq_cell, true_fun);
    plot_time_histories(settings, local_rmse, overlap_rmse, local_rmse_self, ...
                        overlap_rmse_self, network_objective);
    plot_gaussian_metrics(settings, network_local_mae, network_local_nlpd, ...
                          network_local_coverage95);
    plot_big_packet_figure(settings, xg, yg, truth_grid, Xobs_full, final_plot_info);
    plot_final_agent_gp_means_self(settings, xg, yg, idxQ, final_state.mu_self, Xobs_full);
    plot_final_agent_errors_self(settings, xg, yg, idxQ, final_state.mu_self, Xq_cell, true_fun);

    P = struct();
    P.nrmse = [network_local_rmse, network_local_rmse_self, net_rmse_gpoe,  net_rmse_grbcm,  net_rmse_full];
    P.ormse = [net_ormse_prop,     net_ormse_self,          net_ormse_gpoe, net_ormse_grbcm, net_ormse_full];
    P.nlpd  = [network_local_nlpd, network_local_nlpd_self, net_nlpd_gpoe,  net_nlpd_grbcm,  net_nlpd_full];
    P.onlpd = [net_onlpd_prop,     net_onlpd_self,          net_onlpd_gpoe, net_onlpd_grbcm, net_onlpd_full];
    plot_accuracy_panel(settings, P);

    plot_focus_agents(settings, settings.focus_agents, ...
        local_rmse, local_rmse_self, loc_rmse_gpoe, loc_rmse_grbcm, loc_rmse_full, ...
        local_nlpd, local_nlpd_self, loc_nlpd_gpoe, loc_nlpd_grbcm, loc_nlpd_full);
    plot_calibration_panel(settings, ...
        network_local_mae, network_local_mae_self, net_mae_gpoe, net_mae_grbcm, net_mae_full, ...
        network_local_coverage95, network_local_coverage95_self, net_cov_gpoe, net_cov_grbcm, net_cov_full, ...
        network_local_rmse, network_local_rmse_self, net_rmse_gpoe, net_rmse_grbcm, net_rmse_full);
end

%% ============================ RESULTS ================================
results = struct();
results.settings = settings;
results.grid.xg = xg; results.grid.yg = yg; results.grid.Xg = Xg;
results.truth_grid = truth_grid;
results.Xq_cell = Xq_cell;   results.idxQ = idxQ;
results.Xobs_full = Xobs_full; results.yobs_full = yobs_full;

results.local_rmse = local_rmse;  results.overlap_rmse = overlap_rmse;
results.local_mae = local_mae;    results.local_nlpd = local_nlpd;
results.local_coverage95 = local_coverage95;
results.network_local_rmse = network_local_rmse;
results.network_overlap_rmse = network_overlap_rmse;
results.network_local_mae = network_local_mae;
results.network_local_nlpd = network_local_nlpd;
results.network_local_coverage95 = network_local_coverage95;
results.network_objective = network_objective;

results.local_rmse_self = local_rmse_self;  results.overlap_rmse_self = overlap_rmse_self;
results.local_mae_self = local_mae_self;    results.local_nlpd_self = local_nlpd_self;
results.local_coverage95_self = local_coverage95_self;
results.network_local_rmse_self = network_local_rmse_self;
results.network_overlap_rmse_self = network_overlap_rmse_self;
results.network_local_mae_self = network_local_mae_self;
results.network_local_nlpd_self = network_local_nlpd_self;
results.network_local_coverage95_self = network_local_coverage95_self;

results.final_state = final_state;
results.final_plot_info = final_plot_info;
results.local_mape = local_mape;  results.network_local_mape = network_local_mape;
results.local_mape_self = local_mape_self;
results.network_local_mape_self = network_local_mape_self;

results.baseline = struct( ...
'net_rmse_gpoe',net_rmse_gpoe,   'net_nlpd_gpoe',net_nlpd_gpoe, ...
'net_mae_gpoe',net_mae_gpoe,     'net_cov_gpoe',net_cov_gpoe, ...
'net_rmse_grbcm',net_rmse_grbcm, 'net_nlpd_grbcm',net_nlpd_grbcm, ...
'net_mae_grbcm',net_mae_grbcm,   'net_cov_grbcm',net_cov_grbcm, ...
'loc_rmse_gpoe',loc_rmse_gpoe,   'loc_nlpd_gpoe',loc_nlpd_gpoe, ...
'loc_rmse_grbcm',loc_rmse_grbcm, 'loc_nlpd_grbcm',loc_nlpd_grbcm, ...
'net_rmse_full',net_rmse_full,   'net_nlpd_full',net_nlpd_full, ...
'net_mae_full',net_mae_full,     'net_cov_full',net_cov_full, ...
'loc_rmse_full',loc_rmse_full,   'loc_nlpd_full',loc_nlpd_full, ...
'net_ormse_prop',net_ormse_prop,   'net_onlpd_prop',net_onlpd_prop, ...
'net_ormse_self',net_ormse_self,   'net_onlpd_self',net_onlpd_self, ...
'net_ormse_gpoe',net_ormse_gpoe,   'net_onlpd_gpoe',net_onlpd_gpoe, ...
'net_ormse_grbcm',net_ormse_grbcm, 'net_onlpd_grbcm',net_onlpd_grbcm, ...
'net_ormse_full',net_ormse_full,   'net_onlpd_full',net_onlpd_full);

results.cost = struct('comm_floats_t',comm_floats_t,'comm_msgs_t',comm_msgs_t, ...
                      'sel_time_t',sel_time_t,'recv_time_t',recv_time_t, ...
                      'n_admitted_t',n_admitted_t);

if settings.export_csv
    export_sim_data_for_tikz(results);
end
baseline_comparison(results);
fprintf('\nDone.\n');


%% ====================================================================
%  BASELINE COMPARISON
%  NRMSE / NLPD on each agent's own subdomain against ground truth:
%     Proposed | Self-only | DEC-gPoE | DEC-grBCM | Centralized GP
%% ====================================================================
function baseline_comparison(results)
s = results.settings;  N = s.Nrobots;
truth  = results.truth_grid(:);
trange = max(truth) - min(truth);            % SAME normalizer as the main loop
methods = {'Proposed','SelfOnly','DEC_gPoE','DEC_grBCM'};
NRMSE = nan(N,4);  NLPD = nan(N,4);

% --- each agent's own local (self-only) expert -------------------------
mdl_self = cell(N,1);
for i = 1:N
    mdl_self{i} = build_gp_model_augmented(results.Xobs_full{i}, results.yobs_full{i}, ...
        zeros(0,2), zeros(0,1), zeros(0,1), ...
        s.ell_agents(i), s.sf_agents(i), s.noise_std_agents(i), s.jitter);
end

% --- grBCM communication expert on a shared random subset D_c ----------
% NOTE: grBCM assumes common hyperparameters; the agents here are
% heterogeneous, so the communication expert uses their mean and each
% +i expert uses agent i's own values.  State this in the paper.
Xall = []; yall = [];
for i = 1:N
    Xall = [Xall; results.Xobs_full{i}]; %#ok<AGROW>
    yall = [yall; results.yobs_full{i}]; %#ok<AGROW>
end
rng(0);
nc = min(s.Tsteps, size(Xall,1));
pc = randperm(size(Xall,1), nc);
Xc = Xall(pc,:);  yc = yall(pc);
mdl_c = build_gp_model_augmented(Xc, yc, zeros(0,2), zeros(0,1), zeros(0,1), ...
    mean(s.ell_agents), mean(s.sf_agents), mean(s.noise_std_agents), s.jitter);

mdl_plus = cell(N,1);
for i = 1:N
    mdl_plus{i} = build_gp_model_augmented([Xc; results.Xobs_full{i}], ...
        [yc; results.yobs_full{i}], zeros(0,2), zeros(0,1), zeros(0,1), ...
        s.ell_agents(i), s.sf_agents(i), s.noise_std_agents(i), s.jitter);
end

% --- evaluate on each agent's own subdomain ----------------------------
for i = 1:N
    Xe  = results.Xq_cell{i};
    te  = truth(results.idxQ{i});
    sn2 = s.noise_std_agents(i)^2;

    [NRMSE(i,1), NLPD(i,1)] = bl_score(results.final_state.mu_post{i}, ...
                                       results.final_state.var_post{i}, te, trange, sn2);
    [NRMSE(i,2), NLPD(i,2)] = bl_score(results.final_state.mu_self{i}, ...
                                       results.final_state.var_self{i}, te, trange, sn2);

    [mg, vg] = fuse_gpoe(mdl_self, Xe);
    [NRMSE(i,3), NLPD(i,3)] = bl_score(mg, vg, te, trange, sn2);

    [mb, vb] = fuse_grbcm(mdl_c, mdl_plus, Xe);
    [NRMSE(i,4), NLPD(i,4)] = bl_score(mb, vb, te, trange, sn2);
end

% --- tables ------------------------------------------------------------
fprintf('\n===== NRMSE (own subdomain) =====\n%-8s','agent');
fprintf('%12s',methods{:}); fprintf('\n');
for i = 1:N, fprintf('%-8d',i); fprintf('%12.4f',NRMSE(i,:)); fprintf('\n'); end
fprintf('%-8s','MEAN'); fprintf('%12.4f',mean(NRMSE,1)); fprintf('\n');

fprintf('\n===== NLPD (own subdomain) =====\n%-8s','agent');
fprintf('%12s',methods{:}); fprintf('\n');
for i = 1:N, fprintf('%-8d',i); fprintf('%12.4f',NLPD(i,:)); fprintf('\n'); end
fprintf('%-8s','MEAN'); fprintf('%12.4f',mean(NLPD,1)); fprintf('\n');

% --- cost on a common scale --------------------------------------------
S_END = s.s_end;                 % DAC iterations; read the real value from TMLCN Table 4
c  = results.cost;
nd = 2;  T = s.Tsteps;  Nt = numel(truth);  E = N*(N-1);
sc_prop  = sum(c.comm_floats_t);                     % measured, whole run
sc_gpoe  = 2*Nt*S_END*E;                             % 2 DAC chains
sc_grbcm = 3*Nt*S_END*E + N*nc*(nd+1);               % 3 chains + D_c broadcast

fprintf('\n===== COMMUNICATION (scalars, whole run, whole map) =====\n');
fprintf('Proposed  : %12d   (measured)        x1\n',       sc_prop);
fprintf('DEC-gPoE  : %12d   (s_end=%3d)       x%.0f\n',    sc_gpoe,  S_END, sc_gpoe/sc_prop);
fprintf('DEC-grBCM : %12d   (s_end=%3d)       x%.0f\n',    sc_grbcm, S_END, sc_grbcm/sc_prop);
fprintf('rounds    : proposed %d,  baselines %d\n', T, Nt*S_END);

fprintf('\n===== COMPUTATION =====\n');
fprintf('sender selection %.3f s, receiver selection %.3f s (whole run)\n', ...
        sum(c.sel_time_t), sum(c.recv_time_t));
fprintf('admitted %d of %d receiver-steps (%.1f%%)\n', ...
        sum(c.n_admitted_t), N*T, 100*sum(c.n_admitted_t)/(N*T));

% --- CSV export ---------------------------------------------------------
outdir = s.export_dir;
if ~exist(outdir,'dir'), mkdir(outdir); end

b0 = results.baseline;
writetable(table((1:N)', NRMSE(:,1),NRMSE(:,2),NRMSE(:,3),NRMSE(:,4), ...
                         b0.loc_rmse_full(end,:)', ...
                         NLPD(:,1), NLPD(:,2), NLPD(:,3), NLPD(:,4), ...
                         b0.loc_nlpd_full(end,:)', ...
  'VariableNames',{'agent','nrmse_proposed','nrmse_self','nrmse_gpoe','nrmse_grbcm','nrmse_cen', ...
'nlpd_proposed','nlpd_self','nlpd_gpoe','nlpd_grbcm','nlpd_cen'}), ...
  fullfile(outdir,'baseline_per_agent.csv'));

writetable(table((1:T)', c.comm_floats_t, c.comm_msgs_t, c.sel_time_t, ...
                 c.recv_time_t, c.n_admitted_t, ...
  'VariableNames',{'t','floats','msgs','t_sender','t_receiver','n_admitted'}), ...
  fullfile(outdir,'cost_history.csv'));

writetable(table({'Proposed';'DEC-gPoE';'DEC-grBCM'}, ...
                 [sc_prop; sc_gpoe; sc_grbcm], ...
                 [1; sc_gpoe/sc_prop; sc_grbcm/sc_prop], ...
                 [T; Nt*S_END; Nt*S_END], ...
  'VariableNames',{'method','scalars','ratio','rounds'}), ...
  fullfile(outdir,'comm_cost.csv'));


b = results.baseline;
writetable(table((1:T)', ...
    results.network_local_rmse(:),   results.network_local_rmse_self(:), ...
    b.net_rmse_gpoe(:),   b.net_rmse_grbcm(:),   b.net_rmse_full(:), ...
    b.net_ormse_prop(:),  b.net_ormse_self(:), ...
    b.net_ormse_gpoe(:),  b.net_ormse_grbcm(:),  b.net_ormse_full(:), ...
    results.network_local_nlpd(:),   results.network_local_nlpd_self(:), ...
    b.net_nlpd_gpoe(:),   b.net_nlpd_grbcm(:),   b.net_nlpd_full(:), ...
    b.net_onlpd_prop(:),  b.net_onlpd_self(:), ...
    b.net_onlpd_gpoe(:),  b.net_onlpd_grbcm(:),  b.net_onlpd_full(:), ...
    results.network_local_mae(:),    results.network_local_mae_self(:), ...
    b.net_mae_gpoe(:),    b.net_mae_grbcm(:),    b.net_mae_full(:), ...
    results.network_local_coverage95(:), results.network_local_coverage95_self(:), ...
    b.net_cov_gpoe(:),    b.net_cov_grbcm(:),    b.net_cov_full(:), ...
'VariableNames',{'t', ...
'nrmse_prop','nrmse_self','nrmse_gpoe','nrmse_grbcm','nrmse_cen', ...
'ormse_prop','ormse_self','ormse_gpoe','ormse_grbcm','ormse_cen', ...
'nlpd_prop','nlpd_self','nlpd_gpoe','nlpd_grbcm','nlpd_cen', ...
'onlpd_prop','onlpd_self','onlpd_gpoe','onlpd_grbcm','onlpd_cen', ...
'mae_prop','mae_self','mae_gpoe','mae_grbcm','mae_cen', ...
'cov_prop','cov_self','cov_gpoe','cov_grbcm','cov_cen'}), ...
  fullfile(outdir,'baseline_history.csv'));

bb = results.baseline;
for i = s.focus_agents
    writetable(table((1:T)', ...
        results.local_rmse(:,i), results.local_rmse_self(:,i), ...
        bb.loc_rmse_gpoe(:,i),   bb.loc_rmse_grbcm(:,i), ...
        results.local_nlpd(:,i), results.local_nlpd_self(:,i), ...
        bb.loc_nlpd_gpoe(:,i),   bb.loc_nlpd_grbcm(:,i), ...
      'VariableNames',{'t','nrmse_prop','nrmse_self','nrmse_gpoe','nrmse_grbcm', ...
                       'nlpd_prop','nlpd_self','nlpd_gpoe','nlpd_grbcm'}), ...
      fullfile(outdir, sprintf('focus_agent_%d.csv', i)));
end

fprintf(['\nWrote baseline_per_agent.csv, baseline_history.csv, ' ...
         'focus_agent_*.csv, cost_history.csv, comm_cost.csv\n']);
end

%% ====================================================================
function [nr, nl] = bl_score(mu, v, truth, trange, sn2)
v  = max(v, 1e-12);
nr = sqrt(mean((mu-truth).^2)) / trange;
pv = v + sn2;
nl = mean(0.5*log(2*pi*pv) + 0.5*(truth-mu).^2 ./ pv);
end

%% ====================================================================
function export_sim_data_for_tikz(results)
outdir = results.settings.export_dir;
if ~exist(outdir, 'dir'), mkdir(outdir); end
s = results.settings;
Xg = results.grid.Xg;
truth = results.truth_grid(:);
t = (1:s.Tsteps).';

writetable(table(Xg(:,1), Xg(:,2), truth, 'VariableNames', {'x','y','z'}), ...
    fullfile(outdir, 'truth_grid.csv'));

writetable(table((1:s.Nrobots).', s.robot_centers(:,1), s.robot_centers(:,2), ...
    s.Rsense*ones(s.Nrobots,1), 'VariableNames', {'agent','cx','cy','halfwidth'}), ...
    fullfile(outdir, 'agents.csv'));

for i = 1:s.Nrobots
    Xi = results.Xobs_full{i};  yi = results.yobs_full{i};
    ti = (1:size(Xi,1)).';
    writetable(table(ti, Xi(:,1), Xi(:,2), yi(:), i*ones(size(ti)), ...
        'VariableNames', {'time','x','y','value','agent'}), ...
        fullfile(outdir, sprintf('measurements_agent_%d.csv', i)));
end

for i = 1:s.Nrobots
    Xqi = results.Xq_cell{i};
    truth_i = truth(results.idxQ{i});
    writetable(table(Xqi(:,1), Xqi(:,2), results.final_state.mu_post{i}(:), ...
        'VariableNames', {'x','y','z'}), ...
        fullfile(outdir, sprintf('final_mean_agent_%d.csv', i)));
    writetable(table(Xqi(:,1), Xqi(:,2), results.final_state.var_post{i}(:), ...
        'VariableNames', {'x','y','z'}), ...
        fullfile(outdir, sprintf('final_var_agent_%d.csv', i)));
    writetable(table(Xqi(:,1), Xqi(:,2), truth_i - results.final_state.mu_post{i}(:), ...
        'VariableNames', {'x','y','z'}), ...
        fullfile(outdir, sprintf('final_error_agent_%d.csv', i)));
    writetable(table(Xqi(:,1), Xqi(:,2), results.final_state.mu_self{i}(:), ...
        'VariableNames', {'x','y','z'}), ...
        fullfile(outdir, sprintf('final_mean_self_agent_%d.csv', i)));
    writetable(table(Xqi(:,1), Xqi(:,2), results.final_state.var_self{i}(:), ...
        'VariableNames', {'x','y','z'}), ...
        fullfile(outdir, sprintf('final_var_self_agent_%d.csv', i)));
    writetable(table(Xqi(:,1), Xqi(:,2), truth_i - results.final_state.mu_self{i}(:), ...
        'VariableNames', {'x','y','z'}), ...
        fullfile(outdir, sprintf('final_error_self_agent_%d.csv', i)));
end

vn = {'t','agent1','agent2','agent3','agent4','network'};
writetable(table(t, results.local_rmse(:,1), results.local_rmse(:,2), ...
    results.local_rmse(:,3), results.local_rmse(:,4), results.network_local_rmse(:), ...
    'VariableNames', vn), fullfile(outdir, 'local_rmse_history.csv'));
writetable(table(t, results.local_rmse_self(:,1), results.local_rmse_self(:,2), ...
    results.local_rmse_self(:,3), results.local_rmse_self(:,4), ...
    results.network_local_rmse_self(:), 'VariableNames', vn), ...
    fullfile(outdir, 'local_rmse_history_self.csv'));
writetable(table(t, results.overlap_rmse(:,1), results.overlap_rmse(:,2), ...
    results.overlap_rmse(:,3), results.overlap_rmse(:,4), ...
    results.network_overlap_rmse(:), 'VariableNames', vn), ...
    fullfile(outdir, 'overlap_rmse_history.csv'));
writetable(table(t, results.overlap_rmse_self(:,1), results.overlap_rmse_self(:,2), ...
    results.overlap_rmse_self(:,3), results.overlap_rmse_self(:,4), ...
    results.network_overlap_rmse_self(:), 'VariableNames', vn), ...
    fullfile(outdir, 'overlap_rmse_history_self.csv'));
writetable(table(t, results.local_mape(:,1), results.local_mape(:,2), ...
    results.local_mape(:,3), results.local_mape(:,4), results.network_local_mape(:), ...
    'VariableNames', vn), fullfile(outdir, 'local_mape_history.csv'));
writetable(table(t, results.local_mape_self(:,1), results.local_mape_self(:,2), ...
    results.local_mape_self(:,3), results.local_mape_self(:,4), ...
    results.network_local_mape_self(:), 'VariableNames', vn), ...
    fullfile(outdir, 'local_mape_history_self.csv'));

writetable(table(t, results.network_objective(:), results.cost.n_admitted_t(:), ...
    results.network_local_rmse(:), results.network_overlap_rmse(:), ...
    results.network_local_mae(:), results.network_local_nlpd(:), ...
    results.network_local_coverage95(:), ...
    'VariableNames', {'t','J','n_admitted','rmse_local','rmse_overlap','mae','nlpd','cov95'}), ...
    fullfile(outdir, 'network_metrics_history.csv'));
writetable(table(t, results.network_local_rmse_self(:), results.network_overlap_rmse_self(:), ...
    results.network_local_mae_self(:), results.network_local_nlpd_self(:), ...
    results.network_local_coverage95_self(:), ...
    'VariableNames', {'t','rmse_local','rmse_overlap','mae','nlpd','cov95'}), ...
    fullfile(outdir, 'network_metrics_history_self.csv'));

writetable(table(t, ...
    results.network_local_rmse(:), results.network_local_rmse_self(:), ...
    results.network_overlap_rmse(:), results.network_overlap_rmse_self(:), ...
    results.network_local_mae(:), results.network_local_mae_self(:), ...
    results.network_local_nlpd(:), results.network_local_nlpd_self(:), ...
    results.network_local_coverage95(:), results.network_local_coverage95_self(:), ...
    'VariableNames', {'t','shared_local_rmse','self_local_rmse', ...
    'shared_overlap_rmse','self_overlap_rmse','shared_mae','self_mae', ...
    'shared_nlpd','self_nlpd','shared_cov95','self_cov95'}), ...
    fullfile(outdir, 'shared_vs_self_metrics_history.csv'));

for i = 1:s.Nrobots
    mU = results.final_state.memU{i};
    if isempty(mU)
        Tp = table([], [], [], [], [], 'VariableNames', {'order','time','sender','x','y'});
    else
        Tp = table((1:size(mU,1)).', results.final_state.memTime{i}(:), ...
                   results.final_state.memSender{i}(:), mU(:,1), mU(:,2), ...
                   'VariableNames', {'order','time','sender','x','y'});
    end
    writetable(Tp, fullfile(outdir, sprintf('retained_packets_agent_%d.csv', i)));
end
end

%% ====================================================================
function model = build_gp_model_augmented(Xraw, yraw, Upseudo, Mpseudo, Rpseudo, ell, sf, noise_std, jitter)
if isempty(Xraw)
    Xtrain = zeros(0,2); ytrain = zeros(0,1); noise_vec = zeros(0,1);
else
    Xtrain = Xraw; ytrain = yraw;
    noise_vec = (noise_std^2) * ones(size(Xraw,1),1);
end
if ~isempty(Upseudo)
    Xtrain = [Xtrain; Upseudo];
    ytrain = [ytrain; Mpseudo];
    noise_vec = [noise_vec; Rpseudo(:)];
end
K = se_kernel(Xtrain, Xtrain, ell, sf) + diag(noise_vec + jitter);
K = 0.5*(K + K');
L = chol(K, 'lower');
model = struct('Xtrain',Xtrain,'ytrain',ytrain,'noise_vec',noise_vec, ...
               'ell',ell,'sf',sf,'L',L,'alpha',L' \ (L \ ytrain));
end

%% ====================================================================
function lib = empty_library(sender, receiver)
lib = struct('sender',sender,'receiver',receiver, ...
             'U',zeros(0,2),'m',zeros(0,1),'s',zeros(0,1),'dbg',[]);
end

%% ====================================================================
function [library, dbg] = construct_batch_packet_library(model_sender, Xcand, Ztarget, p_edge)
if isempty(Ztarget) || isempty(Xcand)
    library = empty_library(-1,-1);
    dbg = struct('Xcand',Xcand,'Ztarget',Ztarget,'selected_idx',[],'weights',[],'obj_hist',[]);
    return;
end
Sgg = gp_cov(model_sender, Ztarget, Ztarget);
Sgc = gp_cov(model_sender, Ztarget, Xcand);
Scc = gp_cov(model_sender, Xcand, Xcand);
Sgg = 0.5*(Sgg + Sgg') + 1e-12*eye(size(Sgg));
Scc = 0.5*(Scc + Scc') + 1e-12*eye(size(Scc));
w = ones(size(Ztarget,1),1) / size(Ztarget,1);
[selected_idx, obj_hist] = greedy_weighted_selection(Sgg, Sgc, Scc, w, p_edge);
Usel = Xcand(selected_idx, :);
library = struct('sender',-1,'receiver',-1,'U',Usel, ...
                 'm',gp_mean(model_sender, Usel), 's',gp_var_diag(model_sender, Usel));
dbg = struct('Xcand',Xcand,'Ztarget',Ztarget,'selected_idx',selected_idx, ...
             'weights',w,'obj_hist',obj_hist);
end

%% ====================================================================
function [selected_idx, obj_hist] = greedy_weighted_selection(Sgg, Sgc, Scc, w, nSelect)
Ncand = size(Scc,1);
nSelect = min(nSelect, Ncand);
selected_idx = zeros(nSelect,1);
obj_hist = zeros(nSelect+1,1);
available = true(Ncand,1);
current_selected = [];
current_cov = Sgg;
obj_hist(1) = sum(w .* diag(current_cov));
for m = 1:nSelect
    best_obj = inf; best_idx = -1; best_cov = [];
    candidate_ids = find(available);
    for kk = 1:numel(candidate_ids)
        c = candidate_ids(kk);
        test_cov = conditional_cov_from_selected(Sgg, Sgc, Scc, [current_selected; c]);
        test_obj = sum(w .* diag(test_cov));
        if test_obj < best_obj
            best_obj = test_obj; best_idx = c; best_cov = test_cov;
        end
    end
    selected_idx(m) = best_idx;
    available(best_idx) = false;
    current_selected = [current_selected; best_idx]; %#ok<AGROW>
    current_cov = best_cov;
    obj_hist(m+1) = sum(w .* diag(current_cov));
end
end

%% ====================================================================
function Scond = conditional_cov_from_selected(Sgg, Sgc, Scc, idx_sel)
if isempty(idx_sel), Scond = Sgg; return; end
SgU = Sgc(:, idx_sel);
SUU = Scc(idx_sel, idx_sel);
SUU = 0.5*(SUU + SUU') + 1e-12*eye(size(SUU));
L = chol(SUU, 'lower');
Tm = L \ SgU';
Scond = Sgg - Tm' * Tm;
Scond = 0.5*(Scond + Scond') + 1e-14*eye(size(Scond));
end

%% ====================================================================
function info = select_best_packet_exact(i, model_i, libraries, lam_mu, lam_Sig, lambda_msg)
N = size(libraries,1);
pooledU = zeros(0,2); pooledM = zeros(0,1);
pooledS = zeros(0,1); pooledSender = zeros(0,1);
for j = 1:N
    if i == j, continue; end
    lib = libraries{j,i};
    if isempty(lib) || isempty(lib.U), continue; end
    pooledU = [pooledU; lib.U];        %#ok<AGROW>
    pooledM = [pooledM; lib.m];        %#ok<AGROW>
    pooledS = [pooledS; lib.s];        %#ok<AGROW>
    pooledSender = [pooledSender; j*ones(size(lib.U,1),1)]; %#ok<AGROW>
end
if isempty(pooledU)
    info = struct('selected_idx',[],'selected_u',[],'selected_m',[],'selected_s',[], ...
        'selected_sender',[],'min_cost',NaN,'pooledU',pooledU,'pooledM',pooledM, ...
        'pooledS',pooledS,'pooledSender',pooledSender);
    return;
end
best_cost = inf; best_idx = 1;
for r = 1:size(pooledU,1)
    [mu_plus_V, var_plus_V] = assimilate_one_packet(model_i, pooledU, ...
        pooledU(r,:), pooledM(r), pooledS(r), lambda_msg);
    cost_r = lam_mu  * sum((mu_plus_V  - pooledM).^2) + ...
             lam_Sig * sum((var_plus_V - pooledS).^2);
    if cost_r < best_cost, best_cost = cost_r; best_idx = r; end
end
info = struct('selected_idx',best_idx, ...
    'selected_u',pooledU(best_idx,:),'selected_m',pooledM(best_idx), ...
    'selected_s',pooledS(best_idx),'selected_sender',pooledSender(best_idx), ...
    'min_cost',best_cost,'pooledU',pooledU,'pooledM',pooledM, ...
    'pooledS',pooledS,'pooledSender',pooledSender);
end

%% ====================================================================
function [mu_plus, var_plus] = assimilate_one_packet(model_i, Xeval, u, m, s, lambda_msg)
mu_eval = gp_mean(model_i, Xeval);
mu_u    = gp_mean(model_i, u);
var_u   = gp_var_diag(model_i, u);
K_xu    = gp_cov(model_i, Xeval, u);
denom   = var_u + s + lambda_msg;
mu_plus  = mu_eval + (K_xu / denom) * (m - mu_u);
var_plus = max(gp_var_diag(model_i, Xeval) - (K_xu.^2) / denom, 0);
end

%% ====================================================================
function plot_truth_and_domains(settings, xg, yg, truth_grid, Xobs_full)
figure('Color','w','Position',[50 60 900 760]);
imagesc(xg(1,:), yg(:,1), reshape(truth_grid, size(xg)));
axis xy; axis square; axis tight; colorbar; hold on; colormap(parula);
draw_agent_domains(settings);
for i = 1:settings.Nrobots
    plot(Xobs_full{i}(:,1), Xobs_full{i}(:,2), '.', 'Color', 0.15*[1 1 1], 'MarkerSize', 12);
end
title('Global scalar field and four local agent domains');
xlabel('x'); ylabel('y');
end

%% ====================================================================
function plot_final_agent_gp_means(settings, xg, yg, idxQ, mu_cell, Xobs_full)
figure('Color','w','Position',[70 60 1350 900]);
for i = 1:settings.Nrobots
    Mu = nan(size(xg));  Mu(idxQ{i}) = mu_cell{i};
    subplot(2,2,i);
    imagesc(xg(1,:), yg(:,1), Mu);
    axis xy; axis square; axis tight; colorbar; hold on;
    draw_square_outline(settings.robot_centers(i,1), settings.robot_centers(i,2), ...
                        settings.Rsense, 'w', 1.2);
    plot(Xobs_full{i}(:,1), Xobs_full{i}(:,2), 'k.', 'MarkerSize', 10);
    title(sprintf('Final GP mean of agent %d', i)); xlabel('x'); ylabel('y');
end
sgtitle('Individual local GP posteriors after retained pseudo-measurement updates');
end

%% ====================================================================
function plot_final_agent_errors(settings, xg, yg, idxQ, mu_cell, Xq_cell, true_fun)
figure('Color','w','Position',[80 70 1350 900]);
for i = 1:settings.Nrobots
    Err = nan(size(xg));  Err(idxQ{i}) = true_fun(Xq_cell{i}) - mu_cell{i};
    subplot(2,2,i);
    imagesc(xg(1,:), yg(:,1), Err);
    axis xy; axis square; axis tight; colorbar; hold on;
    draw_square_outline(settings.robot_centers(i,1), settings.robot_centers(i,2), ...
                        settings.Rsense, 'w', 1.2);
    title(sprintf('True field minus agent %d GP mean', i)); xlabel('x'); ylabel('y');
end
sgtitle('Final local error maps');
end

%% ====================================================================
function plot_final_agent_gp_means_self(settings, xg, yg, idxQ, mu_cell, Xobs_full)
figure('Color','w','Position',[90 60 1350 900]);
for i = 1:settings.Nrobots
    Mu = nan(size(xg));  Mu(idxQ{i}) = mu_cell{i};
    subplot(2,2,i);
    imagesc(xg(1,:), yg(:,1), Mu);
    axis xy; axis square; axis tight; colorbar; hold on;
    draw_square_outline(settings.robot_centers(i,1), settings.robot_centers(i,2), ...
                        settings.Rsense, 'w', 1.2);
    plot(Xobs_full{i}(:,1), Xobs_full{i}(:,2), 'k.', 'MarkerSize', 10);
    title(sprintf('Self-only final GP mean of agent %d', i)); xlabel('x'); ylabel('y');
end
sgtitle('Individual local GP posteriors using only self measurements');
end

%% ====================================================================
function plot_final_agent_errors_self(settings, xg, yg, idxQ, mu_cell, Xq_cell, true_fun)
figure('Color','w','Position',[100 70 1350 900]);
for i = 1:settings.Nrobots
    Err = nan(size(xg));  Err(idxQ{i}) = true_fun(Xq_cell{i}) - mu_cell{i};
    subplot(2,2,i);
    imagesc(xg(1,:), yg(:,1), Err);
    axis xy; axis square; axis tight; colorbar; hold on;
    draw_square_outline(settings.robot_centers(i,1), settings.robot_centers(i,2), ...
                        settings.Rsense, 'w', 1.2);
    title(sprintf('True field minus self-only GP mean, agent %d', i));
    xlabel('x'); ylabel('y');
end
sgtitle('Final local error maps for self-only baseline');
end

%% ====================================================================
function plot_time_histories(settings, local_rmse, overlap_rmse, local_rmse_self, overlap_rmse_self, network_objective)
Tvec = 1:settings.Tsteps;
clr = lines(settings.Nrobots);
leg = [arrayfun(@(k) sprintf('Agent %d (Shared)',k), 1:settings.Nrobots, 'UniformOutput', false), ...
       arrayfun(@(k) sprintf('Agent %d (Self)',k),   1:settings.Nrobots, 'UniformOutput', false)];

figure('Color','w','Position',[70 70 1200 480]);
subplot(1,2,1); hold on;
for i = 1:settings.Nrobots, plot(Tvec, local_rmse(:,i), '-', 'Color', clr(i,:), 'LineWidth',1.4); end
for i = 1:settings.Nrobots, plot(Tvec, local_rmse_self(:,i), ':', 'Color', clr(i,:), 'LineWidth',1.4); end
grid on; xlabel('Time step'); ylabel('NRMSE'); title('Local-domain NRMSE over time');
legend(leg,'Location','northeast','NumColumns',2);

subplot(1,2,2); hold on;
for i = 1:settings.Nrobots, plot(Tvec, overlap_rmse(:,i), '-', 'Color', clr(i,:), 'LineWidth',1.4); end
for i = 1:settings.Nrobots, plot(Tvec, overlap_rmse_self(:,i), ':', 'Color', clr(i,:), 'LineWidth',1.4); end
grid on; xlabel('Time step'); ylabel('RMSE'); title('Overlap-region RMSE over time');
legend(leg,'Location','northeast','NumColumns',2);

figure('Color','w','Position',[90 90 900 380]);
plot(Tvec, network_objective, '-o', 'LineWidth',1.8, 'MarkerSize',5);
grid on; xlabel('Time step'); ylabel('J_t'); title('Network objective over time');
end

%% ====================================================================
function plot_gaussian_metrics(settings, mae, nlpd, cov95)
Tvec = 1:settings.Tsteps;
figure('Color','w','Position',[75 75 1300 420]);
subplot(1,3,1); plot(Tvec, mae, '-o','LineWidth',1.8,'MarkerSize',5); grid on;
xlabel('Time step'); ylabel('MAE'); title('Network-average local MAE');
subplot(1,3,2); plot(Tvec, nlpd, '-o','LineWidth',1.8,'MarkerSize',5); grid on;
xlabel('Time step'); ylabel('NLPD'); title('Network-average local NLPD');
subplot(1,3,3); plot(Tvec, cov95, '-o','LineWidth',1.8,'MarkerSize',5); hold on;
yline(0.95,'k--','LineWidth',1.2); grid on;
xlabel('Time step'); ylabel('Coverage'); title('Network-average 95% coverage');
end

%% ====================================================================
function plot_accuracy_panel(settings, P)
Tvec = 1:settings.Tsteps;
L5  = {'IPD-GP','Self-only','DEC-gPoE','DEC-grBCM','Centralized GP'};
ttl = {'Local NRMSE','Overlap RMSE','Local NLPD','Overlap NLPD'};
fld = {'nrmse','ormse','nlpd','onlpd'};
ylb = {'NRMSE','RMSE','NLPD','NLPD'};
figure('Color','w','Position',[100 90 1500 400]);
for k = 1:4
    subplot(1,4,k);
    M = P.(fld{k});
    plot_five(Tvec, M(:,1), M(:,2), M(:,3), M(:,4), M(:,5));
    xlabel('Time step'); ylabel(ylb{k}); title(ttl{k});
    if k == 1, legend(L5,'Location','northeast'); end
end
end

%% ====================================================================
function plot_calibration_panel(settings, m, m_s, m_g, m_b, m_f, ...
                                          c, c_s, c_g, c_b, c_f, ...
                                          r, r_s, r_g, r_b, r_f)

Tvec = 1:settings.Tsteps;
L5 = {'Proposed','Self-only','DEC-gPoE','DEC-grBCM','Centralized GP'};
figure('Color','w','Position',[120 110 1450 420]);
subplot(1,3,1);
plot_five(Tvec, m, m_s, m_g, m_b, m_f);
xlabel('Time step'); ylabel('MAE'); title('Network local MAE');
legend(L5,'Location','northeast');
subplot(1,3,2);
plot_five(Tvec, c, c_s, c_g, c_b, c_f);
yline(0.95,'k:','LineWidth',1.2);
xlabel('Time step'); ylabel('Coverage'); title('Network 95% coverage');
legend([L5,{'Target 95%'}],'Location','best');
subplot(1,3,3);
plot(Tvec, r_s - r, '-s','LineWidth',1.8,'MarkerSize',5); hold on;
plot(Tvec, r_g - r, '-^','LineWidth',1.8,'MarkerSize',5);
plot(Tvec, r_b - r, '-d','LineWidth',1.8,'MarkerSize',5);
plot(Tvec, r_f - r, 'k--','LineWidth',1.6);
yline(0,'k:','LineWidth',1.0);
grid on; xlabel('Time step'); ylabel('other - proposed');
title('Local NRMSE gap (positive = proposed better)');
legend({'vs Self-only','vs DEC-gPoE','vs DEC-grBCM','vs Centralized GP'},'Location','best');
end

%% ====================================================================
function plot_focus_agents(settings, ag, r, r_s, r_g, r_b, r_f, n, n_s, n_g, n_b, n_f)

Tvec = 1:settings.Tsteps;
L5 = {'Proposed','Self-only','DEC-gPoE','DEC-grBCM','Centralized GP'};
na = numel(ag);
figure('Color','w','Position',[110 90 640*na 720]);
for k = 1:na
    i  = ag(k);
    ttl = sprintf('Agent %d own subdomain  (\\sigma = %.2f)', ...
                  i, settings.noise_std_agents(i));
    subplot(2,na,k);
    plot_five(Tvec, r(:,i), r_s(:,i), r_g(:,i), r_b(:,i), r_f(:,i));
    xlabel('Time step'); ylabel('NRMSE'); title(ttl);
    if k == 1, legend(L5,'Location','northeast'); end
    subplot(2,na,na+k);
    plot_five(Tvec, n(:,i), n_s(:,i), n_g(:,i), n_b(:,i), n_f(:,i));
    xlabel('Time step'); ylabel('NLPD'); title(ttl);
    if k == 1, legend(L5,'Location','northeast'); end
end
end

%% ====================================================================
function plot_four(Tvec, a, b, c, d)
plot(Tvec, a, '-o','LineWidth',1.8,'MarkerSize',5); hold on;
plot(Tvec, b, '-s','LineWidth',1.8,'MarkerSize',5);
plot(Tvec, c, '-^','LineWidth',1.8,'MarkerSize',5);
plot(Tvec, d, '-d','LineWidth',1.8,'MarkerSize',5);
grid on;
end

%% ====================================================================
function plot_five(Tvec, a, b, c, d, e)
plot(Tvec, a, '-o','LineWidth',1.8,'MarkerSize',5); hold on;
plot(Tvec, b, '-s','LineWidth',1.8,'MarkerSize',5);
plot(Tvec, c, '-^','LineWidth',1.8,'MarkerSize',5);
plot(Tvec, d, '-d','LineWidth',1.8,'MarkerSize',5);
plot(Tvec, e, 'k--','LineWidth',1.6);          % centralized bound
grid on;
end

%% ====================================================================
function [mu, v] = fuse_gpoe(models, Xe)
% DEC-gPoE  [Cao & Fleet 2014],  beta_k = 1/N
Nm = numel(models);
P = zeros(size(Xe,1),1);  Pm = P;
for k = 1:Nm
    mk = gp_mean(models{k}, Xe);
    vk = max(gp_var_diag(models{k}, Xe), 1e-12);
    P  = P  + (1/Nm)./vk;
    Pm = Pm + (1/Nm).*mk./vk;
end
v  = 1./P;
mu = v.*Pm;
end

%% ====================================================================
function [mu, v, nbad] = fuse_grbcm(mdl_c, mdl_plus, Xe)

mc = gp_mean(mdl_c, Xe);
vc = max(gp_var_diag(mdl_c, Xe), 1e-12);
Sb = zeros(size(Xe,1),1);  Sp = Sb;  Spm = Sb;
for k = 1:numel(mdl_plus)
    mk = gp_mean(mdl_plus{k}, Xe);
    vk = max(gp_var_diag(mdl_plus{k}, Xe), 1e-12);
    if k == 1
        bk = ones(size(vk));                 % beta_1 = 1
    else
        bk = 0.5*(log(vc) - log(vk));        % beta_i, i > 1
    end
    Sb  = Sb  + bk;
    Sp  = Sp  + bk./vk;
    Spm = Spm + bk.*mk./vk;
end
prec = Sp + (1-Sb)./vc;
nbad = sum(prec <= 0);                        % report this, do not hide it
v  = 1./max(prec, 1e-12);
mu = v.*(Spm + (1-Sb).*mc./vc);
end

%% ====================================================================
function [nr, nl, ma, cv] = net_scores(mu_c, v_c, tru_c, ns2, trange)
% Network aggregate pooled over every agent's own domain.
sq = []; ab = []; nlv = []; cvv = [];
for i = 1:numel(mu_c)
    e  = mu_c{i} - tru_c{i};
    v  = max(v_c{i}, 1e-12);
    pv = v + ns2(i);
    sq  = [sq;  e.^2];      %#ok<AGROW>
    ab  = [ab;  abs(e)];    %#ok<AGROW>
    nlv = [nlv; 0.5*log(2*pi*pv) + 0.5*e.^2 ./ pv]; %#ok<AGROW>
    cvv = [cvv; abs(e) <= 1.96*sqrt(v)];            %#ok<AGROW>
end
nr = sqrt(mean(sq)) / trange;
ma = mean(ab) / trange;
nl = mean(nlv);
cv = mean(cvv);
end

%% ====================================================================
function [nr, nl] = net_scores_overlap(mu_c, v_c, tru_c, ns2, ov_idx_cell)
% Same pooled aggregate as net_scores, restricted to each agent's overlap.
% NOTE: RMSE here is NOT divided by the field range, to match the existing
% overlap_rmse / network_overlap_rmse convention.
sq = []; nlv = [];
for i = 1:numel(mu_c)
    oi = ov_idx_cell{i};
    if isempty(oi), continue; end
    e  = mu_c{i}(oi) - tru_c{i}(oi);
    v  = max(v_c{i}(oi), 1e-12);
    pv = v + ns2(i);
    sq  = [sq;  e.^2];                                %#ok<AGROW>
    nlv = [nlv; 0.5*log(2*pi*pv) + 0.5*e.^2 ./ pv];   %#ok<AGROW>
end
if isempty(sq), nr = NaN; nl = NaN; return; end
nr = sqrt(mean(sq));
nl = mean(nlv);
end

%% ====================================================================
function plot_big_packet_figure(settings, xg, yg, truth_grid, Xobs_full, fpi)
memU = fpi.memU; memSender = fpi.memSender; memTime = fpi.memTime;
figure('Color','w','Position',[60 40 1100 920]);
imagesc(xg(1,:), yg(:,1), reshape(truth_grid, size(xg)));
axis xy; axis square; axis tight; colorbar; hold on; colormap(parula);
draw_agent_domains(settings);
for i = 1:settings.Nrobots
    plot(Xobs_full{i}(:,1), Xobs_full{i}(:,2), '.', 'Color', 0.25*[1 1 1], 'MarkerSize', 11);
end
sender_colors = lines(settings.Nrobots);
for k = 1:size(memU,1)
    cc = sender_colors(memSender(k),:);
    plot(memU(k,1), memU(k,2), 's', 'Color', cc, 'MarkerFaceColor', cc, ...
         'MarkerSize', 9, 'LineWidth', 1.4);
    text(memU(k,1), memU(k,2), sprintf(' %d', memTime(k)), 'Color', cc, ...
         'FontWeight','bold','FontSize',11,'VerticalAlignment','bottom');
end
if ~isempty(memU)
    plot(memU(end,1), memU(end,2), 'kp', 'MarkerFaceColor','y','MarkerSize',17,'LineWidth',1.8);
end
title(sprintf(['All four agent domains and retained selected packets for receiver %d ' ...
               '(no agent receives from itself, so at most three sender colours appear)'], ...
               fpi.focus_receiver));
xlabel('x'); ylabel('y');
end

%% ====================================================================
function draw_agent_domains(settings)
for i = 1:settings.Nrobots
    draw_square_outline(settings.robot_centers(i,1), settings.robot_centers(i,2), ...
                        settings.Rsense, 'w', 1.3);
    text(settings.robot_centers(i,1), settings.robot_centers(i,2), sprintf('%d', i), ...
         'Color','w','FontWeight','bold','HorizontalAlignment','center','FontSize',12);
end
end

%% ====================================================================
function draw_square_outline(cx, cy, R, col, lw)
plot([cx-R, cx+R, cx+R, cx-R, cx-R], [cy-R, cy-R, cy+R, cy+R, cy-R], ...
     '-', 'Color', col, 'LineWidth', lw);
end

%% ====================================================================
function mu = gp_mean(model, Xtest)
mu = se_kernel(model.Xtrain, Xtest, model.ell, model.sf)' * model.alpha;
end

%% ====================================================================
function v = gp_var_diag(model, Xtest)
Ks = se_kernel(model.Xtrain, Xtest, model.ell, model.sf);
V  = model.L \ Ks;
v  = max(real((model.sf^2)*ones(size(Xtest,1),1) - sum(V.^2, 1)'), 0);
end

%% ====================================================================
function C = gp_cov(model, Xa, Xb)
K_ab = se_kernel(Xa, Xb, model.ell, model.sf);
V = model.L \ se_kernel(model.Xtrain, Xb, model.ell, model.sf);
W = model.L \ se_kernel(Xa, model.Xtrain, model.ell, model.sf)';
C = K_ab - W' * V;
end

%% ====================================================================
function K = se_kernel(X1, X2, ell, sf)
D2 = max(sum(X1.^2,2) - 2*X1*X2' + sum(X2.^2,2)', 0);
K = (sf^2) * exp(-0.5 * D2 / (ell^2));
end

%% ====================================================================
function [w, dw_dq] = btip_1d_triple(z, p, q, theta, a, b)
% 1-D integral  int_a^b exp( -[(u-z)^2 + (u-p)^2 + (u-q)^2]/theta ) du
% and its derivative w.r.t. the third argument q.  Elementwise in p,q.
c   = sqrt(pi*theta/12);
r3t = sqrt(3*theta);
iota = z + p + q;
E    = exp( (2/(3*theta)) * (p.*z + q.*z + p.*q - z.^2 - p.^2 - q.^2) );
ea   = (iota - 3*a)/r3t;
eb   = (iota - 3*b)/r3t;
F    = erf(ea) - erf(eb);
w = c * E .* F;
if nargout > 1
    dE    = E .* ((2/(3*theta)) * (z + p - 2*q));
    dF    = (2/(sqrt(pi)*r3t)) * ( exp(-ea.^2) - exp(-eb.^2) );
    dw_dq = c * (dE .* F + E .* dF);
end
end

%% ====================================================================
function [Wt, dWt] = btip_W_star(Z, alphaW, Xbar, theta, nu, box)
% Wt  : (m+1)x(m+1)     batch-weighted W*(T)            -- paper Eq. (17)
% dWt : (m+1)x(m+1)xn   d Wt / d xbar_{m+1,l}           -- paper Eq. (21)
M  = size(Xbar,1);
n  = size(Xbar,2);
nz = size(Z,1);
aw3 = reshape(alphaW,1,1,nz);
WD  = zeros(M,M,nz,n);
DWD = zeros(M,M,nz,n);
for d = 1:n
    P  = Xbar(:,d);
    Qc = Xbar(:,d)';
    zz = reshape(Z(:,d),1,1,nz);
    [wv, dwv] = btip_1d_triple(zz, P, Qc, theta, box(d,1), box(d,2));
    WD(:,:,:,d)  = wv;
    DWD(:,:,:,d) = dwv;
end
Wt  = nu * sum(prod(WD,4).*aw3, 3);
dWt = zeros(M,M,n);
for l = 1:n
    if n > 1
        po = prod(WD(:,:,:,[1:l-1, l+1:n]), 4);
    else
        po = ones(M,M,nz);
    end
    G   = nu * po .* DWD(:,:,:,l);
    col = sum(G(:,M,:).*aw3, 3);
    Gm  = zeros(M,M);
    Gm(:,M) = col;
    Gm(M,:) = col';
    Gm(M,M) = 2*sum(G(M,M,:).*aw3, 3);
    dWt(:,:,l) = Gm;
end
end

%% ====================================================================
function C = btip_const(Z, alphaW, theta, box)
% Paper Eq. (19).  NOTE: sqrt(pi*theta)/2 belongs INSIDE the product.
n = size(Z,2);
C = 0;
for bidx = 1:size(Z,1)
    pr = 1;
    for d = 1:n
        pr = pr * (sqrt(pi*theta)/2) * ...
             ( erf((Z(bidx,d)-box(d,1))/sqrt(theta)) - ...
               erf((Z(bidx,d)-box(d,2))/sqrt(theta)) );
    end
    C = C + alphaW(bidx)*pr;
end
end

%% ====================================================================
function [f, g] = btip_objective(xnew, Xbar_prev, mdl, Z, alphaW, theta, nu, box, Cconst)
% Paper Eq. (18) and its exact gradient, Eq. (20)-(21).
Xbar = [Xbar_prev; xnew(:)'];
M = size(Xbar,1);
n = size(Xbar,2);
X  = mdl.Xtrain;
Rv = mdl.noise_vec;

Km  = se_kernel(Xbar, Xbar, mdl.ell, mdl.sf) + 1e-8*eye(M);
Kxm = se_kernel(X,    Xbar, mdl.ell, mdl.sf);

Kinv   = Km \ eye(M);
KinvKx = Kinv * Kxm';
Lamraw = nu - sum(Kxm'.*KinvKx, 1)';
Lam    = max(Lamraw, 0);
Om     = Lam + Rv;
Qm     = Km + Kxm' * (Kxm ./ Om);
Qm     = 0.5*(Qm+Qm') + 1e-8*eye(M);
Qinv   = Qm \ eye(M);
A      = Kinv - Qinv;

[W, dW] = btip_W_star(Z, alphaW, Xbar, theta, nu, box);
f = Cconst - trace(A*W);

if nargout > 1
    g = zeros(n,1);
    for l = 1:n
        dK = zeros(M,M);
        dK(1:M-1,M) = Km(1:M-1,M) .* (2*(Xbar(1:M-1,l) - Xbar(M,l))/theta);
        dK(M,1:M-1) = dK(1:M-1,M)';

        dKx = zeros(size(Kxm));
        dKx(:,M) = Kxm(:,M) .* (2*(X(:,l) - Xbar(M,l))/theta);

        % derivative of the FITC diagonal correction -- do NOT drop this
        dLam = -2*sum(dKx'.*KinvKx, 1)' + sum((KinvKx'*dK).*KinvKx', 2);
        dLam(Lamraw <= 0) = 0;

        dQ = dK + dKx'*(Kxm./Om) + Kxm'*(dKx./Om) ...
                - Kxm'*((dLam./(Om.^2)).*Kxm);
        dA = -Kinv*dK*Kinv + Qinv*dQ*Qinv;
        g(l) = -trace(dA*W) - trace(A*dW(:,:,l));
    end
end
end

%% ====================================================================
function [library, dbg] = construct_batch_packet_library_grad(mdl, Ztarget, p_edge, box)
theta  = 2*mdl.ell^2;
nu     = mdl.sf^2;
q      = size(Ztarget,1);
alphaW = ones(q,1)/q;
Cconst = btip_const(Ztarget, alphaW, theta, box);

opts = optimoptions('fmincon','Algorithm','interior-point', ...
    'SpecifyObjectiveGradient',true,'Display','off', ...
    'OptimalityTolerance',1e-8,'StepTolerance',1e-10,'MaxIterations',60);

lb = box(:,1);  ub = box(:,2);
Xbar = zeros(0,size(Ztarget,2));
obj_hist = zeros(p_edge+1,1);
obj_hist(1) = Cconst;

for m = 0:p_edge-1
    if m == 0
        x0 = alphaW' * Ztarget;                     % weighted centroid, Eq. (23)
    else
        scan = unique(round(linspace(1, q, min(q,40))));
        fv = inf(numel(scan),1);
        for r = 1:numel(scan)
            fv(r) = btip_objective(Ztarget(scan(r),:), Xbar, mdl, Ztarget, ...
                                   alphaW, theta, nu, box, Cconst);
        end
        [~, r0] = min(fv);
        x0 = Ztarget(scan(r0),:);
    end
    fh = @(x) btip_objective(x, Xbar, mdl, Ztarget, alphaW, theta, nu, box, Cconst);
    [xs, fs] = fmincon(fh, x0(:), [],[],[],[], lb, ub, [], opts);
    Xbar = [Xbar; xs(:)']; %#ok<AGROW>
    obj_hist(m+2) = fs;
end

library = struct('sender',-1,'receiver',-1,'U',Xbar, ...
                 'm',gp_mean(mdl, Xbar),'s',gp_var_diag(mdl, Xbar));
dbg = struct('Xcand',Ztarget,'Ztarget',Ztarget,'selected_idx',[], ...
             'weights',alphaW,'obj_hist',obj_hist);
end

==> anc/sim_data/agents.csv <==
agent,cx,cy,halfwidth
1,-2.4,-2.4,3.6
2,2.4,-2.4,3.6
3,2.4,2.4,3.6
4,-2.4,2.4,3.6


==> anc/sim_data/baseline_history.csv <==
t,nrmse_prop,nrmse_self,nrmse_gpoe,nrmse_grbcm,nrmse_cen,ormse_prop,ormse_self,ormse_gpoe,ormse_grbcm,ormse_cen,nlpd_prop,nlpd_self,nlpd_gpoe,nlpd_grbcm,nlpd_cen,onlpd_prop,onlpd_self,onlpd_gpoe,onlpd_grbcm,onlpd_cen,mae_prop,mae_self,mae_gpoe,mae_grbcm,mae_cen,cov_prop,cov_self,cov_gpoe,cov_grbcm,cov_cen
1,0.207666227990986,0.211024250578736,0.207847537776937,0.191364574646001,0.191369962981539,0.695415120068026,0.716841095000219,0.675270970170225,0.625014820117294,0.625012057051132,0.979669377737483,1.00694792477546,0.998568310459256,0.858886315101022,0.859200333387995,0.995974321575305,1.04789042069346,0.969339030780485,0.814642302262841,0.814475383783773,0.167423971767923,0.170633558567858,0.167517195381454,0.153621177370934,0.153648289786431,0.952777777777778,0.953333333333333,0.954722222222222,0.9725,0.972777777777778
2,0.179102136749634,0.203942916913812,0.192038184526098,0.188155007028177,0.175363566463302,0.582336243729114,0.695439530866306,0.628337228640291,0.60081694363872,0.567103289396009,0.796453052713844,0.953284534429262,0.900672243748245,0.812341642763094,0.73068148384369,0.737816137050443,0.975507738821045,0.867932837029124,0.706814436903795,0.634626031874691,0.138013509650571,0.160408197657139,0.155132715057437,0.146196905555039,0.130609371560199,0.953055555555556,0.934444444444444,0.978055555555556,0.949722222222222,0.950555555555556
3,0.134742896749191,0.190432639569572,0.172137944029394,0.166831747752478,0.127286537822437,0.39332899915445,0.630593766408041,0.555133636653432,0.523138278844697,0.383215116432517,0.57590683579805,0.852892852207923,0.775629977017809,0.639139121835282,0.461950435287189,0.472059690090952,0.847983764281142,0.716359106627748,0.494975494673921,0.322829743177342,0.110965494684408,0.149700475009413,0.141258854828713,0.13060286288782,0.101877431340038,0.991111111111111,0.944722222222222,1,0.980555555555556,0.9925
4,0.128516963833418,0.177353149382563,0.164364887252021,0.154093779068773,0.123709261211816,0.358128187809757,0.57561276965899,0.52429489301105,0.484324061374839,0.35897223652813,0.479518991836736,0.743750198399116,0.694693126101308,0.53927803764753,0.396597035220839,0.345212468826258,0.714105137178378,0.61524260680096,0.406472201561829,0.24467628194356,0.102813553264046,0.136367238916294,0.130937165545327,0.118965561274195,0.0984112249797297,0.99,0.952222222222222,1,0.976666666666667,0.986666666666667
5,0.129976357358405,0.179305300412945,0.164787387211213,0.172763624849451,0.123631876693486,0.367284708363499,0.581497869574458,0.528500528109549,0.555169374305939,0.359113392308569,0.447820495166908,0.713788886605589,0.672933649596913,0.63978196487385,0.372047632970995,0.318369010559838,0.683406372854595,0.601354515393901,0.548777397459202,0.235801654291234,0.104102412931448,0.13837099382738,0.131749520758626,0.134595223302459,0.0988906399515078,0.987777777777778,0.947777777777778,1,0.960277777777778,0.983611111111111
6,0.108968987897185,0.151083007273404,0.149727669438577,0.139241785608767,0.106229601606228,0.342422658791396,0.536372161887155,0.502189688379973,0.460285604155297,0.334066650971729,0.309381049268573,0.54735869154817,0.587789251201327,0.434100350411016,0.266435935672825,0.267637522054518,0.623222272460861,0.568204645074417,0.394783410346077,0.204261343533848,0.0882245251957626,0.116562796542205,0.118435341974061,0.109545232352087,0.0865105164763038,0.986111111111111,0.973611111111111,1,0.976944444444444,0.978888888888889
7,0.10043933108533,0.143558252994025,0.143230367127371,0.129625220062915,0.0973079337767642,0.302582730923893,0.512038105065528,0.485105844314377,0.440368013248445,0.294857312229451,0.199284046753137,0.459286457058819,0.522708640912004,0.33316898395193,0.153342069258517,0.176556493559667,0.57356714577836,0.527618491961743,0.347373462817292,0.111009420174824,0.0792565668202636,0.109288590308945,0.111365511654751,0.0998215102932231,0.0774870190884819,0.983333333333333,0.9725,1,0.968611111111111,0.975
8,0.0924816960446422,0.107042572446037,0.124898731793676,0.118841345645365,0.092142910357452,0.296640711861375,0.38238809223591,0.418021639560913,0.413808699712935,0.290669980787259,0.116152576174064,0.271733742168732,0.421392649810248,0.226073752728456,0.0739573494449963,0.120512781875865,0.399601289156783,0.425944705762445,0.260862874542771,0.0398066566418506,0.0727042103210984,0.0829116947986034,0.0975711230984601,0.0912426835794631,0.0710529918468263,0.985833333333333,0.990833333333333,1,0.969166666666667,0.965277777777778
9,0.0867482124028782,0.101569382035433,0.119835700030101,0.0938202341589531,0.0839794523532443,0.274695354489535,0.361388439068915,0.397298122996498,0.287789807894271,0.255887638801389,0.0480685658224183,0.227246970452356,0.381536664170884,0.0794163935166161,-0.000674767618929817,0.0385988071912896,0.354645027830115,0.384907839972293,0.0488006998019769,-0.0502968163331566,0.0675274761724684,0.0789936099930681,0.0927009241622183,0.0724252250532921,0.0645057044517021,0.986111111111111,0.991111111111111,1,0.982222222222222,0.968888888888889
10,0.0844250051850675,0.101355725606208,0.119289622537784,0.0931444233524276,0.0854375937854163,0.264733433575406,0.361645536885078,0.39552586716379,0.294993599175455,0.265603528901114,0.00403122026486173,0.199072475015838,0.348289342403005,0.0683316233565728,-0.00268466533549626,-0.0325383672952746,0.304420870699307,0.328886215449786,0.0299565832159803,-0.0639714692067298,0.0652538919510424,0.0782996923793715,0.0911558393998308,0.0712371211225757,0.0651002551107331,0.9875,0.986944444444444,1,0.966944444444444,0.954166666666667
11,0.0787678506515322,0.097252518909018,0.11167486646353,0.0854566980437018,0.0824365541626855,0.226817581252996,0.340107872414898,0.357480781895635,0.2381550323383,0.24888684897196,-0.0734204145405659,0.148919682594074,0.288799830011108,-0.063018875156691,-0.0674633359966264,-0.148750314931045,0.238110245757043,0.249090658412109,-0.152408648076422,-0.146001522848875,0.0584972727124199,0.0740492090726046,0.0848361726589991,0.059978886266419,0.0615640044378569,0.983888888888889,0.986388888888889,1,0.98,0.951944444444444
12,0.0751177582469228,0.0889915273771267,0.100606036740195,0.0839975878895202,0.0730466429228896,0.207025243401105,0.293123953773904,0.29419832247909,0.239891903948048,0.206759930863497,-0.140102637496442,0.0811789174046813,0.206271806918405,-0.0787771352908661,-0.168389180014263,-0.237203115826433,0.138699403665289,0.124745633790019,-0.14859005572239,-0.266393111187059,0.05423986785416,0.0652078055552238,0.0749398681615562,0.0605306716108762,0.0533985539241219,0.981388888888889,0.981666666666667,1,0.964166666666667,0.9575
13,0.0714426776750131,0.0876882073553863,0.0935648601878544,0.079337968009376,0.0683901997867726,0.205666102047405,0.300143211612049,0.28182617588351,0.230978376781566,0.200112215302948,-0.17190793601763,0.0585897750451356,0.155184502648052,-0.106443817729996,-0.204712805002878,-0.256885616217601,0.130564775623958,0.0946383706831927,-0.190017138669697,-0.297310562149603,0.0531047416517833,0.0651745640894077,0.0702910144503086,0.0562932121192429,0.0514728358888695,0.974166666666667,0.973888888888889,1,0.931666666666667,0.943888888888889
14,0.0690294187950228,0.0877787471592498,0.0924020000614938,0.0750016304135945,0.0669133851162622,0.196172939482503,0.29007283152678,0.27577328676662,0.1994211328065,0.195960598193279,-0.224611839391895,0.0384141666056542,0.121215095957516,-0.185139239222607,-0.252832623870662,-0.315320991201942,0.0812475110083921,0.0432069143986868,-0.305713128062987,-0.341562905606357,0.051404176865887,0.0657182486186118,0.0694210206557836,0.05412524811786,0.0499432239558547,0.974722222222222,0.964166666666667,1,0.942777777777778,0.945555555555556
15,0.0683911078329707,0.0883480766079705,0.0915967178148153,0.0788799603699535,0.0699292333284972,0.195822494502176,0.295491918900718,0.284027043349508,0.238076334384983,0.209501558272073,-0.261474873134949,0.0204743384331803,0.0952275695272534,-0.157296169901372,-0.233793017113337,-0.335704174037003,0.0878714556436117,0.0440320269778257,-0.199986835850529,-0.287725518255838,0.0500397279647882,0.0651536402986917,0.0677995266212586,0.0564315843708174,0.0510563847030052,0.961388888888889,0.955,0.994444444444444,0.920555555555556,0.916666666666667
16,0.0676346501762572,0.0884960479103155,0.0888753715514351,0.0754361161339912,0.0698596767351529,0.193527298383779,0.298891717197244,0.27732760318539,0.223990232363222,0.209138743592573,-0.297846068557389,-0.0123566483105193,0.0456394628940106,-0.208399914319661,-0.266279599980794,-0.374767267535648,0.0571183802525379,-0.00254951946216762,-0.269625810102921,-0.323543545158487,0.0485974487951193,0.0649195675133552,0.0638748019940994,0.0544795322310282,0.0503661839485397,0.955277777777778,0.951388888888889,0.993888888888889,0.92,0.910555555555556
17,0.0672352918572423,0.0852870196423888,0.0844321075193325,0.0770410962699378,0.0684363349939845,0.195835275766891,0.292337276490881,0.264036773057158,0.242739930277442,0.19740908434257,-0.290892668122814,-0.0489495820545079,-0.00250739391687258,-0.22557837267092,-0.314567417373693,-0.346000395660528,0.0302831678031703,-0.0477111101459822,-0.255609044664614,-0.406890718768447,0.0472998670326896,0.0619163765316256,0.0610280758794114,0.0517882747467939,0.0486851003032806,0.936944444444444,0.935833333333333,0.995,0.902222222222222,0.923888888888889
18,0.0686325607530727,0.0869052698559519,0.081729043638282,0.0742907463364196,0.0665592733692066,0.200846884063125,0.300860322620078,0.252759667842178,0.213541920760523,0.181855882411044,-0.308973904740902,-0.0722322396934854,-0.0409900920221883,-0.262133118476088,-0.378332768995341,-0.358507467821147,0.0125176580294161,-0.0891770464207785,-0.331117366209836,-0.492458978473285,0.0467063674139194,0.0611492623300827,0.0572427830970456,0.0528963040079779,0.0463082503350689,0.931944444444444,0.935555555555556,0.989722222222222,0.875,0.925833333333333
19,0.0686498741601515,0.0860263272744775,0.0801867019419133,0.0749238345870117,0.0674037204585206,0.209604264896549,0.30064683967926,0.251993851065262,0.23285642148051,0.195324833323243,-0.280954277384996,-0.0824798707360937,-0.0626660626642046,-0.233126414660477,-0.351993804117369,-0.294496772166604,0.00803706341558271,-0.10585165805645,-0.253156665622532,-0.436377510862577,0.0464048097596604,0.0602423187786875,0.0558980229642209,0.0516288248033495,0.0465023774398029,0.916944444444444,0.925555555555556,0.986388888888889,0.864444444444444,0.913333333333333
20,0.0627760121448895,0.0742487952437504,0.0711206808206398,0.0585685825204736,0.0586797488944334,0.175217300870703,0.240911833600866,0.19876956149371,0.145772876275272,0.131195003288815,-0.368091581331844,-0.160162930523772,-0.144051407445111,-0.471419518442757,-0.51162878082888,-0.430109985450118,-0.105886358954484,-0.237202780021582,-0.642921480116116,-0.706525594569208,0.0432612453089684,0.0541149493372854,0.0500329915154486,0.0410779638605749,0.0392547950571301,0.923888888888889,0.937777777777778,0.998333333333333,0.923888888888889,0.938611111111111
21,0.0627037023239666,0.0731517861116686,0.0698752115733177,0.0636397502550487,0.0583777371159267,0.176329533825444,0.23657613666659,0.192138658752282,0.184364785248691,0.128551586969023,-0.377638779286321,-0.184180543361591,-0.174513965173544,-0.363544122967755,-0.527399465807264,-0.436445506887586,-0.130090817835368,-0.272286733548689,-0.431015209905053,-0.724463113521597,0.043287451271532,0.0531177063093252,0.04857598319649,0.0435108993037702,0.0390425217774756,0.920833333333333,0.940277777777778,0.998888888888889,0.899444444444444,0.937777777777778
22,0.0606625226803123,0.0723428651884949,0.0690327489485363,0.0591590677412413,0.0570818691499823,0.1736149470823,0.238988431681006,0.193234456097717,0.146870427475286,0.130562041348946,-0.409389386429511,-0.200548273668431,-0.188132945910759,-0.47872025101899,-0.539796906147525,-0.449307416194268,-0.122570177234997,-0.270522895999549,-0.602668919623275,-0.712357483878903,0.0415061680342701,0.0523527491317796,0.0477968217482214,0.0418384521039291,0.0380399634314346,0.916944444444444,0.936944444444444,0.998333333333333,0.921944444444444,0.932222222222222
23,0.0512316777677135,0.0689155060657891,0.0605968783866583,0.0546218092651087,0.0495585249798258,0.158310412786048,0.245336011530322,0.187721639977651,0.158304794182331,0.133408777514196,-0.493508880005085,-0.236619395329876,-0.232894416086008,-0.505682576326807,-0.586841878314439,-0.528013912234603,-0.120017751650697,-0.292603408983858,-0.592841430613099,-0.719750498372708,0.0359839685508717,0.0500670446164444,0.043041319935881,0.0392792434876759,0.0347421129560199,0.923333333333333,0.935277777777778,0.996111111111111,0.898888888888889,0.935
24,0.0463227778640481,0.0660215013910288,0.0526070746061098,0.0461424564358873,0.0434671201651102,0.133708148361632,0.236384048903554,0.159275834064207,0.125301204438293,0.112714530025943,-0.570103592232978,-0.285695132164309,-0.290761305746942,-0.631613323180804,-0.691327812264471,-0.642682414689017,-0.178190531847472,-0.363101268424404,-0.766819142121522,-0.839306017729662,0.0332374420757037,0.0486089363852622,0.0389742239083198,0.0332592434149238,0.0307535681245087,0.936388888888889,0.953055555555556,1,0.941944444444444,0.965
25,0.0451639554010999,0.0655072168534877,0.0521711431727284,0.0488226903956737,0.0435647191474649,0.128066758979547,0.235440529611344,0.158493965090247,0.137191156070429,0.113295095441263,-0.576981865731862,-0.298972623366965,-0.305942006995558,-0.632189637412847,-0.694996123874915,-0.657706707420916,-0.188314417304333,-0.373413774368757,-0.733681839079984,-0.841207886382999,0.0327365506515606,0.0480122551745827,0.0387101730794822,0.0343210733441288,0.0308826946772214,0.930277777777778,0.950555555555556,1,0.9375,0.962777777777778
26,0.0419185435542591,0.0626581097753676,0.0493796449945227,0.0443076415764898,0.041371544890092,0.118465409415831,0.223657390277085,0.151012288163688,0.114080573777277,0.105075630676306,-0.636328569256863,-0.332793546842999,-0.340591986759153,-0.685963196927561,-0.735981968073894,-0.71545554414978,-0.223708897976599,-0.411475018744764,-0.816520774246904,-0.882492413454386,0.0309412238117491,0.0458393386448347,0.0364564464624696,0.0310794745966076,0.0291470974049657,0.943888888888889,0.951666666666667,1,0.959444444444444,0.967777777777778
27,0.0403412239942431,0.0609826106686431,0.0477879719977864,0.0430196917590044,0.0389200103115157,0.115333134508883,0.223289697268903,0.145000570833147,0.126823272615299,0.102677258485325,-0.67154836383297,-0.38539345408807,-0.374149939642802,-0.709650322977771,-0.782663977292346,-0.746816376862896,-0.271100356485894,-0.452216788972293,-0.786815658510681,-0.916184802634979,0.0293131688054128,0.044121456922103,0.0345452996775831,0.0299962354872164,0.0268965122913337,0.947777777777778,0.960555555555556,1,0.936944444444444,0.974166666666667
28,0.0403370664871249,0.0598277505143697,0.0482722952304626,0.0433663284339568,0.0390624405532305,0.113138663098477,0.214394738207783,0.144510705886647,0.124481673724675,0.101018545484438,-0.686087956254009,-0.408606539889942,-0.389898417378687,-0.708676916733429,-0.789939862808411,-0.771837778410892,-0.315721726958995,-0.476496628949656,-0.815312464558426,-0.931672399468803,0.0292197652181743,0.0434355722649353,0.0348752585989473,0.030512501063295,0.0269137554356294,0.948333333333333,0.959444444444444,1,0.933611111111111,0.973333333333333
29,0.0394300191549644,0.0600973189572366,0.0474561853901219,0.0428581620118517,0.0391226515389921,0.110229143318647,0.217006128307871,0.13905331896813,0.123170023228631,0.101694616675283,-0.709533990703286,-0.415313799730985,-0.417210474884858,-0.773581007042759,-0.797226748427156,-0.798731342741573,-0.318184645883338,-0.514273474428883,-0.892844473812793,-0.938802600836499,0.0286938607316465,0.0435958329386416,0.0339204879379323,0.0289569290883709,0.0270549887263969,0.957222222222222,0.951666666666667,1,0.956944444444444,0.973333333333333
30,0.0395990679171178,0.0604347664046495,0.0470160080655225,0.0416951866656009,0.0387224803876352,0.110927695292892,0.218326875649974,0.137303882349654,0.12430087177238,0.102066930991816,-0.719813228822786,-0.421445314905183,-0.43604926548351,-0.770816821092641,-0.810618430299002,-0.816467688502006,-0.329264474801873,-0.540522569678735,-0.897514021431119,-0.955423719395827,0.0287520313096917,0.043917883006689,0.0332090631724369,0.0282185428462952,0.0264488743254477,0.956388888888889,0.950277777777778,1,0.951666666666667,0.976388888888889
31,0.0382623910619934,0.0596598004884531,0.0451727676362497,0.0438684193686654,0.0392219669617333,0.108492859559063,0.218914257796519,0.131305145735404,0.137364156576665,0.115521250264064,-0.74916437571901,-0.460279098442568,-0.474334347578911,-0.749432439141423,-0.79932441162956,-0.837222430220798,-0.369046393118508,-0.587498456134672,-0.836182064224501,-0.907695337824984,0.0272955204169431,0.0420343769323,0.0313717818291681,0.0293279441381366,0.0269372108985822,0.948333333333333,0.950277777777778,1,0.926944444444444,0.95
32,0.0383308381241623,0.0585384020649305,0.0447551531829196,0.0418317449168276,0.0390445287984856,0.108249076294202,0.213143561433019,0.129679180524136,0.127777087605155,0.114827066467902,-0.756235132326713,-0.471056549381012,-0.493324099175178,-0.774431634932442,-0.802462099521733,-0.848511995974473,-0.384697499401262,-0.613617128471012,-0.863108774537749,-0.908154685030102,0.0272855904468896,0.0417304382275483,0.0313672155118697,0.0281985268760905,0.0268012835877697,0.945277777777778,0.945,1,0.916666666666667,0.928333333333333
33,0.0351000668252517,0.0572501297383288,0.044596223155918,0.0410883823067819,0.03652215321607,0.109219931764776,0.213723325215742,0.132854080197305,0.135454404746613,0.117368357804689,-0.769225117945999,-0.480370404894905,-0.501237677892465,-0.749942937197641,-0.811043520809921,-0.840782638140165,-0.3815522512057,-0.615387920862404,-0.808041378321523,-0.894244294200942,0.0261380484960876,0.0408119870020905,0.0313369911607426,0.0291157237551279,0.0258538054230031,0.933611111111111,0.939444444444444,1,0.905,0.926944444444444
34,0.0342010582646783,0.0533096634074394,0.0439017545946327,0.0395215524999168,0.0358527191744144,0.107638321130098,0.2042475629015,0.131643087713787,0.131543707505793,0.116220983207087,-0.791334640278155,-0.512757967107839,-0.516896738721583,-0.749184882336351,-0.821759171117784,-0.856200011997886,-0.403870447315391,-0.626735190840265,-0.785631049942122,-0.899277030680174,0.0256817905421099,0.0380206791041531,0.0311243636309734,0.0282998547981191,0.0255116083427953,0.936111111111111,0.934722222222222,1,0.873888888888889,0.931111111111111
35,0.0346091554096319,0.05303969482423,0.043863956415761,0.0420940084255888,0.0363028795521599,0.108871287837819,0.202303307438831,0.131802124650759,0.136096012727148,0.117052149811127,-0.791949703839824,-0.518808363277178,-0.523109519342361,-0.746041355968071,-0.821181285518827,-0.854663109765233,-0.410643856989764,-0.628780285261844,-0.80830297472166,-0.899345497793874,0.0260502802818459,0.0379637778717727,0.0311469563857022,0.0289582974650963,0.025725761899226,0.926111111111111,0.932777777777778,1,0.886388888888889,0.925555555555556
36,0.0341642937627333,0.0523819469340106,0.042902445601152,0.0416761822181881,0.0360576059846698,0.108722240777375,0.202025462444925,0.131384190751874,0.140098321800498,0.117475523076747,-0.809210093078246,-0.541213598381304,-0.540903373473396,-0.777072951993658,-0.832321439419288,-0.87035408738525,-0.426890060458308,-0.644382015778783,-0.825205408696759,-0.906889534847718,0.025683065447629,0.0369934747462511,0.030222349951819,0.0292164339709573,0.0255858177175817,0.926944444444444,0.936666666666667,1,0.9,0.926111111111111
37,0.0336898178991852,0.0527200170978462,0.042043006130555,0.0396648054157245,0.0359847988289365,0.10971534699397,0.205236377489015,0.130666519310593,0.134944462964825,0.118733356610134,-0.824536606943367,-0.548966215488825,-0.555061806954873,-0.79683146778003,-0.838457662817979,-0.876531855996646,-0.425197243607556,-0.654296751113321,-0.842280876130012,-0.90399139884371,0.025041305156438,0.036597220737784,0.029386670492011,0.0266620232532243,0.0252315430915577,0.929722222222222,0.934722222222222,1,0.910277777777778,0.923333333333333
38,0.0337194094668146,0.0524797253419447,0.0407204101008399,0.0386657187419546,0.0362339937116349,0.110110219086331,0.204690084055565,0.131180406687201,0.131630905371654,0.120056727639506,-0.831200862897058,-0.556504338705423,-0.569302404471956,-0.811268873832422,-0.838989484615935,-0.879159708952158,-0.426022411248208,-0.653976298693231,-0.858655061707427,-0.900135199306006,0.0251012360641312,0.0364960191137994,0.0285240406904442,0.0269163998653017,0.0253354130839715,0.924166666666667,0.930833333333333,1,0.8975,0.919166666666667
39,0.0329042277829648,0.0524435650339308,0.0370406168913257,0.0361819826120576,0.0336357337806542,0.102788320069723,0.204716548037276,0.112056360555558,0.122449636806145,0.110286592996872,-0.85281861572459,-0.570598892503334,-0.59733817986129,-0.853789196443624,-0.884047438250242,-0.91868535038771,-0.447518325145549,-0.698819494594392,-0.917179603099032,-0.955246779203596,0.0242765757326541,0.0361982969565249,0.0262283538804932,0.0242390844832161,0.0227829018374149,0.921666666666667,0.930277777777778,1,0.904722222222222,0.921111111111111
40,0.0318278756677016,0.0521556566752269,0.036098690844034,0.0326270733241459,0.0310822385422708,0.0984775650220371,0.203743123143135,0.107222384379819,0.103870697880937,0.0988456292818611,-0.865285560550119,-0.574081518933541,-0.604363720710927,-0.894654380389497,-0.913573043472381,-0.93136436119433,-0.450143142325948,-0.708359287531759,-0.962163292799334,-0.990230502792511,0.0237374009765964,0.0359641533265862,0.0258123329462424,0.0233241883472524,0.0216279723478959,0.926944444444444,0.926388888888889,1,0.915,0.931111111111111
41,0.0318272265102584,0.052891443662357,0.0355313228549772,0.0321200710972967,0.0285518649912737,0.0986278312493683,0.206698276501637,0.103106270023861,0.0953822426344863,0.08317376244192,-0.867177706400282,-0.571321580018663,-0.614497557544805,-0.898474840737165,-0.953692507934681,-0.935200101179578,-0.449202748564279,-0.725341246477233,-0.9900658760773,-1.061208549406,0.023760850827243,0.0366933635369236,0.0255918940831876,0.0231903754352918,0.0204379637144459,0.925555555555556,0.921388888888889,1,0.915833333333333,0.95
42,0.031294325289795,0.0526522825354924,0.035343913806654,0.0323081626975649,0.0271847779362494,0.099476629630022,0.207918066195726,0.103961410065892,0.0999531236412071,0.0796230268351941,-0.878640545023446,-0.593035472473361,-0.626123614221481,-0.91918018080843,-0.97260926029879,-0.936995688734188,-0.466068423700359,-0.734759430622408,-1.00262437830367,-1.07462973541097,0.0233755322319394,0.0358764619808534,0.0249306546818428,0.0229182086329455,0.0197452673097412,0.927777777777778,0.924166666666667,1,0.92,0.954722222222222
43,0.0310891987896688,0.0521327129564177,0.0348162929331616,0.0310249046380055,0.0274755639121344,0.0988430765195115,0.205413270049842,0.102582132152764,0.0971050624870847,0.0799641638520905,-0.883377199246971,-0.6024987256514,-0.635288021575579,-0.942959492065366,-0.974855575562354,-0.942097977101215,-0.478316786894434,-0.743877224382277,-1.02238953666333,-1.07735063790679,0.0231699534528499,0.0353569279518683,0.0244771324560486,0.0213511964350262,0.0200073102983481,0.926666666666667,0.924166666666667,1,0.948333333333333,0.953888888888889
44,0.030311265405341,0.0507551621640133,0.0340390041080682,0.0316463591245324,0.0274177979700991,0.0982464986226086,0.199287747419325,0.100599554728906,0.100716594915267,0.0804966718052054,-0.893651716562712,-0.62292007811135,-0.648810003663976,-0.945650384204916,-0.978449947397503,-0.945575412561185,-0.502305772306108,-0.755461783289492,-1.0050640740234,-1.07465566930422,0.0227046041354089,0.033876912028364,0.0236270142398676,0.0219801539007106,0.0200960878199987,0.925,0.923888888888889,1,0.9475,0.954444444444444
45,0.0304020549833912,0.0504305669543898,0.0341079923719335,0.0335311710692374,0.0276285868124907,0.0972411475149615,0.196380016620519,0.100336722958645,0.109629317593448,0.0806125789642402,-0.895246172370619,-0.626129793177059,-0.656152112701493,-0.892608095353063,-0.978306652252116,-0.95255687888239,-0.514572776535732,-0.765092269979605,-0.918923457479113,-1.07640705430452,0.0227704325319971,0.0336364887009278,0.0236162040124618,0.0235570178512592,0.0202936289656959,0.919444444444444,0.918611111111111,1,0.8675,0.951388888888889
46,0.0294162793740726,0.0487390396290203,0.0327056488290275,0.0318155933652298,0.026342016753936,0.0965660374523658,0.190892083438408,0.0971604780472541,0.100823963697464,0.0778730218126527,-0.912059553683789,-0.653421078703711,-0.670056852642355,-0.916409684161571,-0.999078366398464,-0.954769206003944,-0.535340499125864,-0.772641766908324,-0.954076424919392,-1.08530325701691,0.0221327384288261,0.032335888989037,0.0225507358334496,0.0228746655226783,0.0193934176494048,0.930277777777778,0.926944444444444,1,0.890833333333333,0.959166666666667
47,0.0293527891847788,0.0487852208463226,0.0326274143161825,0.0284505559658187,0.0261502875896558,0.0963448612035113,0.191699229036711,0.0972993373215993,0.0885662992261236,0.0762964454847038,-0.918165172508737,-0.657917673243617,-0.678025272808044,-0.953804642318994,-1.00524465108974,-0.961926808870752,-0.535291637034835,-0.780875664605027,-0.997891187957167,-1.09356682283961,0.0219876987057931,0.0322101425552911,0.0224020477226336,0.0214529844805589,0.0191795502190095,0.925277777777778,0.923611111111111,1,0.885555555555556,0.96
48,0.0291428647231665,0.0488738567793816,0.0330924445935445,0.0284387325511338,0.0259083935799986,0.0942864032376706,0.191185168821821,0.0990307989416279,0.089749682045967,0.0739819319705157,-0.919285487690812,-0.662135707474747,-0.681395951670144,-0.955085299278959,-1.01138452953393,-0.965882219746849,-0.548900323016897,-0.785609978252423,-0.996769016582377,-1.10561642989899,0.021937624024574,0.031577525012718,0.0225616258317885,0.0214436817606466,0.0189701838267666,0.921388888888889,0.915555555555556,1,0.886944444444444,0.966388888888889
49,0.0286774629786233,0.0490932230229913,0.0334174921272051,0.0321901096301973,0.0246263459258044,0.0943999582382484,0.191954470719373,0.0987355373716089,0.102138788810699,0.0733662545449113,-0.929594514296552,-0.669026062835729,-0.687200939257398,-0.909990585108522,-1.0276672494895,-0.968944048370579,-0.553190793119341,-0.789832476100299,-0.953674883403907,-1.10976771808595,0.0216113658613107,0.0316916261282805,0.0229154921991524,0.0236263684590886,0.0181113149767683,0.922222222222222,0.915555555555556,1,0.879444444444444,0.9675
50,0.0283802138234828,0.0475036585051445,0.0320165604459486,0.0257766861625677,0.0238243020631562,0.0925443608868353,0.185095440861002,0.0930021090373573,0.0795871641541903,0.0691231644865429,-0.937494124686278,-0.698045315753225,-0.707058725316529,-1.01444806512717,-1.04205169012133,-0.979334430647518,-0.594689188104793,-0.813349411798505,-1.08724225952,-1.12742071609726,0.0212599433133496,0.0305240892611923,0.0217177828239953,0.0192175172325028,0.0176215678921657,0.919722222222222,0.919722222222222,1,0.949722222222222,0.969444444444444


==> anc/sim_data/baseline_per_agent.csv <==
agent,nrmse_proposed,nrmse_self,nrmse_gpoe,nrmse_grbcm,nrmse_cen,nlpd_proposed,nlpd_self,nlpd_gpoe,nlpd_grbcm,nlpd_cen
1,0.0281737439849875,0.0670331253329787,0.0318549484447023,0.0244870491557851,0.0207968882581117,-0.96571226963997,-0.602478238685999,-0.690171754729666,-1.0219077633919,-1.05783682145708
2,0.0278389094213751,0.0358571651020571,0.0243013194325939,0.0271918705495362,0.0268421424153308,-0.917876429249261,-0.767297268123837,-0.742228803675798,-1.00294069070423,-1.02933694984284
3,0.0261491447778527,0.0361681765591161,0.0378722395968555,0.034840593923063,0.0255412023910777,-0.964231464945783,-0.811820012408757,-0.696379878017537,-0.962007832851521,-1.00803250094222
4,0.0311320356891444,0.0440349532623704,0.0325675017846792,0.0266305531152154,0.0215644449253572,-0.902156334910098,-0.610585743794304,-0.699454464843115,-1.00861565446661,-1.07300048824317


==> anc/sim_data/comm_cost.csv <==
method,scalars,ratio,rounds
Proposed,24000,1,50
DEC-gPoE,3000000,125,125000
DEC-grBCM,4500600,187.525,125000


==> anc/sim_data/cost_history.csv <==
t,floats,msgs,t_sender,t_receiver,n_admitted
1,480,12,13.669778,0.013655,2
2,480,12,12.987131,0.008988,4
3,480,12,13.42228,0.003276,3
4,480,12,11.477863,0.003213,3
5,480,12,11.236776,0.005314,3
6,480,12,10.591527,0.004442,3
7,480,12,9.313883,0.007725,4
8,480,12,8.968627,0.006272,4
9,480,12,8.507365,0.00719,2
10,480,12,8.654002,0.00603,4
11,480,12,8.921403,0.006421,3
12,480,12,8.240585,0.006979,4
13,480,12,7.87967,0.007223,2
14,480,12,7.722238,0.00563,4
15,480,12,7.660612,0.006725,4
16,480,12,8.666359,0.008583,4
17,480,12,8.657153,0.007172,3
18,480,12,9.06131,0.00822,3
19,480,12,9.055161,0.011683,4
20,480,12,8.804814,0.014933,3
21,480,12,8.806537,0.013897,4
22,480,12,8.894931,0.011036,2
23,480,12,9.41564,0.026999,4
24,480,12,9.449999,0.015605,2
25,480,12,9.229102,0.011544,3
26,480,12,9.23158,0.012724,3
27,480,12,9.04978,0.011932,4
28,480,12,9.108753,0.030115,4
29,480,12,9.766094,0.029759,4
30,480,12,8.935372,0.013953,4
31,480,12,9.404738,0.014865,2
32,480,12,9.591291,0.014961,1
33,480,12,9.555997,0.019176,2
34,480,12,10.376414,0.014141,4
35,480,12,9.832215,0.013813,2
36,480,12,9.444624,0.015806,2
37,480,12,9.477747,0.017622,2
38,480,12,9.418595,0.016854,1
39,480,12,9.739941,0.01662,2
40,480,12,9.313034,0.016302,0
41,480,12,10.009586,0.016421,0
42,480,12,9.924209,0.017016,1
43,480,12,9.278078,0.016175,0
44,480,12,9.792939,0.029883,0
45,480,12,9.540212,0.030437,1
46,480,12,9.869319,0.028286,1
47,480,12,9.264619,0.02139,2
48,480,12,9.418948,0.017218,1
49,480,12,9.885835,0.017819,1
50,480,12,9.849682,0.018025,1


==> anc/sim_data/final_error_agent_1.csv <==
x,y,z
-6,-6,0.0480535596952126
-6,-5.75510204081633,-0.0455709812817237
-6,-5.51020408163265,-0.122810252705103
-6,-5.26530612244898,-0.173111309251641
-6,-5.02040816326531,-0.191275224811747
-6,-4.77551020408163,-0.177942579486067
-6,-4.53061224489796,-0.139073789340957
-6,-4.28571428571429,-0.0845244618777969
-6,-4.04081632653061,-0.0259762348954243
-6,-3.79591836734694,0.0253854720498451
-6,-3.55102040816327,0.0609933381081175
-6,-3.30612244897959,0.0764007719216785
-6,-3.06122448979592,0.0718800698345021
-6,-2.81632653061224,0.0520358662275975
-6,-2.57142857142857,0.0245779350766591
-6,-2.3265306122449,-0.00141968785186641
-6,-2.08163265306122,-0.0173543515254841
-6,-1.83673469387755,-0.0166272288184608
-6,-1.59183673469388,0.00440444575699694
-6,-1.3469387755102,0.0461537619043519
-6,-1.10204081632653,0.106128293668827
-6,-0.857142857142857,0.179643109948269
-6,-0.612244897959184,0.260667268063482
-6,-0.36734693877551,0.342584731866874
-6,-0.122448979591837,0.418744364073379
-6,0.122448979591837,0.482784463759763
-6,0.36734693877551,0.528805354799257
-6,0.612244897959184,0.551502625129939
-6,0.857142857142857,0.546358361807609
-6,1.10204081632653,0.509932460620208
-5.75510204081633,-6,0.147467500812201
-5.75510204081633,-5.75510204081633,0.067084910559196
-5.75510204081633,-5.51020408163265,-0.0132120629764628
-5.75510204081633,-5.26530612244898,-0.0807553552091826
-5.75510204081633,-5.02040816326531,-0.126511244382884
-5.75510204081633,-4.77551020408163,-0.146350344746984
-5.75510204081633,-4.53061224489796,-0.14134133119583
-5.75510204081633,-4.28571428571429,-0.117060622953169
-5.75510204081633,-4.04081632653061,-0.0820885260386633
-5.75510204081633,-3.79591836734694,-0.0460194722485969
-5.75510204081633,-3.55102040816327,-0.0174100007700468
-5.75510204081633,-3.30612244897959,-0.00209258830898784
-5.75510204081633,-3.06122448979592,-0.00218844532385953
-5.75510204081633,-2.81632653061224,-0.0159786887140659
-5.75510204081633,-2.57142857142857,-0.0385862259079471
-5.75510204081633,-2.3265306122449,-0.0632368067964725
-5.75510204081633,-2.08163265306122,-0.0827566126614991
-5.75510204081633,-1.83673469387755,-0.0909518528998561
-5.75510204081633,-1.59183673469388,-0.0835981683474335
-5.75510204081633,-1.3469387755102,-0.0589107414132973
-5.75510204081633,-1.10204081632653,-0.017520537704331
-5.75510204081633,-0.857142857142857,0.0378998226697231
-5.75510204081633,-0.612244897959184,0.1031661654245
-5.75510204081633,-0.36734693877551,0.173095742303584
-5.75510204081633,-0.122448979591837,0.241903902749191
-5.75510204081633,0.122448979591837,0.303476923099032
-5.75510204081633,0.36734693877551,0.351586492607461
-5.75510204081633,0.612244897959184,0.3801406781947
-5.75510204081633,0.857142857142857,0.383545543322654
-5.75510204081633,1.10204081632653,0.357193745086189
-5.51020408163265,-6,0.187918416533523
-5.51020408163265,-5.75510204081633,0.13544723328745
-5.51020408163265,-5.51020408163265,0.0701504756062022
-5.51020408163265,-5.26530612244898,0.00435072664131753
-5.51020408163265,-5.02040816326531,-0.0511458264514858
-5.51020408163265,-4.77551020408163,-0.0889076933319486
-5.51020408163265,-4.53061224489796,-0.105922114298129
-5.51020408163265,-4.28571428571429,-0.103689479266385
-5.51020408163265,-4.04081632653061,-0.0874157335913838
-5.51020408163265,-3.79591836734694,-0.0645276035096353
-5.51020408163265,-3.55102040816327,-0.042866528240033
-5.51020408163265,-3.30612244897959,-0.0289679051962234
-5.51020408163265,-3.06122448979592,-0.0267873980940921
-5.51020408163265,-2.81632653061224,-0.0371066437659151
-5.51020408163265,-2.57142857142857,-0.0576724920951101
-5.51020408163265,-2.3265306122449,-0.0839469620027685
-5.51020408163265,-2.08163265306122,-0.110217777581438
-5.51020408163265,-1.83673469387755,-0.130772843262609
-5.51020408163265,-1.59183673469388,-0.140880857990496
-5.51020408163265,-1.3469387755102,-0.137422327886141
-5.51020408163265,-1.10204081632653,-0.119140837923409
-5.51020408163265,-0.857142857142857,-0.0865909151911928
-5.51020408163265,-0.612244897959184,-0.0419150310318774
-5.51020408163265,-0.36734693877551,0.0114219204638511
-5.51020408163265,-0.122448979591837,0.0688647747306298
-5.51020408163265,0.122448979591837,0.1249636073371
-5.51020408163265,0.36734693877551,0.173589690325952
-5.51020408163265,0.612244897959184,0.208252365610428
-5.51020408163265,0.857142857142857,0.222575140170566
-5.51020408163265,1.10204081632653,0.21093118727631
-5.26530612244898,-6,0.173505071278472
-5.26530612244898,-5.75510204081633,0.152162559921497
-5.26530612244898,-5.51020408163265,0.110235288193872
-5.26530612244898,-5.26530612244898,0.057856138402182
-5.26530612244898,-5.02040816326531,0.00574657077795571
-5.26530612244898,-4.77551020408163,-0.03696181422363
-5.26530612244898,-4.53061224489796,-0.0643552714083454
-5.26530612244898,-4.28571428571429,-0.0745547594588466
-5.26530612244898,-4.04081632653061,-0.0696317054239649
-5.26530612244898,-3.79591836734694,-0.0547190484156336
-5.26530612244898,-3.55102040816327,-0.0365754849231095
-5.26530612244898,-3.30612244897959,-0.0219594023415688
-5.26530612244898,-3.06122448979592,-0.0161806082990731
-5.26530612244898,-2.81632653061224,-0.0221217964373844
-5.26530612244898,-2.57142857142857,-0.0398814673934028
-5.26530612244898,-2.3265306122449,-0.0670271395579954
-5.26530612244898,-2.08163265306122,-0.099308111372875
-5.26530612244898,-1.83673469387755,-0.131596746006194
-5.26530612244898,-1.59183673469388,-0.15882133192952
-5.26530612244898,-1.3469387755102,-0.176712808928625
-5.26530612244898,-1.10204081632653,-0.182283417136484
-5.26530612244898,-0.857142857142857,-0.174050742067977
-5.26530612244898,-0.612244897959184,-0.152083716233683
-5.26530612244898,-0.36734693877551,-0.117961384225724
-5.26530612244898,-0.122448979591837,-0.0747040352474787
-5.26530612244898,0.122448979591837,-0.0266800852993821
-5.26530612244898,0.36734693877551,0.0205604851816578
-5.26530612244898,0.612244897959184,0.0605987187715387
-5.26530612244898,0.857142857142857,0.0866593577138374
-5.26530612244898,1.10204081632653,0.0923219404748193
-5.02040816326531,-6,0.123251849040736
-5.02040816326531,-5.75510204081633,0.12705480502656
-5.02040816326531,-5.51020408163265,0.107757194743609
-5.02040816326531,-5.26530612244898,0.0723080786658032
-5.02040816326531,-5.02040816326531,0.0300211910686884
-5.02040816326531,-4.77551020408163,-0.00964959376348773
-5.02040816326531,-4.53061224489796,-0.0391038810928127
-5.02040816326531,-4.28571428571429,-0.0539920093352427
-5.02040816326531,-4.04081632653061,-0.0537925705003128
-5.02040816326531,-3.79591836734694,-0.0415289412636934
-5.02040816326531,-3.55102040816327,-0.022766906788224
-5.02040816326531,-3.30612244897959,-0.00417805391544035
-5.02040816326531,-3.06122448979592,0.00797771826060523
-5.02040816326531,-2.81632653061224,0.00911643521512662
-5.02040816326531,-2.57142857142857,-0.00289608086077192
-5.02040816326531,-2.3265306122449,-0.0275542113299833
-5.02040816326531,-2.08163265306122,-0.0620523142702846
-5.02040816326531,-1.83673469387755,-0.101989083653639
-5.02040816326531,-1.59183673469388,-0.142222807612134
-5.02040816326531,-1.3469387755102,-0.177682310549267
-5.02040816326531,-1.10204081632653,-0.204006731020519
-5.02040816326531,-0.857142857142857,-0.217974357281095
-5.02040816326531,-0.612244897959184,-0.217752941654474
-5.02040816326531,-0.36734693877551,-0.203037256253714
-5.02040816326531,-0.122448979591837,-0.175127755627844
-5.02040816326531,0.122448979591837,-0.136959597103107
-5.02040816326531,0.36734693877551,-0.0930395408228116
-5.02040816326531,0.612244897959184,-0.0492173896016984
-5.02040816326531,0.857142857142857,-0.0122275019519777
-5.02040816326531,1.10204081632653,0.0110135144704613
-4.77551020408163,-6,0.0614719599403309
-4.77551020408163,-5.75510204081633,0.0792926252543321
-4.77551020408163,-5.51020408163265,0.0756751404476104
-4.77551020408163,-5.26530612244898,0.0542051353589469
-4.77551020408163,-5.02040816326531,0.0220954592000192
-4.77551020408163,-4.77551020408163,-0.0118533785495877
-4.77551020408163,-4.53061224489796,-0.0393883849986323
-4.77551020408163,-4.28571428571429,-0.0545973717065509
-4.77551020408163,-4.04081632653061,-0.0550233514624558
-4.77551020408163,-3.79591836734694,-0.0419282454843577
-4.77551020408163,-3.55102040816327,-0.0197283104329433
-4.77551020408163,-3.30612244897959,0.00519776237402381
-4.77551020408163,-3.06122448979592,0.0260062579407252
-4.77551020408163,-2.81632653061224,0.0368335900545886
-4.77551020408163,-2.57142857142857,0.0338845231280133
-4.77551020408163,-2.3265306122449,0.0159805684293239
-4.77551020408163,-2.08163265306122,-0.0154624486322389
-4.77551020408163,-1.83673469387755,-0.0569213161417247
-4.77551020408163,-1.59183673469388,-0.103524557594922
-4.77551020408163,-1.3469387755102,-0.149874622773332
-4.77551020408163,-1.10204081632653,-0.190770385633461
-4.77551020408163,-0.857142857142857,-0.221750490829736
-4.77551020408163,-0.612244897959184,-0.239462167629606
-4.77551020408163,-0.36734693877551,-0.241912565342128
-4.77551020408163,-0.122448979591837,-0.228663791367519
-4.77551020408163,0.122448979591837,-0.200993529865781
-4.77551020408163,0.36734693877551,-0.161984085714148
-4.77551020408163,0.612244897959184,-0.116456180705583
-4.77551020408163,0.857142857142857,-0.0706568551778346
-4.77551020408163,1.10204081632653,-0.0316535834903011
-4.53061224489796,-6,0.00917572200794809
-4.53061224489796,-5.75510204081633,0.0289697198067966
-4.53061224489796,-5.51020408163265,0.0315956906074011
-4.53061224489796,-5.26530612244898,0.0177048466221458
-4.53061224489796,-5.02040816326531,-0.00773537975633348
-4.53061224489796,-4.77551020408163,-0.0371340849249294
-4.53061224489796,-4.53061224489796,-0.0623567938806774
-4.53061224489796,-4.28571428571429,-0.0767207047257362
-4.53061224489796,-4.04081632653061,-0.0764851027187912
-4.53061224489796,-3.79591836734694,-0.061555077717768
-4.53061224489796,-3.55102040816327,-0.0353106677137132
-4.53061224489796,-3.30612244897959,-0.00367728652095867
-4.53061224489796,-3.06122448979592,0.0262828497060321
-4.53061224489796,-2.81632653061224,0.0478941801833962
-4.53061224489796,-2.57142857142857,0.0561548293774082
-4.53061224489796,-2.3265306122449,0.0485361923580167
-4.53061224489796,-2.08163265306122,0.0251974478433727
-4.53061224489796,-1.83673469387755,-0.0113244672982274
-4.53061224489796,-1.59183673469388,-0.056772725366757
-4.53061224489796,-1.3469387755102,-0.105955562152866
-4.53061224489796,-1.10204081632653,-0.153469542511966
-4.53061224489796,-0.857142857142857,-0.194257788629646
-4.53061224489796,-0.612244897959184,-0.223998814347216
-4.53061224489796,-0.36734693877551,-0.239392622466528
-4.53061224489796,-0.122448979591837,-0.238426766959464
-4.53061224489796,0.122448979591837,-0.220664135916794
-4.53061224489796,0.36734693877551,-0.187519506129835
-4.53061224489796,0.612244897959184,-0.142421797041981
-4.53061224489796,0.857142857142857,-0.0907303680866813
-4.53061224489796,1.10204081632653,-0.0393062993723303
-4.28571428571429,-6,-0.0212675225589382
-4.28571428571429,-5.75510204081633,-0.00921129973761887
-4.28571428571429,-5.51020408163265,-0.00896822356829734
-4.28571428571429,-5.26530612244898,-0.0220513060854415
-4.28571428571429,-5.02040816326531,-0.0455078730433055
-4.28571428571429,-4.77551020408163,-0.0731788189694123
-4.28571428571429,-4.53061224489796,-0.0975715615249985
-4.28571428571429,-4.28571428571429,-0.111877244761257
-4.28571428571429,-4.04081632653061,-0.111664418276698
-4.28571428571429,-3.79591836734694,-0.0958868528741342
-4.28571428571429,-3.55102040816327,-0.0670272687306738
-4.28571428571429,-3.30612244897959,-0.0304159225339522
-4.28571428571429,-3.06122448979592,0.00704218899399889
-4.28571428571429,-2.81632653061224,0.0383753503580048
-4.28571428571429,-2.57142857142857,0.0579119810301195
-4.28571428571429,-2.3265306122449,0.0622117299282501
-4.28571428571429,-2.08163265306122,0.0504195150168154
-4.28571428571429,-1.83673469387755,0.0240745435460071
-4.28571428571429,-1.59183673469388,-0.0134557761305226
-4.28571428571429,-1.3469387755102,-0.0576854281305064
-4.28571428571429,-1.10204081632653,-0.103657738389628
-4.28571428571429,-0.857142857142857,-0.146420558829061
-4.28571428571429,-0.612244897959184,-0.181334457072286
-4.28571428571429,-0.36734693877551,-0.204308386708666
-4.28571428571429,-0.122448979591837,-0.212080925270431
-4.28571428571429,0.122448979591837,-0.202615854350901
-4.28571428571429,0.36734693877551,-0.175582903714778
-4.28571428571429,0.612244897959184,-0.132793930769806
-4.28571428571429,0.857142857142857,-0.0784098804358038
-4.28571428571429,1.10204081632653,-0.0187544432575046
-4.04081632653061,-6,-0.0275877563625494
-4.04081632653061,-5.75510204081633,-0.0288935664919218
-4.04081632653061,-5.51020408163265,-0.0367137917253516
-4.04081632653061,-5.26530612244898,-0.0538585588145968
-4.04081632653061,-5.02040816326531,-0.0789715686190519
-4.04081632653061,-4.77551020408163,-0.107336065332309
-4.04081632653061,-4.53061224489796,-0.132439824126615
-4.04081632653061,-4.28571428571429,-0.147863132635315
-4.04081632653061,-4.04081632653061,-0.149010011714851
-4.04081632653061,-3.79591836734694,-0.13427383045665
-4.04081632653061,-3.55102040816327,-0.105395523866559
-4.04081632653061,-3.30612244897959,-0.0669919514288866
-4.04081632653061,-3.06122448979592,-0.0254444800498255
-4.04081632653061,-2.81632653061224,0.0125143792240301
-4.04081632653061,-2.57142857142857,0.0411348795219135
-4.04081632653061,-2.3265306122449,0.0565913951367342
-4.04081632653061,-2.08163265306122,0.0573709276192106
-4.04081632653061,-1.83673469387755,0.0441316350181356
-4.04081632653061,-1.59183673469388,0.0192051193187421
-4.04081632653061,-1.3469387755102,-0.0140144487166592
-4.04081632653061,-1.10204081632653,-0.0515812321003559
-4.04081632653061,-0.857142857142857,-0.0893044327591566
-4.04081632653061,-0.612244897959184,-0.122883954396756
-4.04081632653061,-0.36734693877551,-0.148013448651083
-4.04081632653061,-0.122448979591837,-0.160616297438997
-4.04081632653061,0.122448979591837,-0.157316710713418
-4.04081632653061,0.36734693877551,-0.136120988772472
-4.04081632653061,0.612244897959184,-0.0971480455737048
-4.04081632653061,0.857142857142857,-0.0431637580400253
-4.04081632653061,1.10204081632653,0.0203190365739367
-3.79591836734694,-6,-0.0158113009681152
-3.79591836734694,-5.75510204081633,-0.0317280087772899
-3.79591836734694,-5.51020408163265,-0.0495729142643359
-3.79591836734694,-5.26530612244898,-0.0726631059827018
-3.79591836734694,-5.02040816326531,-0.100781500933125
-3.79591836734694,-4.77551020408163,-0.130561105899042
-3.79591836734694,-4.53061224489796,-0.156689010776336
-3.79591836734694,-4.28571428571429,-0.173550390043958
-3.79591836734694,-4.04081632653061,-0.176852408520918
-3.79591836734694,-3.79591836734694,-0.164806537364317
-3.79591836734694,-3.55102040816327,-0.138593489070602
-3.79591836734694,-3.30612244897959,-0.102046816542755
-3.79591836734694,-3.06122448979592,-0.0607086609301152
-3.79591836734694,-2.81632653061224,-0.0205710094206842
-3.79591836734694,-2.57142857142857,0.0131280252783316
-3.79591836734694,-2.3265306122449,0.0367443448012453
-3.79591836734694,-2.08163265306122,0.0485487269669866
-3.79591836734694,-1.83673469387755,0.0485611506351075
-3.79591836734694,-1.59183673469388,0.0380870952092333
-3.79591836734694,-1.3469387755102,0.0192120668738394
-3.79591836734694,-1.10204081632653,-0.00553096178769402
-3.79591836734694,-0.857142857142857,-0.0332356409660772
-3.79591836734694,-0.612244897959184,-0.0605120438165511
-3.79591836734694,-0.36734693877551,-0.083386946432552
-3.79591836734694,-0.122448979591837,-0.0974366878576068
-3.79591836734694,0.122448979591837,-0.0982932184179883
-3.79591836734694,0.36734693877551,-0.0825039510319923
-3.79591836734694,0.612244897959184,-0.0485519983556124
-3.79591836734694,0.857142857142857,0.00227231599440111
-3.79591836734694,1.10204081632653,0.0654645447998101
-3.55102040816327,-6,0.00348202355708571
-3.55102040816327,-5.75510204081633,-0.0247143202349569
-3.55102040816327,-5.51020408163265,-0.0512088511142009
-3.55102040816327,-5.26530612244898,-0.0792039167051497
-3.55102040816327,-5.02040816326531,-0.109213806065635
-3.55102040816327,-4.77551020408163,-0.139093077839627
-3.55102040816327,-4.53061224489796,-0.164867838057497
-3.55102040816327,-4.28571428571429,-0.182060275656496
-3.55102040816327,-4.04081632653061,-0.187090881595291
-3.55102040816327,-3.79591836734694,-0.178354207233725
-3.55102040816327,-3.55102040816327,-0.156686914425474
-3.55102040816327,-3.30612244897959,-0.125143928437586
-3.55102040816327,-3.06122448979592,-0.0882096914648393
-3.55102040816327,-2.81632653061224,-0.0507312845826621
-3.55102040816327,-2.57142857142857,-0.0169184917316652
-3.55102040816327,-2.3265306122449,0.010304056750696
-3.55102040816327,-2.08163265306122,0.0294616438613957
-3.55102040816327,-1.83673469387755,0.0402702603089928
-3.55102040816327,-1.59183673469388,0.0431665563917681
-3.55102040816327,-1.3469387755102,0.0388986293806324
-3.55102040816327,-1.10204081632653,0.0283897813099192
-3.55102040816327,-0.857142857142857,0.0129342614326038
-3.55102040816327,-0.612244897959184,-0.00539899596468529
-3.55102040816327,-0.36734693877551,-0.0234132451238875
-3.55102040816327,-0.122448979591837,-0.036765298280874
-3.55102040816327,0.122448979591837,-0.0404636194988021
-3.55102040816327,0.36734693877551,-0.0298713722249312
-3.55102040816327,0.612244897959184,-0.00199031410038369
-3.55102040816327,0.857142857142857,0.0433452650517694
-3.55102040816327,1.10204081632653,0.102756318689175
-3.30612244897959,-6,0.0193522746955231
-3.30612244897959,-5.75510204081633,-0.0165768433229583
-3.30612244897959,-5.51020408163265,-0.0481209904184614
-3.30612244897959,-5.26530612244898,-0.0779360745780612
-3.30612244897959,-5.02040816326531,-0.106938931823472
-3.30612244897959,-4.77551020408163,-0.134064372027941
-3.30612244897959,-4.53061224489796,-0.156745460173143
-3.30612244897959,-4.28571428571429,-0.171882276251438
-3.30612244897959,-4.04081632653061,-0.176944704807691
-3.30612244897959,-3.79591836734694,-0.170845858899525
-3.30612244897959,-3.55102040816327,-0.154323795148817
-3.30612244897959,-3.30612244897959,-0.129746903849518
-3.30612244897959,-3.06122448979592,-0.100454796844239
-3.30612244897959,-2.81632653061224,-0.0698961801755403
-3.30612244897959,-2.57142857142857,-0.0408767948796771
-3.30612244897959,-2.3265306122449,-0.0151659556338139
-3.30612244897959,-2.08163265306122,0.00644659680455351
-3.30612244897959,-1.83673469387755,0.0237412736331687
-3.30612244897959,-1.59183673469388,0.0365518296211067
-3.30612244897959,-1.3469387755102,0.04443051889568
-3.30612244897959,-1.10204081632653,0.0467031146619881
-3.30612244897959,-0.857142857142857,0.0429427994352383
-3.30612244897959,-0.612244897959184,0.0336858775621356
-3.30612244897959,-0.36734693877551,0.0210648505720766
-3.30612244897959,-0.122448979591837,0.00901218903532486
-3.30612244897959,0.122448979591837,0.00280983641298954
-3.30612244897959,0.36734693877551,0.00798605783730033
-3.30612244897959,0.612244897959184,0.0288097728526987
-3.30612244897959,0.857142857142857,0.06680851596937
-3.30612244897959,1.10204081632653,0.119771097157593
-3.06122448979592,-6,0.0238981872937921
-3.06122448979592,-5.75510204081633,-0.0144573765944925
-3.06122448979592,-5.51020408163265,-0.0465954992685015
-3.06122448979592,-5.26530612244898,-0.0743596736336847
-3.06122448979592,-5.02040816326531,-0.0988082166784916
-3.06122448979592,-4.77551020408163,-0.119791595768242
-3.06122448979592,-4.53061224489796,-0.136129239162403
-3.06122448979592,-4.28571428571429,-0.146223244152769
-3.06122448979592,-4.04081632653061,-0.148823549554553
-3.06122448979592,-3.79591836734694,-0.143637109023864
-3.06122448979592,-3.55102040816327,-0.13155557648668
-3.06122448979592,-3.30612244897959,-0.114432612140155
-3.06122448979592,-3.06122448979592,-0.0945183211438991
-3.06122448979592,-2.81632653061224,-0.0737910008284146
-3.06122448979592,-2.57142857142857,-0.0534648635240982
-3.06122448979592,-2.3265306122449,-0.0338790083820807
-3.06122448979592,-2.08163265306122,-0.0148120939852245
-3.06122448979592,-1.83673469387755,0.00392037874925763
-3.06122448979592,-1.59183673469388,0.0218675864429945
-3.06122448979592,-1.3469387755102,0.0376524884534602
-3.06122448979592,-1.10204081632653,0.0491928000681174
-3.06122448979592,-0.857142857142857,0.0544338638685334
-3.06122448979592,-0.612244897959184,0.0523656920489735
-3.06122448979592,-0.36734693877551,0.0439373455651373
-3.06122448979592,-0.122448979591837,0.0324623716229674
-3.06122448979592,0.122448979591837,0.0232485150566866
-3.06122448979592,0.36734693877551,0.0224402687001514
-3.06122448979592,0.612244897959184,0.0353434045095303
-3.06122448979592,0.857142857142857,0.0647030329617491
-3.06122448979592,1.10204081632653,0.109455236499189
-2.81632653061224,-6,0.014104512380578
-2.81632653061224,-5.75510204081633,-0.0218172753825644
-2.81632653061224,-5.51020408163265,-0.0504745736919128
-2.81632653061224,-5.26530612244898,-0.0727533593008314
-2.81632653061224,-5.02040816326531,-0.0896302911901781
-2.81632653061224,-4.77551020408163,-0.101660268095063
-2.81632653061224,-4.53061224489796,-0.108916001725559
-2.81632653061224,-4.28571428571429,-0.1112804048103
-2.81632653061224,-4.04081632653061,-0.108875077787308
-2.81632653061224,-3.79591836734694,-0.102379843748396
-2.81632653061224,-3.55102040816327,-0.0930650846038931
-2.81632653061224,-3.30612244897959,-0.0824948047158788
-2.81632653061224,-3.06122448979592,-0.0720127774930058
-2.81632653061224,-2.81632653061224,-0.0622364114004902
-2.81632653061224,-2.57142857142857,-0.0528049372530771
-2.81632653061224,-2.3265306122449,-0.042543916646814
-2.81632653061224,-2.08163265306122,-0.0300423223929112
-2.81632653061224,-1.83673469387755,-0.0144529613369978
-2.81632653061224,-1.59183673469388,0.00380189733930475
-2.81632653061224,-1.3469387755102,0.0227488763399159
-2.81632653061224,-1.10204081632653,0.0392091646688515
-2.81632653061224,-0.857142857142857,0.0497478059480988
-2.81632653061224,-0.612244897959184,0.0519558114487361
-2.81632653061224,-0.36734693877551,0.0456243647678481
-2.81632653061224,-0.122448979591837,0.0333520705980424
-2.81632653061224,0.122448979591837,0.0202792671840051
-2.81632653061224,0.36734693877551,0.012921697260686
-2.81632653061224,0.612244897959184,0.0173827276417068
-2.81632653061224,0.857142857142857,0.037448397505065
-2.81632653061224,1.10204081632653,0.0731312769298559
-2.57142857142857,-6,-0.00805514984755129
-2.57142857142857,-5.75510204081633,-0.0379076229992912
-2.57142857142857,-5.51020408163265,-0.0602462555371213
-2.57142857142857,-5.26530612244898,-0.0749297871902992
-2.57142857142857,-5.02040816326531,-0.0826393797906069
-2.57142857142857,-4.77551020408163,-0.0843590012941928
-2.57142857142857,-4.53061224489796,-0.0811558663190688
-2.57142857142857,-4.28571428571429,-0.0742121864572838
-2.57142857142857,-4.04081632653061,-0.0649530084305481
-2.57142857142857,-3.79591836734694,-0.0550858502741374
-2.57142857142857,-3.55102040816327,-0.0464238912873639
-2.57142857142857,-3.30612244897959,-0.0404829735739584
-2.57142857142857,-3.06122448979592,-0.0379762864059567
-2.57142857142857,-2.81632653061224,-0.0384225703995295
-2.57142857142857,-2.57142857142857,-0.0400887388662329
-2.57142857142857,-2.3265306122449,-0.040391621983257
-2.57142857142857,-2.08163265306122,-0.0367124917437043
-2.57142857142857,-1.83673469387755,-0.0273938264085554
-2.57142857142857,-1.59183673469388,-0.0125664963422508
-2.57142857142857,-1.3469387755102,0.00554233017297479
-2.57142857142857,-1.10204081632653,0.0230273409231344
-2.57142857142857,-0.857142857142857,0.0354106909337108
-2.57142857142857,-0.612244897959184,0.0391332473442111
-2.57142857142857,-0.36734693877551,0.0329493915285968
-2.57142857142857,-0.122448979591837,0.0187232542943127
-2.57142857142857,0.122448979591837,0.00128500748863883
-2.57142857142857,0.36734693877551,-0.012700408140452
-2.57142857142857,0.612244897959184,-0.0165733588206067
-2.57142857142857,0.857142857142857,-0.0057059823127088
-2.57142857142857,1.10204081632653,0.0208821630036186
-2.3265306122449,-6,-0.036957049502416
-2.3265306122449,-5.75510204081633,-0.058651185444017
-2.3265306122449,-5.51020408163265,-0.0734512528655016
-2.3265306122449,-5.26530612244898,-0.0801602665699284
-2.3265306122449,-5.02040816326531,-0.078944787730715
-2.3265306122449,-4.77551020408163,-0.0708795570483811
-2.3265306122449,-4.53061224489796,-0.0576518562510169
-2.3265306122449,-4.28571428571429,-0.0414121364920239
-2.3265306122449,-4.04081632653061,-0.0246648543711605
-2.3265306122449,-3.79591836734694,-0.010067653015742
-2.3265306122449,-3.55102040816327,-5.6703822575388e-05
-2.3265306122449,-3.30612244897959,0.00367894653151724
-2.3265306122449,-3.06122448979592,0.000734708182873245
-2.3265306122449,-2.81632653061224,-0.0076745299262897
-2.3265306122449,-2.57142857142857,-0.0187861428550668
-2.3265306122449,-2.3265306122449,-0.0288663827484842
-2.3265306122449,-2.08163265306122,-0.0342138254372499
-2.3265306122449,-1.83673469387755,-0.0323272189796716
-2.3265306122449,-1.59183673469388,-0.0228581909103401
-2.3265306122449,-1.3469387755102,-0.00797925422636059
-2.3265306122449,-1.10204081632653,0.0080487663730377
-2.3265306122449,-0.857142857142857,0.020067913594663
-2.3265306122449,-0.612244897959184,0.0236552552317395
-2.3265306122449,-0.36734693877551,0.0166879835896422
-2.3265306122449,-0.122448979591837,0.000307759931720497
-2.3265306122449,0.122448979591837,-0.0210881071732875
-2.3265306122449,0.36734693877551,-0.0409003346938379
-2.3265306122449,0.612244897959184,-0.0521594385299516
-2.3265306122449,0.857142857142857,-0.0496107949323175
-2.3265306122449,1.10204081632653,-0.0314400242960037
-2.08163265306122,-6,-0.0654784960282486
-2.08163265306122,-5.75510204081633,-0.0784090816555478
-2.08163265306122,-5.51020408163265,-0.0860061841914863
-2.08163265306122,-5.26530612244898,-0.0860113922444157
-2.08163265306122,-5.02040816326531,-0.0778564898166216
-2.08163265306122,-4.77551020408163,-0.0623299849315944
-2.08163265306122,-4.53061224489796,-0.0412862843976856
-2.08163265306122,-4.28571428571429,-0.0174037464457033
-2.08163265306122,-4.04081632653061,0.00608057658495409
-2.08163265306122,-3.79591836734694,0.0257518576336306
-2.08163265306122,-3.55102040816327,0.0385591561994878
-2.08163265306122,-3.30612244897959,0.042466380016442
-2.08163265306122,-3.06122448979592,0.0370564191866012
-2.08163265306122,-2.81632653061224,0.023869803866914
-2.08163265306122,-2.57142857142857,0.00627906608402062
-2.08163265306122,-2.3265306122449,-0.0111863206896633
-2.08163265306122,-2.08163265306122,-0.0239690123815097
-2.08163265306122,-1.83673469387755,-0.0287849891680119
-2.08163265306122,-1.59183673469388,-0.024697496628625
-2.08163265306122,-1.3469387755102,-0.0135755379865356
-2.08163265306122,-1.10204081632653,0.000294385811745734
-2.08163265306122,-0.857142857142857,0.0114109257182305
-2.08163265306122,-0.612244897959184,0.0147583839461886
-2.08163265306122,-0.36734693877551,0.00748777724965477
-2.08163265306122,-0.122448979591837,-0.00997461649527071
-2.08163265306122,0.122448979591837,-0.0337902972140379
-2.08163265306122,0.36734693877551,-0.0576434965622357
-2.08163265306122,0.612244897959184,-0.0745054032015983
-2.08163265306122,0.857142857142857,-0.0787164652288106
-2.08163265306122,1.10204081632653,-0.0677733708924082
-1.83673469387755,-6,-0.0872259355503167
-1.83673469387755,-5.75510204081633,-0.0919485732093897
-1.83673469387755,-5.51020408163265,-0.0938428493498078
-1.83673469387755,-5.26530612244898,-0.0896018767166811
-1.83673469387755,-5.02040816326531,-0.077721921490352
-1.83673469387755,-4.77551020408163,-0.0583328737541797
-1.83673469387755,-4.53061224489796,-0.0329839289929976
-1.83673469387755,-4.28571428571429,-0.00439600307346844
-1.83673469387755,-4.04081632653061,0.0238734386304953
-1.83673469387755,-3.79591836734694,0.0479210399773442
-1.83673469387755,-3.55102040816327,0.0641634799944466
-1.83673469387755,-3.30612244897959,0.070105388171847
-1.83673469387755,-3.06122448979592,0.0650369964789949
-1.83673469387755,-2.81632653061224,0.0504327101747419
-1.83673469387755,-2.57142857142857,0.0298465485456094
-1.83673469387755,-2.3265306122449,0.00821786046056971
-1.83673469387755,-2.08163265306122,-0.00931538473929683
-1.83673469387755,-1.83673469387755,-0.0188079236049434
-1.83673469387755,-1.59183673469388,-0.0186925929663814
-1.83673469387755,-1.3469387755102,-0.0103545760394631
-1.83673469387755,-1.10204081632653,0.00215842881441664
-1.83673469387755,-0.857142857142857,0.0132802947471196
-1.83673469387755,-0.612244897959184,0.0176260903501361
-1.83673469387755,-0.36734693877551,0.0117370986812693
-1.83673469387755,-0.122448979591837,-0.00468945749996408
-1.83673469387755,0.122448979591837,-0.028507671079287
-1.83673469387755,0.36734693877551,-0.0539008041129744
-1.83673469387755,0.612244897959184,-0.0740229562019041
-1.83673469387755,0.857142857142857,-0.0830222278118633
-1.83673469387755,1.10204081632653,-0.0778458414141218
-1.59183673469388,-6,-0.0982093098073569
-1.59183673469388,-5.75510204081633,-0.0959918546584033
-1.59183673469388,-5.51020408163265,-0.0942812591034239
-1.59183673469388,-5.26530612244898,-0.0887592214414374
-1.59183673469388,-5.02040816326531,-0.0768348247567046
-1.59183673469388,-4.77551020408163,-0.0576641975733057
-1.59183673469388,-4.53061224489796,-0.0320688047663193
-1.59183673469388,-4.28571428571429,-0.00235728998388174
-1.59183673469388,-4.04081632653061,0.028000191574632
-1.59183673469388,-3.79591836734694,0.0549033537413086
-1.59183673469388,-3.55102040816327,0.0743657101088187
-1.59183673469388,-3.30612244897959,0.0833838108621776
-1.59183673469388,-3.06122448979592,0.0807454753142981
-1.59183673469388,-2.81632653061224,0.0675339765408306
-1.59183673469388,-2.57142857142857,0.0471094621190613
-1.59183673469388,-2.3265306122449,0.0244664498689753
-1.59183673469388,-2.08163265306122,0.00505230068018969
-1.59183673469388,-1.83673469387755,-0.00667223690820479
-1.59183673469388,-1.59183673469388,-0.00851696109169214
-1.59183673469388,-1.3469387755102,-0.00127032181698161
-1.59183673469388,-1.10204081632653,0.0114479565723409
-1.59183673469388,-0.857142857142857,0.0242136077008263
-1.59183673469388,-0.612244897959184,0.0314376319466772
-1.59183673469388,-0.36734693877551,0.0291305877756971
-1.59183673469388,-0.122448979591837,0.0162334678279414
-1.59183673469388,0.122448979591837,-0.00492552386741951
-1.59183673469388,0.36734693877551,-0.0292192031439079
-1.59183673469388,0.612244897959184,-0.0501939545140344
-1.59183673469388,0.857142857142857,-0.0619864061922457
-1.59183673469388,1.10204081632653,-0.0611108747551287
-1.3469387755102,-6,-0.0975901054914055
-1.3469387755102,-5.75510204081633,-0.0899562877161502
-1.3469387755102,-5.51020408163265,-0.0867466259271392
-1.3469387755102,-5.26530612244898,-0.082701807250696
-1.3469387755102,-5.02040816326531,-0.0740708350349359
-1.3469387755102,-4.77551020408163,-0.0588278074227679
-1.3469387755102,-4.53061224489796,-0.0367583094732977
-1.3469387755102,-4.28571428571429,-0.00940530743823365
-1.3469387755102,-4.04081632653061,0.0201847418282486
-1.3469387755102,-3.79591836734694,0.0479763705501062
-1.3469387755102,-3.55102040816327,0.069724883908808
-1.3469387755102,-3.30612244897959,0.0819276426695603
-1.3469387755102,-3.06122448979592,0.0827492236447632
-1.3469387755102,-2.81632653061224,0.0726609326006413
-1.3469387755102,-2.57142857142857,0.0545546013218761
-1.3469387755102,-2.3265306122449,0.0332051904397969
-1.3469387755102,-2.08163265306122,0.0141437948986249
-1.3469387755102,-1.83673469387755,0.00220552300513194
-1.3469387755102,-1.59183673469388,0.000161722030397826
-1.3469387755102,-1.3469387755102,0.00786964708848392
-1.3469387755102,-1.10204081632653,0.0222488713462674
-1.3469387755102,-0.857142857142857,0.0381496293494914
-1.3469387755102,-0.612244897959184,0.0498898389436442
-1.3469387755102,-0.36734693877551,0.0530046420625936
-1.3469387755102,-0.122448979591837,0.0456616398620108
-1.3469387755102,0.122448979591837,0.0292855368491797
-1.3469387755102,0.36734693877551,0.00818160737708859
-1.3469387755102,0.612244897959184,-0.0117347320834977
-1.3469387755102,0.857142857142857,-0.0247140782490768
-1.3469387755102,1.10204081632653,-0.026917161988894
-1.10204081632653,-6,-0.0874501054169678
-1.10204081632653,-5.75510204081633,-0.0758024880159662
-1.10204081632653,-5.51020408163265,-0.0727195787695034
-1.10204081632653,-5.26530612244898,-0.0721125332698325
-1.10204081632653,-5.02040816326531,-0.0690975609699904
-1.10204081632653,-4.77551020408163,-0.0604007343727457
-1.10204081632653,-4.53061224489796,-0.0446243992268947
-1.10204081632653,-4.28571428571429,-0.0223455901586418
-1.10204081632653,-4.04081632653061,0.00402823996785928
-1.10204081632653,-3.79591836734694,0.0307178557131589
-1.10204081632653,-3.55102040816327,0.0533555127425211
-1.10204081632653,-3.30612244897959,0.0679981837821213
-1.10204081632653,-3.06122448979592,0.0721646311811578
-1.10204081632653,-2.81632653061224,0.0656200824255675
-1.10204081632653,-2.57142857142857,0.0506441621490504
-1.10204081632653,-2.3265306122449,0.0316274360130528
-1.10204081632653,-2.08163265306122,0.0140290424611865
-1.10204081632653,-1.83673469387755,0.00293748133732946
-1.10204081632653,-1.59183673469388,0.00163529547773938
-1.10204081632653,-1.3469387755102,0.0106106807231146
-1.10204081632653,-1.10204081632653,0.0273547016218643
-1.10204081632653,-0.857142857142857,0.047053174080297
-1.10204081632653,-0.612244897959184,0.063997920832449
-1.10204081632653,-0.36734693877551,0.0732998364824574
-1.10204081632653,-0.122448979591837,0.0723737242875661
-1.10204081632653,0.122448979591837,0.0617265867902544
-1.10204081632653,0.36734693877551,0.0447994231985203
-1.10204081632653,0.612244897959184,0.0269134075178651
-1.10204081632653,0.857142857142857,0.0136513224569789
-1.10204081632653,1.10204081632653,0.00917069182812247
-0.857142857142857,-6,-0.0718120155127366
-0.857142857142857,-5.75510204081633,-0.0571871775293207
-0.857142857142857,-5.51020408163265,-0.0550738093108516
-0.857142857142857,-5.26530612244898,-0.0587086221497339
-0.857142857142857,-5.02040816326531,-0.0622099676862664
-0.857142857142857,-4.77551020408163,-0.0611458638842048
-0.857142857142857,-4.53061224489796,-0.0529683202648024
-0.857142857142857,-4.28571428571429,-0.037264472913999
-0.857142857142857,-4.04081632653061,-0.0157320711421536
-0.857142857142857,-3.79591836734694,0.00820666102900725
-0.857142857142857,-3.55102040816327,0.0301722314947279
-0.857142857142857,-3.30612244897959,0.0458837625961896
-0.857142857142857,-3.06122448979592,0.0522914367386799
-0.857142857142857,-2.81632653061224,0.0484943854036073
-0.857142857142857,-2.57142857142857,0.0361567767212595
-0.857142857142857,-2.3265306122449,0.0192392410996625
-0.857142857142857,-2.08163265306122,0.00304926491619495
-0.857142857142857,-1.83673469387755,-0.00717061912666556
-0.857142857142857,-1.59183673469388,-0.00772712993031774
-0.857142857142857,-1.3469387755102,0.00241633899378177
-0.857142857142857,-1.10204081632653,0.0212730310695381
-0.857142857142857,-0.857142857142857,0.0443562254748893
-0.857142857142857,-0.612244897959184,0.0659636404338643
-0.857142857142857,-0.36734693877551,0.0808446227618799
-0.857142857142857,-0.122448979591837,0.0857398969754525
-0.857142857142857,0.122448979591837,0.080317757273772
-0.857142857142857,0.36734693877551,0.0672213590473352
-0.857142857142857,0.612244897959184,0.0512239903990006
-0.857142857142857,0.857142857142857,0.0377661948668742
-0.857142857142857,1.10204081632653,0.0313283124190961
-0.612244897959184,-6,-0.0553167379395976
-0.612244897959184,-5.75510204081633,-0.0382930950901683
-0.612244897959184,-5.51020408163265,-0.0371248636914376
-0.612244897959184,-5.26530612244898,-0.0445685979893393
-0.612244897959184,-5.02040816326531,-0.0539788646845449
-0.612244897959184,-4.77551020408163,-0.0600012875632225
-0.612244897959184,-4.53061224489796,-0.0591408569626075
-0.612244897959184,-4.28571428571429,-0.0501393741061431
-0.612244897959184,-4.04081632653061,-0.0340540841554473
-0.612244897959184,-3.79591836734694,-0.0139386720690533
-0.612244897959184,-3.55102040816327,0.00590136536798358
-0.612244897959184,-3.30612244897959,0.0209893010274924
-0.612244897959184,-3.06122448979592,0.0278775047574825
-0.612244897959184,-2.81632653061224,0.0251653143077665
-0.612244897959184,-2.57142857142857,0.0140299832904802
-0.612244897959184,-2.3265306122449,-0.00193353080410641
-0.612244897959184,-2.08163265306122,-0.0175826624917618
-0.612244897959184,-1.83673469387755,-0.0276074461043609
-0.612244897959184,-1.59183673469388,-0.0280419806954158
-0.612244897959184,-1.3469387755102,-0.017456006200908
-0.612244897959184,-1.10204081632653,0.00255403962754258
-0.612244897959184,-0.857142857142857,0.0277541128421865
-0.612244897959184,-0.612244897959184,0.0524502791443688
-0.612244897959184,-0.36734693877551,0.0711114911484264
-0.612244897959184,-0.122448979591837,0.0799475685872785
-0.612244897959184,0.122448979591837,0.0779638059654567
-0.612244897959184,0.36734693877551,0.0671796384066058
-0.612244897959184,0.612244897959184,0.0519626085973522
-0.612244897959184,0.857142857142857,0.0377006751176594
-0.612244897959184,1.10204081632653,0.0292261958143123
-0.36734693877551,-6,-0.0419914529752758
-0.36734693877551,-5.75510204081633,-0.0227415757571621
-0.36734693877551,-5.51020408163265,-0.0217489610220791
-0.36734693877551,-5.26530612244898,-0.0315123417272671
-0.36734693877551,-5.02040816326531,-0.0449328119577843
-0.36734693877551,-4.77551020408163,-0.056083628949654
-0.36734693877551,-4.53061224489796,-0.0608613023840956
-0.36734693877551,-4.28571428571429,-0.057441364954032
-0.36734693877551,-4.04081632653061,-0.0464215168564095
-0.36734693877551,-3.79591836734694,-0.0305460721792208
-0.36734693877551,-3.55102040816327,-0.0139794971528455
-0.36734693877551,-3.30612244897959,-0.00121801494481621
-0.36734693877551,-3.06122448979592,0.00414175692578511
-0.36734693877551,-2.81632653061224,0.000469277569268622
-0.36734693877551,-2.57142857142857,-0.0113106389403987
-0.36734693877551,-2.3265306122449,-0.027819383306692
-0.36734693877551,-2.08163265306122,-0.0440461152266062
-0.36734693877551,-1.83673469387755,-0.0547000873598235
-0.36734693877551,-1.59183673469388,-0.055723539536143
-0.36734693877551,-1.3469387755102,-0.0455177677476794
-0.36734693877551,-1.10204081632653,-0.0254972792799752
-0.36734693877551,-0.857142857142857,0.000222022632241359
-0.36734693877551,-0.612244897959184,0.0259318475851039
-0.36734693877551,-0.36734693877551,0.0459194012742358
-0.36734693877551,-0.122448979591837,0.0560632784399026
-0.36734693877551,0.122448979591837,0.0549630398685745
-0.36734693877551,0.36734693877551,0.0442750248034778
-0.36734693877551,0.612244897959184,0.0281740246330688
-0.36734693877551,0.857142857142857,0.0121246522953676
-0.36734693877551,1.10204081632653,0.00134185688378641
-0.122448979591837,-6,-0.0344410878460322
-0.122448979591837,-5.75510204081633,-0.0128965725319288
-0.122448979591837,-5.51020408163265,-0.0108418564327473
-0.122448979591837,-5.26530612244898,-0.0207521320106119
-0.122448979591837,-5.02040816326531,-0.0354287534183577
-0.122448979591837,-4.77551020408163,-0.0487915240145651
-0.122448979591837,-4.53061224489796,-0.0565503688104096
-0.122448979591837,-4.28571428571429,-0.0566773721321412
-0.122448979591837,-4.04081632653061,-0.0495612389190467
-0.122448979591837,-3.79591836734694,-0.0377393275918314
-0.122448979591837,-3.55102040816327,-0.0251777192917486
-0.122448979591837,-3.30612244897959,-0.0161913554231483
-0.122448979591837,-3.06122448979592,-0.0142250403573055
-0.122448979591837,-2.81632653061224,-0.0208022504224116
-0.122448979591837,-2.57142857142857,-0.0349498851076083
-0.122448979591837,-2.3265306122449,-0.0533064473972883
-0.122448979591837,-2.08163265306122,-0.0709375747622786
-0.122448979591837,-1.83673469387755,-0.0826686969589827
-0.122448979591837,-1.59183673469388,-0.0845698027293316
-0.122448979591837,-1.3469387755102,-0.0751550787654036
-0.122448979591837,-1.10204081632653,-0.0559231384332785
-0.122448979591837,-0.857142857142857,-0.0310495016780313
-0.122448979591837,-0.612244897959184,-0.0062966154784353
-0.122448979591837,-0.36734693877551,0.0125527999103799
-0.122448979591837,-0.122448979591837,0.0212846822097785
-0.122448979591837,0.122448979591837,0.0184028250031456
-0.122448979591837,0.36734693877551,0.00551181701967951
-0.122448979591837,0.612244897959184,-0.0131597382266092
-0.122448979591837,0.857142857142857,-0.0319352521899269
-0.122448979591837,1.10204081632653,-0.0452108047064705
0.122448979591837,-6,-0.0336135251027589
0.122448979591837,-5.75510204081633,-0.00969248437114945
0.122448979591837,-5.51020408163265,-0.00522411269491441
0.122448979591837,-5.26530612244898,-0.012888132514691
0.122448979591837,-5.02040816326531,-0.0257466784570235
0.122448979591837,-4.77551020408163,-0.0380031669395646
0.122448979591837,-4.53061224489796,-0.0456284824694102
0.122448979591837,-4.28571428571429,-0.0467818759782634
0.122448979591837,-4.04081632653061,-0.0419178355060015
0.122448979591837,-3.79591836734694,-0.0334850043329897
0.122448979591837,-3.55102040816327,-0.0251982916604736
0.122448979591837,-3.30612244897959,-0.0209837267907143
0.122448979591837,-3.06122448979592,-0.023817868698364
0.122448979591837,-2.81632653061224,-0.0347606586681718
0.122448979591837,-2.57142857142857,-0.0524725347901009
0.122448979591837,-2.3265306122449,-0.0734000652250436
0.122448979591837,-2.08163265306122,-0.0926315917738103
0.122448979591837,-1.83673469387755,-0.105219085308588
0.122448979591837,-1.59183673469388,-0.107602535038641
0.122448979591837,-1.3469387755102,-0.0987167908309165
0.122448979591837,-1.10204081632653,-0.080434090752253
0.122448979591837,-0.857142857142857,-0.0571817616966586
0.122448979591837,-0.612244897959184,-0.0348180972599577
0.122448979591837,-0.36734693877551,-0.0190736986735154
0.122448979591837,-0.122448979591837,-0.0139989677654212
0.122448979591837,0.122448979591837,-0.0208583565554504
0.122448979591837,0.36734693877551,-0.0377790993228291
0.122448979591837,0.612244897959184,-0.0602398891119151
0.122448979591837,0.857142857142857,-0.082244262242201
0.122448979591837,1.10204081632653,-0.097838504929141
0.36734693877551,-6,-0.0390930557959979
0.36734693877551,-5.75510204081633,-0.0129299421156726
0.36734693877551,-5.51020408163265,-0.00492688195855373
0.36734693877551,-5.26530612244898,-0.00817323315193641
0.36734693877551,-5.02040816326531,-0.0163251921015106
0.36734693877551,-4.77551020408163,-0.0242779159292086
0.36734693877551,-4.53061224489796,-0.0286832531843793
0.36734693877551,-4.28571428571429,-0.0282553881219831
0.36734693877551,-4.04081632653061,-0.0237743042863259
0.36734693877551,-3.79591836734694,-0.017713335619101
0.36734693877551,-3.55102040816327,-0.0134901719814031
0.36734693877551,-3.30612244897959,-0.0144524324763426
0.36734693877551,-3.06122448979592,-0.0228195634532211
0.36734693877551,-2.81632653061224,-0.0388648098936289
0.36734693877551,-2.57142857142857,-0.0605980643523799
0.36734693877551,-2.3265306122449,-0.0840943981063544
0.36734693877551,-2.08163265306122,-0.104431238281392
0.36734693877551,-1.83673469387755,-0.117005272105491
0.36734693877551,-1.59183673469388,-0.118863617312791
0.36734693877551,-1.3469387755102,-0.109653487422789
0.36734693877551,-1.10204081632653,-0.0918873782928779
0.36734693877551,-0.857142857142857,-0.0704123378421374
0.36734693877551,-0.612244897959184,-0.0512042138818931
0.36734693877551,-0.36734693877551,-0.0398087695551378
0.36734693877551,-0.122448979591837,-0.0398587299751331
0.36734693877551,0.122448979591837,-0.0520764667165071
0.36734693877551,0.36734693877551,-0.0740331835264749
0.36734693877551,0.612244897959184,-0.100720934293953
0.36734693877551,0.857142857142857,-0.125769422542896
0.36734693877551,1.10204081632653,-0.142971719244378
0.612244897959184,-6,-0.0497276020144692
0.612244897959184,-5.75510204081633,-0.0218443587262109
0.612244897959184,-5.51020408163265,-0.00966988029084903
0.612244897959184,-5.26530612244898,-0.00687336801641902
0.612244897959184,-5.02040816326531,-0.00798524196589101
0.612244897959184,-4.77551020408163,-0.00893529325708364
0.612244897959184,-4.53061224489796,-0.0074080106468255
0.612244897959184,-4.28571428571429,-0.00297951508679772
0.612244897959184,-4.04081632653061,0.00302759919786832
0.612244897959184,-3.79591836734694,0.00801771873476609
0.612244897959184,-3.55102040816327,0.00890071424093009
0.612244897959184,-3.30612244897959,0.00305023996067399
0.612244897959184,-3.06122448979592,-0.010778185362228
0.612244897959184,-2.81632653061224,-0.0318314417675274
0.612244897959184,-2.57142857142857,-0.0572654747172472
0.612244897959184,-2.3265306122449,-0.0826665959474397
0.612244897959184,-2.08163265306122,-0.1030993354488
0.612244897959184,-1.83673469387755,-0.114418363678379
0.612244897959184,-1.59183673469388,-0.114475790108454
0.612244897959184,-1.3469387755102,-0.103859166371162
0.612244897959184,-1.10204081632653,-0.0859149048954878
0.612244897959184,-0.857142857142857,-0.0660122481563274
0.612244897959184,-0.612244897959184,-0.0502227451387457
0.612244897959184,-0.36734693877551,-0.0437617151140378
0.612244897959184,-0.122448979591837,-0.0496097829111456
0.612244897959184,0.122448979591837,-0.0676842441225436
0.612244897959184,0.36734693877551,-0.0947781260384222
0.612244897959184,0.612244897959184,-0.125275661717249
0.612244897959184,0.857142857142857,-0.152447807275162
0.612244897959184,1.10204081632653,-0.169987967662876
0.857142857142857,-6,-0.0643291709346863
0.857142857142857,-5.75510204081633,-0.0356966889306984
0.857142857142857,-5.51020408163265,-0.0193030198932129
0.857142857142857,-5.26530612244898,-0.00952820035689905
0.857142857142857,-5.02040816326531,-0.00198994347265402
0.857142857142857,-4.77551020408163,0.00609081476158257
0.857142857142857,-4.53061224489796,0.0157377110100767
0.857142857142857,-4.28571428571429,0.0262882825529231
0.857142857142857,-4.04081632653061,0.0357170382070386
0.857142857142857,-3.79591836734694,0.0412266287389842
0.857142857142857,-3.55102040816327,0.0400572775231027
0.857142857142857,-3.30612244897959,0.0303747592583679
0.857142857142857,-3.06122448979592,0.0120212410509708
0.857142857142857,-2.81632653061224,-0.0131060644009728
0.857142857142857,-2.57142857142857,-0.0412201781277
0.857142857142857,-2.3265306122449,-0.0673849949701513
0.857142857142857,-2.08163265306122,-0.0866852000841655
0.857142857142857,-1.83673469387755,-0.0955257004082847
0.857142857142857,-1.59183673469388,-0.092689571772241
0.857142857142857,-1.3469387755102,-0.0798268391434828
0.857142857142857,-1.10204081632653,-0.0611962571414089
0.857142857142857,-0.857142857142857,-0.0426930798923076
0.857142857142857,-0.612244897959184,-0.0304015197870999
0.857142857142857,-0.36734693877551,-0.0290480963459439
0.857142857142857,-0.122448979591837,-0.0407617226486221
0.857142857142857,0.122448979591837,-0.0644626570285384
0.857142857142857,0.36734693877551,-0.0960329817018502
0.857142857142857,0.612244897959184,-0.129216319109308
0.857142857142857,0.857142857142857,-0.157011287435363
0.857142857142857,1.10204081632653,-0.173209693311254
1.10204081632653,-6,-0.0822082050885267
1.10204081632653,-5.75510204081633,-0.0541669380656484
1.10204081632653,-5.51020408163265,-0.0340249103844181
1.10204081632653,-5.26530612244898,-0.016969621779279
1.10204081632653,-5.02040816326531,0.000148601352791378
1.10204081632653,-4.77551020408163,0.0186524576059728
1.10204081632653,-4.53061224489796,0.0381138773795802
1.10204081632653,-4.28571428571429,0.0566485462855819
1.10204081632653,-4.04081632653061,0.0714275429843816
1.10204081632653,-3.79591836734694,0.0793878908405696
1.10204081632653,-3.55102040816327,0.0780663698341626
1.10204081632653,-3.30612244897959,0.066404763251543
1.10204081632653,-3.06122448979592,0.0453187872098113
1.10204081632653,-2.81632653061224,0.0178268719529358
1.10204081632653,-2.57142857142857,-0.0113809384955008
1.10204081632653,-2.3265306122449,-0.036902304345293
1.10204081632653,-2.08163265306122,-0.0539057861196252
1.10204081632653,-1.83673469387755,-0.0594027630524785
1.10204081632653,-1.59183673469388,-0.0531383692027798
1.10204081632653,-1.3469387755102,-0.0378152633053261
1.10204081632653,-1.10204081632653,-0.0185443077965771
1.10204081632653,-0.857142857142857,-0.0016364524364989
1.10204081632653,-0.612244897959184,0.00696007919431241
1.10204081632653,-0.36734693877551,0.00317207485218618
1.10204081632653,-0.122448979591837,-0.0141272793747632
1.10204081632653,0.122448979591837,-0.0427569468580349
1.10204081632653,0.36734693877551,-0.0776572398191275
1.10204081632653,0.612244897959184,-0.111989832013246
1.10204081632653,0.857142857142857,-0.138629316072952
1.10204081632653,1.10204081632653,-0.151686820270007


==> anc/sim_data/final_error_agent_2.csv <==
x,y,z
-1.10204081632653,-6,0.155411666815077
-1.10204081632653,-5.75510204081633,0.109128273343475
-1.10204081632653,-5.51020408163265,0.050759203661177
-1.10204081632653,-5.26530612244898,-0.00807457549658408
-1.10204081632653,-5.02040816326531,-0.0576143707978416
-1.10204081632653,-4.77551020408163,-0.0910018558215109
-1.10204081632653,-4.53061224489796,-0.104836046621165
-1.10204081632653,-4.28571428571429,-0.0991807384462884
-1.10204081632653,-4.04081632653061,-0.0770319772955674
-1.10204081632653,-3.79591836734694,-0.0433550324099967
-1.10204081632653,-3.55102040816327,-0.00389347188679245
-1.10204081632653,-3.30612244897959,0.0359933188551862
-1.10204081632653,-3.06122448979592,0.0722169654260404
-1.10204081632653,-2.81632653061224,0.102399989974003
-1.10204081632653,-2.57142857142857,0.125821154176251
-1.10204081632653,-2.3265306122449,0.142953429358751
-1.10204081632653,-2.08163265306122,0.154785648050505
-1.10204081632653,-1.83673469387755,0.162159691195904
-1.10204081632653,-1.59183673469388,0.165322221050467
-1.10204081632653,-1.3469387755102,0.16379843470202
-1.10204081632653,-1.10204081632653,0.156579653898526
-1.10204081632653,-0.857142857142857,0.142517552350771
-1.10204081632653,-0.612244897959184,0.120766981413691
-1.10204081632653,-0.36734693877551,0.0911278766287364
-1.10204081632653,-0.122448979591837,0.0541931081437803
-1.10204081632653,0.122448979591837,0.0112860699969103
-1.10204081632653,0.36734693877551,-0.0357612770269415
-1.10204081632653,0.612244897959184,-0.0849037139886893
-1.10204081632653,0.857142857142857,-0.134166505921709
-1.10204081632653,1.10204081632653,-0.181860683475991
-0.857142857142857,-6,0.124737128310093
-0.857142857142857,-5.75510204081633,0.0885027040571724
-0.857142857142857,-5.51020408163265,0.0384200582977254
-0.857142857142857,-5.26530612244898,-0.0140773360411317
-0.857142857142857,-5.02040816326531,-0.0593685155074353
-0.857142857142857,-4.77551020408163,-0.0907006759545337
-0.857142857142857,-4.53061224489796,-0.104726910970004
-0.857142857142857,-4.28571428571429,-0.101469884975852
-0.857142857142857,-4.04081632653061,-0.0837415200964158
-0.857142857142857,-3.79591836734694,-0.0561500144353977
-0.857142857142857,-3.55102040816327,-0.0239129448939364
-0.857142857142857,-3.30612244897959,0.00826202123201014
-0.857142857142857,-3.06122448979592,0.0369893211696285
-0.857142857142857,-2.81632653061224,0.0605578631815031
-0.857142857142857,-2.57142857142857,0.0787996602207063
-0.857142857142857,-2.3265306122449,0.0925829966681426
-0.857142857142857,-2.08163265306122,0.103132278828566
-0.857142857142857,-1.83673469387755,0.111403037716533
-0.857142857142857,-1.59183673469388,0.117693567559395
-0.857142857142857,-1.3469387755102,0.121574569607097
-0.857142857142857,-1.10204081632653,0.122103182038791
-0.857142857142857,-0.857142857142857,0.118199199668981
-0.857142857142857,-0.612244897959184,0.109027430035969
-0.857142857142857,-0.36734693877551,0.0942561475714052
-0.857142857142857,-0.122448979591837,0.0741293512043361
-0.857142857142857,0.122448979591837,0.0493680897158398
-0.857142857142857,0.36734693877551,0.020972291247545
-0.857142857142857,0.612244897959184,-0.00998844006485533
-0.857142857142857,0.857142857142857,-0.0425274914877329
-0.857142857142857,1.10204081632653,-0.0758117751211938
-0.612244897959184,-6,0.0873147301532728
-0.612244897959184,-5.75510204081633,0.0616955551184459
-0.612244897959184,-5.51020408163265,0.0212957644787717
-0.612244897959184,-5.26530612244898,-0.0229481728946614
-0.612244897959184,-5.02040816326531,-0.061900256544027
-0.612244897959184,-4.77551020408163,-0.0892391789806379
-0.612244897959184,-4.53061224489796,-0.101927795896061
-0.612244897959184,-4.28571428571429,-0.100101448163534
-0.612244897959184,-4.04081632653061,-0.0864296750576932
-0.612244897959184,-3.79591836734694,-0.0651042554645955
-0.612244897959184,-3.55102040816327,-0.040684295139048
-0.612244897959184,-3.30612244897959,-0.0170580121575914
-0.612244897959184,-3.06122448979592,0.00325530082068626
-0.612244897959184,-2.81632653061224,0.0193366817456054
-0.612244897959184,-2.57142857142857,0.0316377409069937
-0.612244897959184,-2.3265306122449,0.0414218265989341
-0.612244897959184,-2.08163265306122,0.0500889269706609
-0.612244897959184,-1.83673469387755,0.0586062520204298
-0.612244897959184,-1.59183673469388,0.0672035810083435
-0.612244897959184,-1.3469387755102,0.0753832954749617
-0.612244897959184,-1.10204081632653,0.0821814851327508
-0.612244897959184,-0.857142857142857,0.0865400961276007
-0.612244897959184,-0.612244897959184,0.0876352915221887
-0.612244897959184,-0.36734693877551,0.0850524534007733
-0.612244897959184,-0.122448979591837,0.0787782692823439
-0.612244897959184,0.122448979591837,0.0690584428348587
-0.612244897959184,0.36734693877551,0.0562141928799337
-0.612244897959184,0.612244897959184,0.0405083430611978
-0.612244897959184,0.857142857142857,0.0221108125460956
-0.612244897959184,1.10204081632653,0.00115768482915302
-0.36734693877551,-6,0.0493964581523605
-0.36734693877551,-5.75510204081633,0.0344023360784866
-0.36734693877551,-5.51020408163265,0.00439356651584499
-0.36734693877551,-5.26530612244898,-0.0304208954137937
-0.36734693877551,-5.02040816326531,-0.061658369518486
-0.36734693877551,-4.77551020408163,-0.0836864978388483
-0.36734693877551,-4.53061224489796,-0.0939848889817994
-0.36734693877551,-4.28571428571429,-0.0929333287242902
-0.36734693877551,-4.04081632653061,-0.0831077880118909
-0.36734693877551,-3.79591836734694,-0.0682576250791944
-0.36734693877551,-3.55102040816327,-0.0522028236260428
-0.36734693877551,-3.30612244897959,-0.0379037152483601
-0.36734693877551,-3.06122448979592,-0.0269051223603778
-0.36734693877551,-2.81632653061224,-0.0192503738912039
-0.36734693877551,-2.57142857142857,-0.0138269914526625
-0.36734693877551,-2.3265306122449,-0.00898626002396674
-0.36734693877551,-2.08163265306122,-0.00321267921101176
-0.36734693877551,-1.83673469387755,0.00437150488381322
-0.36734693877551,-1.59183673469388,0.0138017774276248
-0.36734693877551,-1.3469387755102,0.024382918997048
-0.36734693877551,-1.10204081632653,0.0350201233402597
-0.36734693877551,-0.857142857142857,0.044608713463075
-0.36734693877551,-0.612244897959184,0.0523259920298798
-0.36734693877551,-0.36734693877551,0.0577338115024794
-0.36734693877551,-0.122448979591837,0.0606934429503742
-0.36734693877551,0.122448979591837,0.0611737299128596
-0.36734693877551,0.36734693877551,0.0590674263013837
-0.36734693877551,0.612244897959184,0.0541098437272129
-0.36734693877551,0.857142857142857,0.0459339857804527
-0.36734693877551,1.10204081632653,0.0342282239832128
-0.122448979591837,-6,0.0164968620257344
-0.122448979591837,-5.75510204081633,0.0114921147697751
-0.122448979591837,-5.51020408163265,-0.00818660605985655
-0.122448979591837,-5.26530612244898,-0.0331964736254837
-0.122448979591837,-5.02040816326531,-0.056082399332342
-0.122448979591837,-4.77551020408163,-0.0720758868133604
-0.122448979591837,-4.53061224489796,-0.0793219776881888
-0.122448979591837,-4.28571428571429,-0.0785514881413474
-0.122448979591837,-4.04081632653061,-0.0723064228438697
-0.122448979591837,-3.79591836734694,-0.0639102191091034
-0.122448979591837,-3.55102040816327,-0.0564266158970042
-0.122448979591837,-3.30612244897959,-0.0518494614834801
-0.122448979591837,-3.06122448979592,-0.0507019208272362
-0.122448979591837,-2.81632653061224,-0.052108648809516
-0.122448979591837,-2.57142857142857,-0.0542695946143642
-0.122448979591837,-2.3265306122449,-0.055151241239444
-0.122448979591837,-2.08163265306122,-0.0531585354624388
-0.122448979591837,-1.83673469387755,-0.0475775579838655
-0.122448979591837,-1.59183673469388,-0.0386755222900628
-0.122448979591837,-1.3469387755102,-0.027474566086612
-0.122448979591837,-1.10204081632653,-0.0153293706133967
-0.122448979591837,-0.857142857142857,-0.00349327395621152
-0.122448979591837,-0.612244897959184,0.00716440944951813
-0.122448979591837,-0.36734693877551,0.0162111017868324
-0.122448979591837,-0.122448979591837,0.0235012461153636
-0.122448979591837,0.122448979591837,0.0289339214989439
-0.122448979591837,0.36734693877551,0.0322531408709315
-0.122448979591837,0.612244897959184,0.0329898168477661
-0.122448979591837,0.857142857142857,0.0305681621603259
-0.122448979591837,1.10204081632653,0.0245206478796876
0.122448979591837,-6,-0.00716966111594486
0.122448979591837,-5.75510204081633,-0.0035684784076897
0.122448979591837,-5.51020408163265,-0.0138291838485092
0.122448979591837,-5.26530612244898,-0.0295157282323997
0.122448979591837,-5.02040816326531,-0.0441732119752067
0.122448979591837,-4.77551020408163,-0.0539821190968945
0.122448979591837,-4.53061224489796,-0.0578381317540966
0.122448979591837,-4.28571428571429,-0.0569026248400373
0.122448979591837,-4.04081632653061,-0.0537558173234061
0.122448979591837,-3.79591836734694,-0.0513591999558161
0.122448979591837,-3.55102040816327,-0.0520736224830369
0.122448979591837,-3.30612244897959,-0.056964931879339
0.122448979591837,-3.06122448979592,-0.0655540954975476
0.122448979591837,-2.81632653061224,-0.0760467272624744
0.122448979591837,-2.57142857142857,-0.0859403898018725
0.122448979591837,-2.3265306122449,-0.0927998055994942
0.122448979591837,-2.08163265306122,-0.0949481983848788
0.122448979591837,-1.83673469387755,-0.0918646640951779
0.122448979591837,-1.59183673469388,-0.0841896673844112
0.122448979591837,-1.3469387755102,-0.0733825026529133
0.122448979591837,-1.10204081632653,-0.061192083201912
0.122448979591837,-0.857142857142857,-0.0491513052610189
0.122448979591837,-0.612244897959184,-0.0382696191394414
0.122448979591837,-0.36734693877551,-0.0289979610939242
0.122448979591837,-0.122448979591837,-0.0214208295338031
0.122448979591837,0.122448979591837,-0.0155432878068004
0.122448979591837,0.36734693877551,-0.0115197645550484
0.122448979591837,0.612244897959184,-0.00971911978430073
0.122448979591837,0.857142857142857,-0.0106089579468414
0.122448979591837,1.10204081632653,-0.014528737659449
0.36734693877551,-6,-0.0189248520165544
0.36734693877551,-5.75510204081633,-0.00891353797746697
0.36734693877551,-5.51020408163265,-0.0115616960145719
0.36734693877551,-5.26530612244898,-0.0192864447642063
0.36734693877551,-5.02040816326531,-0.0266061651694243
0.36734693877551,-4.77551020408163,-0.0306462507292338
0.36734693877551,-4.53061224489796,-0.0310739752655333
0.36734693877551,-4.28571428571429,-0.0295319368575395
0.36734693877551,-4.04081632653061,-0.0287211010845874
0.36734693877551,-3.79591836734694,-0.0313506783576813
0.36734693877551,-3.55102040816327,-0.039202143386897
0.36734693877551,-3.30612244897959,-0.0525309359269901
0.36734693877551,-3.06122448979592,-0.0699466682444974
0.36734693877551,-2.81632653061224,-0.088785085718723
0.36734693877551,-2.57142857142857,-0.10584578432544
0.36734693877551,-2.3265306122449,-0.118262558689775
0.36734693877551,-2.08163265306122,-0.124237148179242
0.36734693877551,-1.83673469387755,-0.123419290194623
0.36734693877551,-1.59183673469388,-0.116841497296483
0.36734693877551,-1.3469387755102,-0.106471259361086
0.36734693877551,-1.10204081632653,-0.0945684172304412
0.36734693877551,-0.857142857142857,-0.0830839120480514
0.36734693877551,-0.612244897959184,-0.0732922000837444
0.36734693877551,-0.36734693877551,-0.0657363280429758
0.36734693877551,-0.122448979591837,-0.0604331712710279
0.36734693877551,0.122448979591837,-0.0571925039809974
0.36734693877551,0.36734693877551,-0.0558829525077549
0.36734693877551,0.612244897959184,-0.0565312991233553
0.36734693877551,0.857142857142857,-0.05923753202339
0.36734693877551,1.10204081632653,-0.0639795196943014
0.612244897959184,-6,-0.0175757511793257
0.612244897959184,-5.75510204081633,-0.00414298284824377
0.612244897959184,-5.51020408163265,-0.00184064714348664
0.612244897959184,-5.26530612244898,-0.00380614863834805
0.612244897959184,-5.02040816326531,-0.0054176154313601
0.612244897959184,-4.77551020408163,-0.00466098218071309
0.612244897959184,-4.53061224489796,-0.00193534537363416
0.612244897959184,-4.28571428571429,0.000615933640195854
0.612244897959184,-4.04081632653061,8.54800572946957e-05
0.612244897959184,-3.79591836734694,-0.0061290133687808
0.612244897959184,-3.55102040816327,-0.0194138157529014
0.612244897959184,-3.30612244897959,-0.0394051416615084
0.612244897959184,-3.06122448979592,-0.0639646452596565
0.612244897959184,-2.81632653061224,-0.0896657064541491
0.612244897959184,-2.57142857142857,-0.112648560360413
0.612244897959184,-2.3265306122449,-0.129592078592745
0.612244897959184,-2.08163265306122,-0.138513836969939
0.612244897959184,-1.83673469387755,-0.139167114030845
0.612244897959184,-1.59183673469388,-0.132938869115809
0.612244897959184,-1.3469387755102,-0.122319539064038
0.612244897959184,-1.10204081632653,-0.110151460918218
0.612244897959184,-0.857142857142857,-0.0989165064573341
0.612244897959184,-0.612244897959184,-0.0902775287605467
0.612244897959184,-0.36734693877551,-0.0849668323294358
0.612244897959184,-0.122448979591837,-0.0829730189735974
0.612244897959184,0.122448979591837,-0.0838752101946156
0.612244897959184,0.36734693877551,-0.0871488200900528
0.612244897959184,0.612244897959184,-0.0923204606998744
0.612244897959184,0.857142857142857,-0.0989475935541171
0.612244897959184,1.10204081632653,-0.10649173506923
0.857142857142857,-6,-0.00319564767147429
0.857142857142857,-5.75510204081633,0.010011533632484
0.857142857142857,-5.51020408163265,0.0138909037753374
0.857142857142857,-5.26530612244898,0.014771163184693
0.857142857142857,-5.02040816326531,0.0165915941742967
0.857142857142857,-4.77551020408163,0.0206535631569129
0.857142857142857,-4.53061224489796,0.0259186901368484
0.857142857142857,-4.28571428571429,0.0297565895608669
0.857142857142857,-4.04081632653061,0.0289761119494594
0.857142857142857,-3.79591836734694,0.0209183995198032
0.857142857142857,-3.55102040816327,0.004366558899497
0.857142857142857,-3.30612244897959,-0.0199463578048518
0.857142857142857,-3.06122448979592,-0.0493641270261984
0.857142857142857,-2.81632653061224,-0.079869177509547
0.857142857142857,-2.57142857142857,-0.107031527446387
0.857142857142857,-2.3265306122449,-0.127079493095609
0.857142857142857,-2.08163265306122,-0.137784648965998
0.857142857142857,-1.83673469387755,-0.138909367538463
0.857142857142857,-1.59183673469388,-0.132106325619597
0.857142857142857,-1.3469387755102,-0.120337565382187
0.857142857142857,-1.10204081632653,-0.107030013518275
0.857142857142857,-0.857142857142857,-0.0952486357542356
0.857142857142857,-0.612244897959184,-0.0871265926837892
0.857142857142857,-0.36734693877551,-0.0836675557792426
0.857142857142857,-0.122448979591837,-0.0848857120786248
0.857142857142857,0.122448979591837,-0.0901372448942398
0.857142857142857,0.36734693877551,-0.0984641086618416
0.857142857142857,0.612244897959184,-0.108818757609075
0.857142857142857,0.857142857142857,-0.120133382162442
0.857142857142857,1.10204081632653,-0.131288923885342
1.10204081632653,-6,0.0231105886921734
1.10204081632653,-5.75510204081633,0.0320453111671897
1.10204081632653,-5.51020408163265,0.0336817345391771
1.10204081632653,-5.26530612244898,0.0340206301690686
1.10204081632653,-5.02040816326531,0.0365285699737976
1.10204081632653,-4.77551020408163,0.0419820025810285
1.10204081632653,-4.53061224489796,0.048836030068391
1.10204081632653,-4.28571428571429,0.0540206879018157
1.10204081632653,-4.04081632653061,0.054004955845893
1.10204081632653,-3.79591836734694,0.045914305217311
1.10204081632653,-3.55102040816327,0.0284602060781223
1.10204081632653,-3.30612244897959,0.00246028372862939
1.10204081632653,-3.06122448979592,-0.0291925613615751
1.10204081632653,-2.81632653061224,-0.0621219969971665
1.10204081632653,-2.57142857142857,-0.0914774951553603
1.10204081632653,-2.3265306122449,-0.113089811409447
1.10204081632653,-2.08163265306122,-0.124448379107765
1.10204081632653,-1.83673469387755,-0.12522532147433
1.10204081632653,-1.59183673469388,-0.11721277824889
1.10204081632653,-1.3469387755102,-0.103727480046335
1.10204081632653,-1.10204081632653,-0.088699909173148
1.10204081632653,-0.857142857142857,-0.0757438234626191
1.10204081632653,-0.612244897959184,-0.0674696891388779
1.10204081632653,-0.36734693877551,-0.0651838530550417
1.10204081632653,-0.122448979591837,-0.0689612599802795
1.10204081632653,0.122448979591837,-0.0779586954901954
1.10204081632653,0.36734693877551,-0.0907916737806245
1.10204081632653,0.612244897959184,-0.105835724152961
1.10204081632653,0.857142857142857,-0.121399888847961
1.10204081632653,1.10204081632653,-0.135807491246174
1.3469387755102,-6,0.0593302459364609
1.3469387755102,-5.75510204081633,0.0599140603991277
1.3469387755102,-5.51020408163265,0.0554157747481605
1.3469387755102,-5.26530612244898,0.0516960206798993
1.3469387755102,-5.02040816326531,0.0519561184942869
1.3469387755102,-4.77551020408163,0.0566472323409684
1.3469387755102,-4.53061224489796,0.0638738993277916
1.3469387755102,-4.28571428571429,0.0702043363461444
1.3469387755102,-4.04081632653061,0.0717434732797551
1.3469387755102,-3.79591836734694,0.0652687895486272
1.3469387755102,-3.55102040816327,0.049193600273531
1.3469387755102,-3.30612244897959,0.024131442837257
1.3469387755102,-3.06122448979592,-0.00709484582677855
1.3469387755102,-2.81632653061224,-0.0400276981125692
1.3469387755102,-2.57142857142857,-0.0696033747539681
1.3469387755102,-2.3265306122449,-0.0913657800698218
1.3469387755102,-2.08163265306122,-0.102529369612534
1.3469387755102,-1.83673469387755,-0.102592656018965
1.3469387755102,-1.59183673469388,-0.0933419761760077
1.3469387755102,-1.3469387755102,-0.0782777998062816
1.3469387755102,-1.10204081632653,-0.0616720071295036
1.3469387755102,-0.857142857142857,-0.0475586580787111
1.3469387755102,-0.612244897959184,-0.0389419931775954
1.3469387755102,-0.36734693877551,-0.0373910199813967
1.3469387755102,-0.122448979591837,-0.0430356080294538
1.3469387755102,0.122448979591837,-0.0548507740859179
1.3469387755102,0.36734693877551,-0.0710599575338351
1.3469387755102,0.612244897959184,-0.0895122975788609
1.3469387755102,0.857142857142857,-0.10796438719346
1.3469387755102,1.10204081632653,-0.124277107344518
1.59183673469388,-6,0.102510004228887
1.59183673469388,-5.75510204081633,0.0910767973098183
1.59183673469388,-5.51020408163265,0.0769341157976313
1.59183673469388,-5.26530612244898,0.0659359243632889
1.59183673469388,-5.02040816326531,0.0611886793161549
1.59183673469388,-4.77551020408163,0.063000273023248
1.59183673469388,-4.53061224489796,0.0692832384992308
1.59183673469388,-4.28571428571429,0.0763433257464157
1.59183673469388,-4.04081632653061,0.0799337270624059
1.59183673469388,-3.79591836734694,0.0763956874715342
1.59183673469388,-3.55102040816327,0.0636596029342876
1.59183673469388,-3.30612244897959,0.0418750744691656
1.59183673469388,-3.06122448979592,0.0134955070045666
1.59183673469388,-2.81632653061224,-0.0172353846546305
1.59183673469388,-2.57142857142857,-0.0452871302839183
1.59183673469388,-2.3265306122449,-0.0660781224148166
1.59183673469388,-2.08163265306122,-0.0766025688139095
1.59183673469388,-1.83673469387755,-0.0761314402768549
1.59183673469388,-1.59183673469388,-0.0663000343362065
1.59183673469388,-1.3469387755102,-0.0505881069117643
1.59183673469388,-1.10204081632653,-0.0333839787168551
1.59183673469388,-0.857142857142857,-0.0189328405022089
1.59183673469388,-0.612244897959184,-0.0104660612950018
1.59183673469388,-0.36734693877551,-0.0097051879763308
1.59183673469388,-0.122448979591837,-0.0167838011616153
1.59183673469388,0.122448979591837,-0.0304977095990655
1.59183673469388,0.36734693877551,-0.0487267215697624
1.59183673469388,0.612244897959184,-0.0688805208215193
1.59183673469388,0.857142857142857,-0.0882824886211282
1.59183673469388,1.10204081632653,-0.104476147446779
1.83673469387755,-6,0.148631070860901
1.83673469387755,-5.75510204081633,0.12239911865049
1.83673469387755,-5.51020408163265,0.0959689633601077
1.83673469387755,-5.26530612244898,0.0752382112695329
1.83673469387755,-5.02040816326531,0.0633228832838133
1.83673469387755,-4.77551020408163,0.0605252476255531
1.83673469387755,-4.53061224489796,0.0647052129260122
1.83673469387755,-4.28571428571429,0.0720131028363309
1.83673469387755,-4.04081632653061,0.0778955875189428
1.83673469387755,-3.79591836734694,0.0782215711748939
1.83673469387755,-3.55102040816327,0.0703150214020554
1.83673469387755,-3.30612244897959,0.0536595792069809
1.83673469387755,-3.06122448979592,0.0300821885067226
1.83673469387755,-2.81632653061224,0.00333623186215182
1.83673469387755,-2.57142857142857,-0.0218345655976118
1.83673469387755,-2.3265306122449,-0.0409117179038749
1.83673469387755,-2.08163265306122,-0.0507604030480676
1.83673469387755,-1.83673469387755,-0.0504021379223997
1.83673469387755,-1.59183673469388,-0.0411913476007713
1.83673469387755,-1.3469387755102,-0.0263743597100331
1.83673469387755,-1.10204081632653,-0.0101990383439475
1.83673469387755,-0.857142857142857,0.00313632880964465
1.83673469387755,-0.612244897959184,0.0103944335176238
1.83673469387755,-0.36734693877551,0.00985927371260908
1.83673469387755,-0.122448979591837,0.00147638847675635
1.83673469387755,0.122448979591837,-0.0133628657883524
1.83673469387755,0.36734693877551,-0.0322525680638506
1.83673469387755,0.612244897959184,-0.0522731951672173
1.83673469387755,0.857142857142857,-0.0704624075263969
1.83673469387755,1.10204081632653,-0.0842156961653049
2.08163265306122,-6,0.192555468223196
2.08163265306122,-5.75510204081633,0.150072935489976
2.08163265306122,-5.51020408163265,0.110032500286248
2.08163265306122,-5.26530612244898,0.0783261413790873
2.08163265306122,-5.02040816326531,0.0580999568606047
2.08163265306122,-4.77551020408163,0.0497245915621657
2.08163265306122,-4.53061224489796,0.0511083518873121
2.08163265306122,-4.28571428571429,0.0583442301666361
2.08163265306122,-4.04081632653061,0.0666394190666094
2.08163265306122,-3.79591836734694,0.0714040040124724
2.08163265306122,-3.55102040816327,0.0693016150513195
2.08163265306122,-3.30612244897959,0.059025775358033
2.08163265306122,-3.06122448979592,0.041592838718256
2.08163265306122,-2.81632653061224,0.0200456417560782
2.08163265306122,-2.57142857142857,-0.00137992057916358
2.08163265306122,-2.3265306122449,-0.0184097244120452
2.08163265306122,-2.08163265306122,-0.0278838196374702
2.08163265306122,-1.83673469387755,-0.0285759837904793
2.08163265306122,-1.59183673469388,-0.0214541595398685
2.08163265306122,-1.3469387755102,-0.00933496660651856
2.08163265306122,-1.10204081632653,0.00392654179197582
2.08163265306122,-0.857142857142857,0.0144434365482691
2.08163265306122,-0.612244897959184,0.019206065995403
2.08163265306122,-0.36734693877551,0.0166736954672078
2.08163265306122,-0.122448979591837,0.0069588899724935
2.08163265306122,0.122448979591837,-0.00835597077713235
2.08163265306122,0.36734693877551,-0.0266488563371619
2.08163265306122,0.612244897959184,-0.0447954371908366
2.08163265306122,0.857142857142857,-0.0597047222875233
2.08163265306122,1.10204081632653,-0.0687920885380664
2.3265306122449,-6,0.228251960053634
2.3265306122449,-5.75510204081633,0.16975789242229
2.3265306122449,-5.51020408163265,0.116457539243957
2.3265306122449,-5.26530612244898,0.074088392103087
2.3265306122449,-5.02040816326531,0.0457605370039876
2.3265306122449,-4.77551020408163,0.0319161869310161
2.3265306122449,-4.53061224489796,0.0305629175659137
2.3265306122449,-4.28571428571429,0.0378106469363955
2.3265306122449,-4.04081632653061,0.048700969812556
2.3265306122449,-3.79591836734694,0.0582371625252467
2.3265306122449,-3.55102040816327,0.0624350197458179
2.3265306122449,-3.30612244897959,0.0591596163409843
2.3265306122449,-3.06122448979592,0.0485258292255091
2.3265306122449,-2.81632653061224,0.0327332207258597
2.3265306122449,-2.57142857142857,0.0153588785972956
2.3265306122449,-2.3265306122449,0.000296346930886426
2.3265306122449,-2.08163265306122,-0.00935572349045177
2.3265306122449,-1.83673469387755,-0.0121324383518002
2.3265306122449,-1.59183673469388,-0.00853531082400338
2.3265306122449,-1.3469387755102,-0.000790868720571103
2.3265306122449,-1.10204081632653,0.00785217906555058
2.3265306122449,-0.857142857142857,0.014045855432181
2.3265306122449,-0.612244897959184,0.0152088431473079
2.3265306122449,-0.36734693877551,0.0101162624449218
2.3265306122449,-0.122448979591837,-0.000890500418053053
2.3265306122449,0.122448979591837,-0.0160570093846366
2.3265306122449,0.36734693877551,-0.0326320488360234
2.3265306122449,0.612244897959184,-0.0474186050620822
2.3265306122449,0.857142857142857,-0.057347566440743
2.3265306122449,1.10204081632653,-0.0599978251652926
2.57142857142857,-6,0.249470953185257
2.57142857142857,-5.75510204081633,0.177111423054622
2.57142857142857,-5.51020408163265,0.112753371372263
2.57142857142857,-5.26530612244898,0.0617501056831153
2.57142857142857,-5.02040816326531,0.027038342881209
2.57142857142857,-4.77551020408163,0.00907273642592665
2.57142857142857,-4.53061224489796,0.00596092780864244
2.57142857142857,-4.28571428571429,0.0138722652688563
2.57142857142857,-4.04081632653061,0.0277499141706905
2.57142857142857,-3.79591836734694,0.0422656076997573
2.57142857142857,-3.55102040816327,0.0528541179485401
2.57142857142857,-3.30612244897959,0.0565952098428044
2.57142857142857,-3.06122448979592,0.052711183359421
2.57142857142857,-2.81632653061224,0.0425311597771157
2.57142857142857,-2.57142857142857,0.0289197327852905
2.57142857142857,-2.3265306122449,0.0153297863152181
2.57142857142857,-2.08163265306122,0.00475800047359753
2.57142857142857,-1.83673469387755,-0.0010896769578439
2.57142857142857,-1.59183673469388,-0.00218950675766005
2.57142857142857,-1.3469387755102,-6.48487739437487e-05
2.57142857142857,-1.10204081632653,0.00279104050965895
2.57142857142857,-0.857142857142857,0.0037246858180342
2.57142857142857,-0.612244897959184,0.000712301729311138
2.57142857142857,-0.36734693877551,-0.00707937192181296
2.57142857142857,-0.122448979591837,-0.0190722545104547
2.57142857142857,0.122448979591837,-0.0333986328926283
2.57142857142857,0.36734693877551,-0.0472877890302161
2.57142857142857,0.612244897959184,-0.0576049802580654
2.57142857142857,0.857142857142857,-0.0614341648913641
2.57142857142857,1.10204081632653,-0.0566192904261946
2.81632653061224,-6,0.250907441963801
2.81632653061224,-5.75510204081633,0.168743752005203
2.81632653061224,-5.51020408163265,0.0973158164652546
2.81632653061224,-5.26530612244898,0.041320193903827
2.81632653061224,-5.02040816326531,0.00334535000949709
2.81632653061224,-4.77551020408163,-0.0162377643653735
2.81632653061224,-4.53061224489796,-0.0192562611392868
2.81632653061224,-4.28571428571429,-0.00946753667961453
2.81632653061224,-4.04081632653061,0.00802662427822745
2.81632653061224,-3.79591836734694,0.0276509741931639
2.81632653061224,-3.55102040816327,0.0443638090455507
2.81632653061224,-3.30612244897959,0.0545698474918067
2.81632653061224,-3.06122448979592,0.0566996354556766
2.81632653061224,-2.81632653061224,0.0512913964660301
2.81632653061224,-2.57142857142857,0.0405510390881716
2.81632653061224,-2.3265306122449,0.0275235369326101
2.81632653061224,-2.08163265306122,0.0151273134859655
2.81632653061224,-1.83673469387755,0.00533848210692045
2.81632653061224,-1.59183673469388,-0.0012488694874061
2.81632653061224,-1.3469387755102,-0.00539219127866541
2.81632653061224,-1.10204081632653,-0.00875796800436368
2.81632653061224,-0.857142857142857,-0.0132428043955133
2.81632653061224,-0.612244897959184,-0.020279934108673
2.81632653061224,-0.36734693877551,-0.0303236385859627
2.81632653061224,-0.122448979591837,-0.0426237044953501
2.81632653061224,0.122448979591837,-0.0553087705824631
2.81632653061224,0.36734693877551,-0.0657240793530558
2.81632653061224,0.612244897959184,-0.0709310679637389
2.81632653061224,0.857142857142857,-0.0682700123881976
2.81632653061224,1.10204081632653,-0.0558985292473533
3.06122448979592,-6,0.229693813202279
3.06122448979592,-5.75510204081633,0.143439489215617
3.06122448979592,-5.51020408163265,0.0703461096299334
3.06122448979592,-5.26530612244898,0.014193374238389
3.06122448979592,-5.02040816326531,-0.0229414865035068
3.06122448979592,-4.77551020408163,-0.040864676666075
3.06122448979592,-4.53061224489796,-0.0413807940116462
3.06122448979592,-4.28571428571429,-0.0281740987859398
3.06122448979592,-4.04081632653061,-0.0063494312416341
3.06122448979592,-3.79591836734694,0.0183560136927998
3.06122448979592,-3.55102040816327,0.0405495973864504
3.06122448979592,-3.30612244897959,0.0561177371877949
3.06122448979592,-3.06122448979592,0.062871764628362
3.06122448979592,-2.81632653061224,0.0607292977816603
3.06122448979592,-2.57142857142857,0.0513895785323761
3.06122448979592,-2.3265306122449,0.0376131618198972
3.06122448979592,-2.08163265306122,0.0223320266077468
3.06122448979592,-1.83673469387755,0.00785502407499883
3.06122448979592,-1.59183673469388,-0.00461554668918063
3.06122448979592,-1.3469387755102,-0.0150552771231338
3.06122448979592,-1.10204081632653,-0.0243111725946217
3.06122448979592,-0.857142857142857,-0.0335587741439951
3.06122448979592,-0.612244897959184,-0.0437115271121138
3.06122448979592,-0.36734693877551,-0.0549537231957595
3.06122448979592,-0.122448979591837,-0.066506123773987
3.06122448979592,0.122448979591837,-0.0766571245047651
3.06122448979592,0.36734693877551,-0.0830287474777831
3.06122448979592,0.612244897959184,-0.0830086622945558
3.06122448979592,0.857142857142857,-0.0742652366644911
3.06122448979592,1.10204081632653,-0.0552629202235266
3.30612244897959,-6,0.186853909120271
3.30612244897959,-5.75510204081633,0.103287875654302
3.30612244897959,-5.51020408163265,0.0346506474748792
3.30612244897959,-5.26530612244898,-0.0163747749493359
3.30612244897959,-5.02040816326531,-0.048314928066729
3.30612244897959,-4.77551020408163,-0.0611966602516999
3.30612244897959,-4.53061224489796,-0.0568176755309081
3.30612244897959,-4.28571428571429,-0.0387808909712548
3.30612244897959,-4.04081632653061,-0.0121545680436217
3.30612244897959,-3.79591836734694,0.0172443848373283
3.30612244897959,-3.55102040816327,0.0438043317849098
3.30612244897959,-3.30612244897959,0.0630731196240932
3.30612244897959,-3.06122448979592,0.0724582661103386
3.30612244897959,-2.81632653061224,0.0714878092597233
3.30612244897959,-2.57142857142857,0.06157751964523
3.30612244897959,-2.3265306122449,0.0453970123053891
3.30612244897959,-2.08163265306122,0.0260390893870794
3.30612244897959,-1.83673469387755,0.00623698365775338
3.30612244897959,-1.59183673469388,-0.0121656340478744
3.30612244897959,-1.3469387755102,-0.0283861209384899
3.30612244897959,-1.10204081632653,-0.0425283886804257
3.30612244897959,-0.857142857142857,-0.0551710025979122
3.30612244897959,-0.612244897959184,-0.0668730244134026
3.30612244897959,-0.36734693877551,-0.0777460909237728
3.30612244897959,-0.122448979591837,-0.0871967247532079
3.30612244897959,0.122448979591837,-0.0938845811492384
3.30612244897959,0.36734693877551,-0.0958905838873292
3.30612244897959,0.612244897959184,-0.0910532770963035
3.30612244897959,0.857142857142857,-0.0774114235950287
3.30612244897959,1.10204081632653,-0.0536803760988338
3.55102040816327,-6,0.128199459482826
3.55102040816327,-5.75510204081633,0.0542364404751854
3.55102040816327,-5.51020408163265,-0.00410942807020154
3.55102040816327,-5.26530612244898,-0.0452800086917123
3.55102040816327,-5.02040816326531,-0.0683708697851491
3.55102040816327,-4.77551020408163,-0.0735796037271833
3.55102040816327,-4.53061224489796,-0.0626539030726888
3.55102040816327,-4.28571428571429,-0.0390780285466611
3.55102040816327,-4.04081632653061,-0.00783632252280775
3.55102040816327,-3.79591836734694,0.0252526403458647
3.55102040816327,-3.55102040816327,0.0544834412790814
3.55102040816327,-3.30612244897959,0.07524380063254
3.55102040816327,-3.06122448979592,0.084762333948004
3.55102040816327,-2.81632653061224,0.0824304823528395
3.55102040816327,-2.57142857142857,0.0696354998127873
3.55102040816327,-2.3265306122449,0.0491845279622467
3.55102040816327,-2.08163265306122,0.0245076620521831
3.55102040816327,-1.83673469387755,-0.00113153795159904
3.55102040816327,-1.59183673469388,-0.025222155985257
3.55102040816327,-1.3469387755102,-0.0462781667971552
3.55102040816327,-1.10204081632653,-0.0637892719170436
3.55102040816327,-0.857142857142857,-0.0779279275178038
3.55102040816327,-0.612244897959184,-0.0891357379566853
3.55102040816327,-0.36734693877551,-0.0977154096521713
3.55102040816327,-0.122448979591837,-0.103527040068887
3.55102040816327,0.122448979591837,-0.105847405686394
3.55102040816327,0.36734693877551,-0.103412181106762
3.55102040816327,0.612244897959184,-0.0946295592647888
3.55102040816327,0.857142857142857,-0.0779287411297893
3.55102040816327,1.10204081632653,-0.0521857280059208
3.79591836734694,-6,0.0641346965416515
3.79591836734694,-5.75510204081633,0.00560197449889999
3.79591836734694,-5.51020408163265,-0.0381029457078594
3.79591836734694,-5.26530612244898,-0.0663622453991851
3.79591836734694,-5.02040816326531,-0.0786385562224763
3.79591836734694,-4.77551020408163,-0.0751323681670222
3.79591836734694,-4.53061224489796,-0.0574252811987136
3.79591836734694,-4.28571428571429,-0.0288093812972963
3.79591836734694,-4.04081632653061,0.00587089470237512
3.79591836734694,-3.79591836734694,0.0408631308770941
3.79591836734694,-3.55102040816327,0.0704720083820629
3.79591836734694,-3.30612244897959,0.0900779198249594
3.79591836734694,-3.06122448979592,0.0969311678990917
3.79591836734694,-2.81632653061224,0.0905205190365915
3.79591836734694,-2.57142857142857,0.0724474406566643
3.79591836734694,-2.3265306122449,0.0458785476890394
3.79591836734694,-2.08163265306122,0.0147534006365464
3.79591836734694,-1.83673469387755,-0.0170349504462783
3.79591836734694,-1.59183673469388,-0.0462960716050456
3.79591836734694,-1.3469387755102,-0.0709182638904278
3.79591836734694,-1.10204081632653,-0.0899376595632153
3.79591836734694,-0.857142857142857,-0.103349010266674
3.79591836734694,-0.612244897959184,-0.111751736843535
3.79591836734694,-0.36734693877551,-0.115937112512716
3.79591836734694,-0.122448979591837,-0.116511487686803
3.79591836734694,0.122448979591837,-0.113628335011162
3.79591836734694,0.36734693877551,-0.106876689068978
3.79591836734694,0.612244897959184,-0.0953472511442157
3.79591836734694,0.857142857142857,-0.0778685808204764
3.79591836734694,1.10204081632653,-0.0533742702543663
4.04081632653061,-6,0.00800836538520283
4.04081632653061,-5.75510204081633,-0.0317162347178978
4.04081632653061,-5.51020408163265,-0.0590995343267777
4.04081632653061,-5.26530612244898,-0.0740353643112984
4.04081632653061,-5.02040816326531,-0.0759791049313488
4.04081632653061,-4.77551020408163,-0.0648587909115642
4.04081632653061,-4.53061224489796,-0.0419180509267444
4.04081632653061,-4.28571428571429,-0.0101653590940698
4.04081632653061,-4.04081632653061,0.0257421182482189
4.04081632653061,-3.79591836734694,0.0601587593897532
4.04081632653061,-3.55102040816327,0.0874628318853399
4.04081632653061,-3.30612244897959,0.103130734409336
4.04081632653061,-3.06122448979592,0.104580553373562
4.04081632653061,-2.81632653061224,0.09157709240302
4.04081632653061,-2.57142857142857,0.0661270264045769
4.04081632653061,-2.3265306122449,0.0319334382402729
4.04081632653061,-2.08163265306122,-0.00641884700379447
4.04081632653061,-1.83673469387755,-0.0443357713456496
4.04081632653061,-1.59183673469388,-0.077955086026309
4.04081632653061,-1.3469387755102,-0.104630910735247
4.04081632653061,-1.10204081632653,-0.123115181273865
4.04081632653061,-0.857142857142857,-0.133457456374282
4.04081632653061,-0.612244897959184,-0.13668959401085
4.04081632653061,-0.36734693877551,-0.134383403545925
4.04081632653061,-0.122448979591837,-0.128174392923722
4.04081632653061,0.122448979591837,-0.119340169236658
4.04081632653061,0.36734693877551,-0.108510402708492
4.04081632653061,0.612244897959184,-0.0955645499120739
4.04081632653061,0.857142857142857,-0.0797412603055616
4.04081632653061,1.10204081632653,-0.0599412649592628
4.28571428571429,-6,-0.0269761135533816
4.28571428571429,-5.75510204081633,-0.0481806197674299
4.28571428571429,-5.51020408163265,-0.0610841566658287
4.28571428571429,-5.26530612244898,-0.0654401786078807
4.28571428571429,-5.02040816326531,-0.0601974142294693
4.28571428571429,-4.77551020408163,-0.0446868685222443
4.28571428571429,-4.53061224489796,-0.019644128999571
4.28571428571429,-4.28571428571429,0.0122654779066907
4.28571428571429,-4.04081632653061,0.0465714550867152
4.28571428571429,-3.79591836734694,0.0777186981857316
4.28571428571429,-3.55102040816327,0.10015894515973
4.28571428571429,-3.30612244897959,0.109497870325335
4.28571428571429,-3.06122448979592,0.103391601475888
4.28571428571429,-2.81632653061224,0.0819806348388155
4.28571428571429,-2.57142857142857,0.0477901426146394
4.28571428571429,-2.3265306122449,0.00516605170575657
4.28571428571429,-2.08163265306122,-0.0405836802122748
4.28571428571429,-1.83673469387755,-0.0841334230592365
4.28571428571429,-1.59183673469388,-0.120978502477816
4.28571428571429,-1.3469387755102,-0.148032590318328
4.28571428571429,-1.10204081632653,-0.163917226661378
4.28571428571429,-0.857142857142857,-0.16893890618965
4.28571428571429,-0.612244897959184,-0.164795390818619
4.28571428571429,-0.36734693877551,-0.154083999843897
4.28571428571429,-0.122448979591837,-0.139705226441432
4.28571428571429,0.122448979591837,-0.124267506045301
4.28571428571429,0.36734693877551,-0.109600587565989
4.28571428571429,0.612244897959184,-0.0964698965520763
4.28571428571429,0.857142857142857,-0.0845487667528659
4.28571428571429,1.10204081632653,-0.0726526212036885
4.53061224489796,-6,-0.0317651948059378
4.53061224489796,-5.75510204081633,-0.0390740175607608
4.53061224489796,-5.51020408163265,-0.043012285759142
4.53061224489796,-5.26530612244898,-0.0424112148948556
4.53061224489796,-5.02040816326531,-0.0351990729179972
4.53061224489796,-4.77551020408163,-0.0198456497750467
4.53061224489796,-4.53061224489796,0.00349345137334645
4.53061224489796,-4.28571428571429,0.0324470813340333
4.53061224489796,-4.04081632653061,0.0626275215105859
4.53061224489796,-3.79591836734694,0.0884609651586542
4.53061224489796,-3.55102040816327,0.104387978001436
4.53061224489796,-3.30612244897959,0.106095805664137
4.53061224489796,-3.06122448979592,0.0914672909984305
4.53061224489796,-2.81632653061224,0.0610349584810141
4.53061224489796,-2.57142857142857,0.0178733657142851
4.53061224489796,-2.3265306122449,-0.0329980643303731
4.53061224489796,-2.08163265306122,-0.0855321371163152
4.53061224489796,-1.83673469387755,-0.133681943884454
4.53061224489796,-1.59183673469388,-0.17234470471701
4.53061224489796,-1.3469387755102,-0.19807427768707
4.53061224489796,-1.10204081632653,-0.209475628135
4.53061224489796,-0.857142857142857,-0.207251682417999
4.53061224489796,-0.612244897959184,-0.1939211160948
4.53061224489796,-0.36734693877551,-0.173266271068025
4.53061224489796,-0.122448979591837,-0.149606089450071
4.53061224489796,0.122448979591837,-0.127017780624966
4.53061224489796,0.36734693877551,-0.108645337363719
4.53061224489796,0.612244897959184,-0.0962234832719719
4.53061224489796,0.857142857142857,-0.0899070510790818
4.53061224489796,1.10204081632653,-0.0884325298673512
4.77551020408163,-6,-0.00531051620517292
4.77551020408163,-5.75510204081633,-0.00736736162178547
4.77551020408163,-5.51020408163265,-0.0106367182319261
4.77551020408163,-5.26530612244898,-0.0122914825830442
4.77551020408163,-5.02040816326531,-0.00888171954756822
4.77551020408163,-4.77551020408163,0.00203947890565948
4.77551020408163,-4.53061224489796,0.0207529729136104
4.77551020408163,-4.28571428571429,0.0449403081237666
4.77551020408163,-4.04081632653061,0.0700366250971197
4.77551020408163,-3.79591836734694,0.0902210949317699
4.77551020408163,-3.55102040816327,0.0997484261548228
4.77551020408163,-3.30612244897959,0.0942676404808171
4.77551020408163,-3.06122448979592,0.0718128069353855
4.77551020408163,-2.81632653061224,0.0332625143261443
4.77551020408163,-2.57142857142857,-0.0177897798499012
4.77551020408163,-2.3265306122449,-0.0756771693617915
4.77551020408163,-2.08163265306122,-0.133642139063482
4.77551020408163,-1.83673469387755,-0.184952228964372
4.77551020408163,-1.59183673469388,-0.223949914157307
4.77551020408163,-1.3469387755102,-0.246878538013659
4.77551020408163,-1.10204081632653,-0.252378448738169
4.77551020408163,-0.857142857142857,-0.241600079269216
4.77551020408163,-0.612244897959184,-0.21793084028608
4.77551020408163,-0.36734693877551,-0.186382501838123
4.77551020408163,-0.122448979591837,-0.152735690267424
4.77551020408163,0.122448979591837,-0.122582339592071
4.77551020408163,0.36734693877551,-0.100433404150601
4.77551020408163,0.612244897959184,-0.0890549554570796
4.77551020408163,0.857142857142857,-0.0891544992635014
4.77551020408163,1.10204081632653,-0.0994663227755094
5.02040816326531,-6,0.0431591329061179
5.02040816326531,-5.75510204081633,0.0353335839292085
5.02040816326531,-5.51020408163265,0.0237390573678241
5.02040816326531,-5.26530612244898,0.0133071973364202
5.02040816326531,-5.02040816326531,0.00886420163441981
5.02040816326531,-4.77551020408163,0.0134671748780761
5.02040816326531,-4.53061224489796,0.0273718120395442
5.02040816326531,-4.28571428571429,0.0478207367215748
5.02040816326531,-4.04081632653061,0.0696350532099781
5.02040816326531,-3.79591836734694,0.0864063762347171
5.02040816326531,-3.55102040816327,0.0919654051634038
5.02040816326531,-3.30612244897959,0.0817702744690116
5.02040816326531,-3.06122448979592,0.0539125401773573
5.02040816326531,-2.81632653061224,0.00955622188406152
5.02040816326531,-2.57142857142857,-0.0472328091381228
5.02040816326531,-2.3265306122449,-0.110182563195461
5.02040816326531,-2.08163265306122,-0.171865499262683
5.02040816326531,-1.83673469387755,-0.224897965214891
5.02040816326531,-1.59183673469388,-0.263089176646456
5.02040816326531,-1.3469387755102,-0.282373189320417
5.02040816326531,-1.10204081632653,-0.281401337807072
5.02040816326531,-0.857142857142857,-0.261720330811277
5.02040816326531,-0.612244897959184,-0.227512683399605
5.02040816326531,-0.36734693877551,-0.184934050989366
5.02040816326531,-0.122448979591837,-0.141144821485293
5.02040816326531,0.122448979591837,-0.103191509901697
5.02040816326531,0.36734693877551,-0.076931079173546
5.02040816326531,0.612244897959184,-0.0661923076733016
5.02040816326531,0.857142857142857,-0.0723250275061074
5.02040816326531,1.10204081632653,-0.0942066124779723
5.26530612244898,-6,0.0948695998180075
5.26530612244898,-5.75510204081633,0.0708788684865927
5.26530612244898,-5.51020408163265,0.0443427042526963
5.26530612244898,-5.26530612244898,0.0221881358271846
5.26530612244898,-5.02040816326531,0.0100735429482759
5.26530612244898,-4.77551020408163,0.0108940081153432
5.26530612244898,-4.53061224489796,0.0240620566607131
5.26530612244898,-4.28571428571429,0.0456500933644351
5.26530612244898,-4.04081632653061,0.0692943086393993
5.26530612244898,-3.79591836734694,0.087608204944668
5.26530612244898,-3.55102040816327,0.0937684406537829
5.26530612244898,-3.30612244897959,0.0829310279705885
5.26530612244898,-3.06122448979592,0.0532055312448448
5.26530612244898,-2.81632653061224,0.00603359688282684
5.26530612244898,-2.57142857142857,-0.0540490374791547
5.26530612244898,-2.3265306122449,-0.120173750273733
5.26530612244898,-2.08163265306122,-0.184255317085284
5.26530612244898,-1.83673469387755,-0.238264063949936
5.26530612244898,-1.59183673469388,-0.275458695451606
5.26530612244898,-1.3469387755102,-0.291409664418322
5.26530612244898,-1.10204081632653,-0.284678135088495
5.26530612244898,-0.857142857142857,-0.257057512859681
5.26530612244898,-0.612244897959184,-0.213335978926603
5.26530612244898,-0.36734693877551,-0.160602571844299
5.26530612244898,-0.122448979591837,-0.107192858416668
5.26530612244898,0.122448979591837,-0.0614404340191877
5.26530612244898,0.36734693877551,-0.0304479155495829
5.26530612244898,0.612244897959184,-0.0190971083107806
5.26530612244898,0.857142857142857,-0.0294737806470125
5.26530612244898,1.10204081632653,-0.0607946364451065
5.51020408163265,-6,0.126076700603213
5.51020408163265,-5.75510204081633,0.0800414490283982
5.51020408163265,-5.51020408163265,0.037708486975735
5.51020408163265,-5.26530612244898,0.00713166646753649
5.51020408163265,-5.02040816326531,-0.00636856268902031
5.51020408163265,-4.77551020408163,-0.00128554637455519
5.51020408163265,-4.53061224489796,0.0198528365206366
5.51020408163265,-4.28571428571429,0.0510921295926821
5.51020408163265,-4.04081632653061,0.0843072626280976
5.51020408163265,-3.79591836734694,0.110819774827027
5.51020408163265,-3.55102040816327,0.123046079718844
5.51020408163265,-3.30612244897959,0.115870925382337
5.51020408163265,-3.06122448979592,0.0875214959121655
5.51020408163265,-2.81632653061224,0.039831722059627
5.51020408163265,-2.57142857142857,-0.0220961404757705
5.51020408163265,-2.3265306122449,-0.0907299975824559
5.51020408163265,-2.08163265306122,-0.157283797711505
5.51020408163265,-1.83673469387755,-0.21304397474219
5.51020408163265,-1.59183673469388,-0.250661957751592
5.51020408163265,-1.3469387755102,-0.265245616347735
5.51020408163265,-1.10204081632653,-0.255108205666283
5.51020408163265,-0.857142857142857,-0.222068207311656
5.51020408163265,-0.612244897959184,-0.171242939841258
5.51020408163265,-0.36734693877551,-0.110346575546078
5.51020408163265,-0.122448979591837,-0.0485845758739758
5.51020408163265,0.122448979591837,0.00468378003799425
5.51020408163265,0.36734693877551,0.0412874456246426
5.51020408163265,0.612244897959184,0.0553520598727993
5.51020408163265,0.857142857142857,0.0439804648100033
5.51020408163265,1.10204081632653,0.00740258963524418
5.75510204081633,-6,0.116124016505675
5.75510204081633,-5.75510204081633,0.0504039967223622
5.75510204081633,-5.51020408163265,-0.000281066348211845
5.75510204081633,-5.26530612244898,-0.0284148371890678
5.75510204081633,-5.02040816326531,-0.030714224305055
5.75510204081633,-4.77551020408163,-0.00855902398085055
5.75510204081633,-4.53061224489796,0.0324297461109037
5.75510204081633,-4.28571428571429,0.0835174445709099
5.75510204081633,-4.04081632653061,0.134444477076286
5.75510204081633,-3.79591836734694,0.175177848729286
5.75510204081633,-3.55102040816327,0.19752739611967
5.75510204081633,-3.30612244897959,0.196378991720412
5.75510204081633,-3.06122448979592,0.170384393028778
5.75510204081633,-2.81632653061224,0.122050391628661
5.75510204081633,-2.57142857142857,0.0572659074125417
5.75510204081633,-2.3265306122449,-0.0156221866972335
5.75510204081633,-2.08163265306122,-0.0870319414334005
5.75510204081633,-1.83673469387755,-0.147500068438695
5.75510204081633,-1.59183673469388,-0.189000295955216
5.75510204081633,-1.3469387755102,-0.206069893706332
5.75510204081633,-1.10204081632653,-0.196603533275456
5.75510204081633,-0.857142857142857,-0.162200003528835
5.75510204081633,-0.612244897959184,-0.107992523909467
5.75510204081633,-0.36734693877551,-0.0419617953401836
5.75510204081633,-0.122448979591837,0.0261831863498573
5.75510204081633,0.122448979591837,0.0863854284344931
5.75510204081633,0.36734693877551,0.129648273587831
5.75510204081633,0.612244897959184,0.149223288848066
5.75510204081633,0.857142857142857,0.141371132092829
5.75510204081633,1.10204081632653,0.105581268423426
6,-6,0.0569879771739764
6,-5.75510204081633,-0.0158003148051317
6,-5.51020408163265,-0.0587873340645231
6,-5.26530612244898,-0.0672264587240697
6,-5.02040816326531,-0.0417701067878822
6,-4.77551020408163,0.0119147518709994
6,-4.53061224489796,0.0842618292313462
6,-4.28571428571429,0.163414933428648
6,-4.04081632653061,0.237052564794079
6,-3.79591836734694,0.294148206662802
6,-3.55102040816327,0.326425755879509
6,-3.30612244897959,0.329339199385334
6,-3.06122448979592,0.302491631861363
6,-2.81632653061224,0.249493924220079
6,-2.57142857142857,0.177332781421784
6,-2.3265306122449,0.0953632183893088
6,-2.08163265306122,0.0140620356299106
6,-1.83673469387755,-0.0563158477710693
6,-1.59183673469388,-0.107037784931888
6,-1.3469387755102,-0.132012490003818
6,-1.10204081632653,-0.128594953463073
6,-0.857142857142857,-0.0979609780152395
6,-0.612244897959184,-0.0449738748793678
6,-0.36734693877551,0.0224682512064835
6,-0.122448979591837,0.094529400137525
6,0.122448979591837,0.160812280232167
6,0.36734693877551,0.211784048695147
6,0.612244897959184,0.240001069395658
6,0.857142857142857,0.240920996616152
6,1.10204081632653,0.213180648394982


==> anc/sim_data/final_error_agent_3.csv <==
x,y,z
-1.10204081632653,-1.10204081632653,-0.082412093297471
-1.10204081632653,-0.857142857142857,-0.0462986005386924
-1.10204081632653,-0.612244897959184,-0.0254204143237651
-1.10204081632653,-0.36734693877551,-0.0167931077955928
-1.10204081632653,-0.122448979591837,-0.0167275634873605
-1.10204081632653,0.122448979591837,-0.0213588975318985
-1.10204081632653,0.36734693877551,-0.0272180919854152
-1.10204081632653,0.612244897959184,-0.0317248435815256
-1.10204081632653,0.857142857142857,-0.0334873224229974
-1.10204081632653,1.10204081632653,-0.0323352514610105
-1.10204081632653,1.3469387755102,-0.0290782533460749
-1.10204081632653,1.59183673469388,-0.0250543023977941
-1.10204081632653,1.83673469387755,-0.0215920446725825
-1.10204081632653,2.08163265306122,-0.0195371131320941
-1.10204081632653,2.3265306122449,-0.0189766065533453
-1.10204081632653,2.57142857142857,-0.019240220866258
-1.10204081632653,2.81632653061224,-0.0191757923025421
-1.10204081632653,3.06122448979592,-0.017613943832741
-1.10204081632653,3.30612244897959,-0.0138753950238449
-1.10204081632653,3.55102040816327,-0.00815420760968177
-1.10204081632653,3.79591836734694,-0.00163889474471418
-1.10204081632653,4.04081632653061,0.0036943673268594
-1.10204081632653,4.28571428571429,0.0055840822819615
-1.10204081632653,4.53061224489796,0.0021515420777431
-1.10204081632653,4.77551020408163,-0.00746317197544222
-1.10204081632653,5.02040816326531,-0.0227103624569854
-1.10204081632653,5.26530612244898,-0.0416490398865278
-1.10204081632653,5.51020408163265,-0.0614304528662528
-1.10204081632653,5.75510204081633,-0.0791593527050832
-1.10204081632653,6,-0.0929036116731536
-0.857142857142857,-1.10204081632653,-0.0437146567152812
-0.857142857142857,-0.857142857142857,-0.00554234791152997
-0.857142857142857,-0.612244897959184,0.0173938367880768
-0.857142857142857,-0.36734693877551,0.028376697574669
-0.857142857142857,-0.122448979591837,0.0312364178623816
-0.857142857142857,0.122448979591837,0.0297416897348063
-0.857142857142857,0.36734693877551,0.0270086812711126
-0.857142857142857,0.612244897959184,0.0250633847813077
-0.857142857142857,0.857142857142857,0.0246635943361927
-0.857142857142857,1.10204081632653,0.0254243538123954
-0.857142857142857,1.3469387755102,0.0262115299095463
-0.857142857142857,1.59183673469388,0.0256949427221388
-0.857142857142857,1.83673469387755,0.0229073622797473
-0.857142857142857,2.08163265306122,0.0176530553778691
-0.857142857142857,2.3265306122449,0.0106513520725993
-0.857142857142857,2.57142857142857,0.00337556433247876
-0.857142857142857,2.81632653061224,-0.00236556335299082
-0.857142857142857,3.06122448979592,-0.00498231824361458
-0.857142857142857,3.30612244897959,-0.00363168163784005
-0.857142857142857,3.55102040816327,0.00144101437286684
-0.857142857142857,3.79591836734694,0.0088578552482011
-0.857142857142857,4.04081632653061,0.0163926099795708
-0.857142857142857,4.28571428571429,0.021521606571706
-0.857142857142857,4.53061224489796,0.0220974508891764
-0.857142857142857,4.77551020408163,0.0169534523932884
-0.857142857142857,5.02040816326531,0.00624798830687563
-0.857142857142857,5.26530612244898,-0.00858511884020666
-0.857142857142857,5.51020408163265,-0.0253095110653693
-0.857142857142857,5.75510204081633,-0.0416810757212629
-0.857142857142857,6,-0.0563392714878421
-0.612244897959184,-1.10204081632653,-0.0123895121018078
-0.612244897959184,-0.857142857142857,0.024222228158051
-0.612244897959184,-0.612244897959184,0.0455261236835409
-0.612244897959184,-0.36734693877551,0.0552705724363015
-0.612244897959184,-0.122448979591837,0.0576217290167135
-0.612244897959184,0.122448979591837,0.0564489732496468
-0.612244897959184,0.36734693877551,0.0546875486007673
-0.612244897959184,0.612244897959184,0.0539340643273941
-0.612244897959184,0.857142857142857,0.0543768697005553
-0.612244897959184,1.10204081632653,0.0550760108309638
-0.612244897959184,1.3469387755102,0.0545118735183087
-0.612244897959184,1.59183673469388,0.0512467912281822
-0.612244897959184,1.83673469387755,0.0445131642391933
-0.612244897959184,2.08163265306122,0.0345647404958686
-0.612244897959184,2.3265306122449,0.022697631085615
-0.612244897959184,2.57142857142857,0.0109430835996695
-0.612244897959184,2.81632653061224,0.00152664320302431
-0.612244897959184,3.06122448979592,-0.00374821619776786
-0.612244897959184,3.30612244897959,-0.00401607799254662
-0.612244897959184,3.55102040816327,0.000380212776552508
-0.612244897959184,3.79591836734694,0.00794196609484294
-0.612244897959184,4.04081632653061,0.0163789607159917
-0.612244897959184,4.28571428571429,0.0231904567467425
-0.612244897959184,4.53061224489796,0.0263063899068246
-0.612244897959184,4.77551020408163,0.02460868451628
-0.612244897959184,5.02040816326531,0.0181741384921494
-0.612244897959184,5.26530612244898,0.00814581106422449
-0.612244897959184,5.51020408163265,-0.00376093548371456
-0.612244897959184,5.75510204081633,-0.0159980525511977
-0.612244897959184,6,-0.0279496374507802
-0.36734693877551,-1.10204081632653,0.0029873338404825
-0.36734693877551,-0.857142857142857,0.0344703752198048
-0.36734693877551,-0.612244897959184,0.0504486836925043
-0.36734693877551,-0.36734693877551,0.0552735579978362
-0.36734693877551,-0.122448979591837,0.0536387534514734
-0.36734693877551,0.122448979591837,0.0497375532234201
-0.36734693877551,0.36734693877551,0.0465487609233151
-0.36734693877551,0.612244897959184,0.0454341155757709
-0.36734693877551,0.857142857142857,0.0461506655980387
-0.36734693877551,1.10204081632653,0.0472672022509906
-0.36734693877551,1.3469387755102,0.0468592810717922
-0.36734693877551,1.59183673469388,0.0432790719571695
-0.36734693877551,1.83673469387755,0.0357792736024992
-0.36734693877551,2.08163265306122,0.0248195919364641
-0.36734693877551,2.3265306122449,0.0119832525518053
-0.36734693877551,2.57142857142857,-0.000452368979469986
-0.36734693877551,2.81632653061224,-0.0101489407541945
-0.36734693877551,3.06122448979592,-0.0153511142868976
-0.36734693877551,3.30612244897959,-0.0153558383564154
-0.36734693877551,3.55102040816327,-0.0106812118659744
-0.36734693877551,3.79591836734694,-0.0028992407418906
-0.36734693877551,4.04081632653061,0.00580933119813417
-0.36734693877551,4.28571428571429,0.0132468492344473
-0.36734693877551,4.53061224489796,0.0177693825488919
-0.36734693877551,4.77551020408163,0.0186739049722027
-0.36734693877551,5.02040816326531,0.0162845601376991
-0.36734693877551,5.26530612244898,0.0116956298505993
-0.36734693877551,5.51020408163265,0.00622112749547565
-0.36734693877551,5.75510204081633,0.000693792483844657
-0.36734693877551,6,-0.00517047261288239
-0.122448979591837,-1.10204081632653,0.000846449648854386
-0.122448979591837,-0.857142857142857,0.0250180949030001
-0.122448979591837,-0.612244897959184,0.0333621313933387
-0.122448979591837,-0.36734693877551,0.0308721142852172
-0.122448979591837,-0.122448979591837,0.0228798480825483
-0.122448979591837,0.122448979591837,0.0140719128001601
-0.122448979591837,0.36734693877551,0.00767382488379664
-0.122448979591837,0.612244897959184,0.0050169795425169
-0.122448979591837,0.857142857142857,0.00559993879767495
-0.122448979591837,1.10204081632653,0.00761314405727076
-0.122448979591837,1.3469387755102,0.00876077419258459
-0.122448979591837,1.59183673469388,0.00712974112443965
-0.122448979591837,1.83673469387755,0.0018509637244154
-0.122448979591837,2.08163265306122,-0.00662747331742575
-0.122448979591837,2.3265306122449,-0.0167081187601107
-0.122448979591837,2.57142857142857,-0.0261682898766505
-0.122448979591837,2.81632653061224,-0.032853073560496
-0.122448979591837,3.06122448979592,-0.0353119699027456
-0.122448979591837,3.30612244897959,-0.0331882375656417
-0.122448979591837,3.55102040816327,-0.0272594148735928
-0.122448979591837,3.79591836734694,-0.0191394896494189
-0.122448979591837,4.04081632653061,-0.0107522950210737
-0.122448979591837,4.28571428571429,-0.00374529698619122
-0.122448979591837,4.53061224489796,0.000978210301684171
-0.122448979591837,4.77551020408163,0.00346836230845947
-0.122448979591837,5.02040816326531,0.0046098296921053
-0.122448979591837,5.26530612244898,0.00569086094992138
-0.122448979591837,5.51020408163265,0.00776098623177374
-0.122448979591837,5.75510204081633,0.0109479994153741
-0.122448979591837,6,0.0139475416330958
0.122448979591837,-1.10204081632653,-0.0148039575351214
0.122448979591837,-0.857142857142857,0.00205337576193942
0.122448979591837,-0.612244897959184,0.00268210642517741
0.122448979591837,-0.36734693877551,-0.00738001917732523
0.122448979591837,-0.122448979591837,-0.0221850866452927
0.122448979591837,0.122448979591837,-0.0364951742744412
0.122448979591837,0.36734693877551,-0.0467131280934714
0.122448979591837,0.612244897959184,-0.0513724133384781
0.122448979591837,0.857142857142857,-0.051060481821382
0.122448979591837,1.10204081632653,-0.0478199045317829
0.122448979591837,1.3469387755102,-0.0442282963518521
0.122448979591837,1.59183673469388,-0.0424488384539848
0.122448979591837,1.83673469387755,-0.0435379996436766
0.122448979591837,2.08163265306122,-0.0471995126811849
0.122448979591837,2.3265306122449,-0.0520193220931926
0.122448979591837,2.57142857142857,-0.0560591673949961
0.122448979591837,2.81632653061224,-0.0575794570477891
0.122448979591837,3.06122448979592,-0.0556378566817989
0.122448979591837,3.30612244897959,-0.0503708115085472
0.122448979591837,3.55102040816327,-0.0428842212812902
0.122448979591837,3.79591836734694,-0.0348127555265295
0.122448979591837,4.04081632653061,-0.0277108575904631
0.122448979591837,4.28571428571429,-0.0224833355425994
0.122448979591837,4.53061224489796,-0.0190429750470388
0.122448979591837,4.77551020408163,-0.0163107166848613
0.122448979591837,5.02040816326531,-0.0125761576092568
0.122448979591837,5.26530612244898,-0.00613892516492615
0.122448979591837,5.51020408163265,0.0039255112235933
0.122448979591837,5.75510204081633,0.017078067637543
0.122448979591837,6,0.0309194416026761
0.36734693877551,-1.10204081632653,-0.0371284602827765
0.36734693877551,-0.857142857142857,-0.0254104912822281
0.36734693877551,-0.612244897959184,-0.0303195421853493
0.36734693877551,-0.36734693877551,-0.0460069160218174
0.36734693877551,-0.122448979591837,-0.0660720682398722
0.36734693877551,0.122448979591837,-0.0847978607050374
0.36734693877551,0.36734693877551,-0.0981936402415573
0.36734693877551,0.612244897959184,-0.104557494084186
0.36734693877551,0.857142857142857,-0.104413721193288
0.36734693877551,1.10204081632653,-0.0998761654555664
0.36734693877551,1.3469387755102,-0.0936653631119355
0.36734693877551,1.59183673469388,-0.0881061377897554
0.36734693877551,1.83673469387755,-0.0844193120939964
0.36734693877551,2.08163265306122,-0.0825036705196651
0.36734693877551,2.3265306122449,-0.081226243399299
0.36734693877551,2.57142857142857,-0.0790646277346473
0.36734693877551,2.81632653061224,-0.0748349474484381
0.36734693877551,3.06122448979592,-0.0682281418744013
0.36734693877551,3.30612244897959,-0.059963468155931
0.36734693877551,3.55102040816327,-0.0515152188575724
0.36734693877551,3.79591836734694,-0.044521898481388
0.36734693877551,4.04081632653061,-0.0400942915506746
0.36734693877551,4.28571428571429,-0.038268612737288
0.36734693877551,4.53061224489796,-0.0378010610346804
0.36734693877551,4.77551020408163,-0.0363940789573125
0.36734693877551,5.02040816326531,-0.0313192694076261
0.36734693877551,5.26530612244898,-0.0202926662259119
0.36734693877551,5.51020408163265,-0.00238813899130091
0.36734693877551,5.75510204081633,0.0212479369575698
0.36734693877551,6,0.0470964127839916
0.612244897959184,-1.10204081632653,-0.0592575991595124
0.612244897959184,-0.857142857142857,-0.0490812783034926
0.612244897959184,-0.612244897959184,-0.0558353419063912
0.612244897959184,-0.36734693877551,-0.0736856513885412
0.612244897959184,-0.122448979591837,-0.0960505792882881
0.612244897959184,0.122448979591837,-0.116914313566777
0.612244897959184,0.36734693877551,-0.131964114514738
0.612244897959184,0.612244897959184,-0.139228500738862
0.612244897959184,0.857142857142857,-0.139051791354841
0.612244897959184,1.10204081632653,-0.133455508092837
0.612244897959184,1.3469387755102,-0.12513241591339
0.612244897959184,1.59183673469388,-0.116425449737505
0.612244897959184,1.83673469387755,-0.108625342894012
0.612244897959184,2.08163265306122,-0.101787176223112
0.612244897959184,2.3265306122449,-0.0950685757238257
0.612244897959184,2.57142857142857,-0.0874039875261646
0.612244897959184,2.81632653061224,-0.0782177371808384
0.612244897959184,3.06122448979592,-0.0678804045973734
0.612244897959184,3.30612244897959,-0.057722497249705
0.612244897959184,3.55102040816327,-0.0495919147625462
0.612244897959184,3.79591836734694,-0.0451126739169552
0.612244897959184,4.04081632653061,-0.0449121523951154
0.612244897959184,4.28571428571429,-0.0480991250443959
0.612244897959184,4.53061224489796,-0.0521969309754272
0.612244897959184,4.77551020408163,-0.0535975683881953
0.612244897959184,5.02040816326531,-0.0484507446904422
0.612244897959184,5.26530612244898,-0.0337808198075244
0.612244897959184,5.51020408163265,-0.00856092988699458
0.612244897959184,5.75510204081633,0.0255272217709432
0.612244897959184,6,0.0638682010874702
0.857142857142857,-1.10204081632653,-0.0761370710506211
0.857142857142857,-0.857142857142857,-0.0636931573995393
0.857142857142857,-0.612244897959184,-0.0683033995345874
0.857142857142857,-0.36734693877551,-0.0844963779783303
0.857142857142857,-0.122448979591837,-0.105825871481092
0.857142857142857,0.122448979591837,-0.126215223709215
0.857142857142857,0.36734693877551,-0.141158771562319
0.857142857142857,0.612244897959184,-0.148428994422446
0.857142857142857,0.857142857142857,-0.148104345759838
0.857142857142857,1.10204081632653,-0.141962331684525
0.857142857142857,1.3469387755102,-0.132491494670204
0.857142857142857,1.59183673469388,-0.12188913051216
0.857142857142857,1.83673469387755,-0.11138989732743
0.857142857142857,2.08163265306122,-0.101125503879993
0.857142857142857,2.3265306122449,-0.0905042277800534
0.857142857142857,2.57142857142857,-0.0789011816678432
0.857142857142857,2.81632653061224,-0.0663388725282513
0.857142857142857,3.06122448979592,-0.0538512294815893
0.857142857142857,3.30612244897959,-0.043353779911839
0.857142857142857,3.55102040816327,-0.0370364712203261
0.857142857142857,3.79591836734694,-0.0364809556550045
0.857142857142857,4.04081632653061,-0.0418150482057285
0.857142857142857,4.28571428571429,-0.0512181353635483
0.857142857142857,4.53061224489796,-0.0609879278056881
0.857142857142857,4.77551020408163,-0.0662112425931597
0.857142857142857,5.02040816326531,-0.0619061435623627
0.857142857142857,5.26530612244898,-0.0443711823945678
0.857142857142857,5.51020408163265,-0.0124195335968297
0.857142857142857,5.75510204081633,0.0318053779323266
0.857142857142857,6,0.0826581692586133
1.10204081632653,-1.10204081632653,-0.0850674019480935
1.10204081632653,-0.857142857142857,-0.0675815188330855
1.10204081632653,-0.612244897959184,-0.0670307893979375
1.10204081632653,-0.36734693877551,-0.0786023513829581
1.10204081632653,-0.122448979591837,-0.0962749542557161
1.10204081632653,0.122448979591837,-0.114144601280809
1.10204081632653,0.36734693877551,-0.127653898449837
1.10204081632653,0.612244897959184,-0.134354220781469
1.10204081632653,0.857142857142857,-0.133997441919537
1.10204081632653,1.10204081632653,-0.127990905329956
1.10204081632653,1.3469387755102,-0.118466783062168
1.10204081632653,1.59183673469388,-0.107334958362377
1.10204081632653,1.83673469387755,-0.0956658771461183
1.10204081632653,2.08163265306122,-0.0835988522847753
1.10204081632653,2.3265306122449,-0.0707524621034588
1.10204081632653,2.57142857142857,-0.0569116675562326
1.10204081632653,2.81632653061224,-0.0426575900663472
1.10204081632653,3.06122448979592,-0.0296300107513995
1.10204081632653,3.30612244897959,-0.0202579279511544
1.10204081632653,3.55102040816327,-0.017003111079679
1.10204081632653,3.79591836734694,-0.0213565618556267
1.10204081632653,4.04081632653061,-0.0329375913182784
1.10204081632653,4.28571428571429,-0.0490333203029298
1.10204081632653,4.53061224489796,-0.0647912691273542
1.10204081632653,4.77551020408163,-0.0740858674636548
1.10204081632653,5.02040816326531,-0.0708854263035687
1.10204081632653,5.26530612244898,-0.0508068146806493
1.10204081632653,5.51020408163265,-0.0124929512570982
1.10204081632653,5.75510204081633,0.0415158628381003
1.10204081632653,6,0.104645312134322
1.3469387755102,-1.10204081632653,-0.0851924604492937
1.3469387755102,-0.857142857142857,-0.0618162785385374
1.3469387755102,-0.612244897959184,-0.0549765775963251
1.3469387755102,-0.36734693877551,-0.0607037213642247
1.3469387755102,-0.122448979591837,-0.0736049049243046
1.3469387755102,0.122448979591837,-0.0881254400268474
1.3469387755102,0.36734693877551,-0.099769542699202
1.3469387755102,0.612244897959184,-0.105900706428887
1.3469387755102,0.857142857142857,-0.105903997240949
1.3469387755102,1.10204081632653,-0.100728920292985
1.3469387755102,1.3469387755102,-0.0920510723265957
1.3469387755102,1.59183673469388,-0.0814112358966246
1.3469387755102,1.83673469387755,-0.0696691451720155
1.3469387755102,2.08163265306122,-0.0569581721690093
1.3469387755102,2.3265306122449,-0.0431082999011081
1.3469387755102,2.57142857142857,-0.028304587439993
1.3469387755102,2.81632653061224,-0.0136448970728642
1.3469387755102,3.06122448979592,-0.00129350345499935
1.3469387755102,3.30612244897959,0.00591707618834036
1.3469387755102,3.55102040816327,0.00536521366479153
1.3469387755102,3.79591836734694,-0.00426918036067198
1.3469387755102,4.04081632653061,-0.0220776250925986
1.3469387755102,4.28571428571429,-0.0445108854159367
1.3469387755102,4.53061224489796,-0.0656904982353118
1.3469387755102,4.77551020408163,-0.0784434636765373
1.3469387755102,5.02040816326531,-0.0758527872689836
1.3469387755102,5.26530612244898,-0.052973939108397
1.3469387755102,5.51020408163265,-0.00832210071632726
1.3469387755102,5.75510204081633,0.055214235258684
1.3469387755102,6,0.130259891557763
1.59183673469388,-1.10204081632653,-0.0765599157027481
1.59183673469388,-0.857142857142857,-0.0486682121019222
1.59183673469388,-0.612244897959184,-0.0366211082440893
1.59183673469388,-0.36734693877551,-0.0373381710377982
1.59183673469388,-0.122448979591837,-0.0461414571838368
1.59183673469388,0.122448979591837,-0.0579161472464549
1.59183673469388,0.36734693877551,-0.0682909550447555
1.59183673469388,0.612244897959184,-0.0744605386846562
1.59183673469388,0.857142857142857,-0.0754225234146555
1.59183673469388,1.10204081632653,-0.0716293320244632
1.59183673469388,1.3469387755102,-0.0642701241129637
1.59183673469388,1.59183673469388,-0.0545185234947112
1.59183673469388,1.83673469387755,-0.0430640603040957
1.59183673469388,2.08163265306122,-0.0301005889608479
1.59183673469388,2.3265306122449,-0.0157338439148509
1.59183673469388,2.57142857142857,-0.000578356520633094
1.59183673469388,2.81632653061224,0.0137816818293549
1.59183673469388,3.06122448979592,0.0247536623863794
1.59183673469388,3.30612244897959,0.0292460139530305
1.59183673469388,3.55102040816327,0.0246326675830565
1.59183673469388,3.79591836734694,0.00988415139166005
1.59183673469388,4.04081632653061,-0.0135208989159802
1.59183673469388,4.28571428571429,-0.0412549414764938
1.59183673469388,4.53061224489796,-0.0665680994885038
1.59183673469388,4.77551020408163,-0.0814595374347102
1.59183673469388,5.02040816326531,-0.0783598429056319
1.59183673469388,5.26530612244898,-0.0519506017796102
1.59183673469388,5.51020408163265,-0.00071135694929795
1.59183673469388,5.75510204081633,0.0721522411666484
1.59183673469388,6,0.158615299923457
1.83673469387755,-1.10204081632653,-0.0593893688545862
1.83673469387755,-0.857142857142857,-0.0302471971592786
1.83673469387755,-0.612244897959184,-0.0159663482306009
1.83673469387755,-0.36734693877551,-0.014271899666094
1.83673469387755,-0.122448979591837,-0.0211732318313254
1.83673469387755,0.122448979591837,-0.0319995002602469
1.83673469387755,0.36734693877551,-0.0425152936845243
1.83673469387755,0.612244897959184,-0.0497516189560188
1.83673469387755,0.857142857142857,-0.0523200248074904
1.83673469387755,1.10204081632653,-0.0501888701108091
1.83673469387755,1.3469387755102,-0.0441051027224055
1.83673469387755,1.59183673469388,-0.0349628589811104
1.83673469387755,1.83673469387755,-0.0234085875633534
1.83673469387755,2.08163265306122,-0.00984039886213073
1.83673469387755,2.3265306122449,0.0052361907072378
1.83673469387755,2.57142857142857,0.0207114107310722
1.83673469387755,2.81632653061224,0.0345340971167091
1.83673469387755,3.06122448979592,0.0437917985434054
1.83673469387755,3.30612244897959,0.0453082608157772
1.83673469387755,3.55102040816327,0.0366469947580231
1.83673469387755,3.79591836734694,0.0172256757323546
1.83673469387755,4.04081632653061,-0.0108395975738788
1.83673469387755,4.28571428571429,-0.0424955567249754
1.83673469387755,4.53061224489796,-0.0702927306495999
1.83673469387755,4.77551020408163,-0.0856597942262599
1.83673469387755,5.02040816326531,-0.0806583568207016
1.83673469387755,5.26530612244898,-0.0498349662941815
1.83673469387755,5.51020408163265,0.00823638879425674
1.83673469387755,5.75510204081633,0.0900526438665148
1.83673469387755,6,0.187115300272258
2.08163265306122,-1.10204081632653,-0.0339236526493873
2.08163265306122,-0.857142857142857,-0.00786981494709993
2.08163265306122,-0.612244897959184,0.00458958364422513
2.08163265306122,-0.36734693877551,0.0050967929738408
2.08163265306122,-0.122448979591837,-0.00293655957226191
2.08163265306122,0.122448979591837,-0.0152265619050267
2.08163265306122,0.36734693877551,-0.0276512906782136
2.08163265306122,0.612244897959184,-0.0370798884447825
2.08163265306122,0.857142857142857,-0.0417641938991864
2.08163265306122,1.10204081632653,-0.041248799319304
2.08163265306122,1.3469387755102,-0.0359434614053198
2.08163265306122,1.59183673469388,-0.026615236639763
2.08163265306122,1.83673469387755,-0.0140545889664112
2.08163265306122,2.08163265306122,0.000943746323840866
2.08163265306122,2.3265306122449,0.0173171559785699
2.08163265306122,2.57142857142857,0.0333781066216035
2.08163265306122,2.81632653061224,0.0466264376945491
2.08163265306122,3.06122448979592,0.0539493429709244
2.08163265306122,3.30612244897959,0.0522793106948185
2.08163265306122,3.55102040816327,0.0395854414866273
2.08163265306122,3.79591836734694,0.0159086313471059
2.08163265306122,4.04081632653061,-0.0159181235836565
2.08163265306122,4.28571428571429,-0.0501674425891278
2.08163265306122,4.53061224489796,-0.0788738969126281
2.08163265306122,4.77551020408163,-0.0931763406776494
2.08163265306122,5.02040816326531,-0.085081082158646
2.08163265306122,5.26530612244898,-0.0492679110643401
2.08163265306122,5.51020408163265,0.01544594531787
2.08163265306122,5.75510204081633,0.105282240972199
2.08163265306122,6,0.211477490279174
2.3265306122449,-1.10204081632653,-0.000879980564952199
2.3265306122449,-0.857142857142857,0.0177174519034256
2.3265306122449,-0.612244897959184,0.0242643215200218
2.3265306122449,-0.36734693877551,0.0199728501404399
2.3265306122449,-0.122448979591837,0.00781299527006918
2.3265306122449,0.122448979591837,-0.00824141722404059
2.3265306122449,0.36734693877551,-0.0241547583880057
2.3265306122449,0.612244897959184,-0.0366478846984948
2.3265306122449,0.857142857142857,-0.0436647364415579
2.3265306122449,1.10204081632653,-0.0444191099451778
2.3265306122449,1.3469387755102,-0.0391206571455762
2.3265306122449,1.59183673469388,-0.0285863414371994
2.3265306122449,1.83673469387755,-0.0139507961759449
2.3265306122449,2.08163265306122,0.00340105770790466
2.3265306122449,2.3265306122449,0.0216998859205995
2.3265306122449,2.57142857142857,0.038609460230338
2.3265306122449,2.81632653061224,0.0512088659483038
2.3265306122449,3.06122448979592,0.0563094496324237
2.3265306122449,3.30612244897959,0.0511439048293821
2.3265306122449,3.55102040816327,0.0342944511614505
2.3265306122449,3.79591836734694,0.0065882476869385
2.3265306122449,4.04081632653061,-0.0283605120490952
2.3265306122449,4.28571428571429,-0.064217151119575
2.3265306122449,4.53061224489796,-0.0926979479076837
2.3265306122449,4.77551020408163,-0.104944752476649
2.3265306122449,5.02040816326531,-0.0932315584426217
2.3265306122449,5.26530612244898,-0.0526439717429268
2.3265306122449,5.51020408163265,0.0176135614987177
2.3265306122449,5.75510204081633,0.113529784914333
2.3265306122449,6,0.226326903955304
2.57142857142857,-1.10204081632653,0.0377723497290559
2.57142857142857,-0.857142857142857,0.0455132212900888
2.57142857142857,-0.612244897959184,0.0430212047242444
2.57142857142857,-0.36734693877551,0.0312488594814702
2.57142857142857,-0.122448979591837,0.0128351452108471
2.57142857142857,0.122448979591837,-0.0085044160658525
2.57142857142857,0.36734693877551,-0.0288191764893506
2.57142857142857,0.612244897959184,-0.0447210598694676
2.57142857142857,0.857142857142857,-0.0539191723127874
2.57142857142857,1.10204081632653,-0.0553997666395816
2.57142857142857,1.3469387755102,-0.0493028719235078
2.57142857142857,1.59183673469388,-0.0366461548925932
2.57142857142857,1.83673469387755,-0.0190650811428819
2.57142857142857,2.08163265306122,0.00132505413719541
2.57142857142857,2.3265306122449,0.0219508586375401
2.57142857142857,2.57142857142857,0.0397960118427367
2.57142857142857,2.81632653061224,0.0515646845566684
2.57142857142857,3.06122448979592,0.0541083574595599
2.57142857142857,3.30612244897959,0.0451186226249678
2.57142857142857,3.55102040816327,0.0239486140388124
2.57142857142857,3.79591836734694,-0.00768136374367079
2.57142857142857,4.04081632653061,-0.0453633078357771
2.57142857142857,4.28571428571429,-0.0822607620759913
2.57142857142857,4.53061224489796,-0.109990720031526
2.57142857142857,4.77551020408163,-0.119994895864082
2.57142857142857,5.02040816326531,-0.105128020596463
2.57142857142857,5.26530612244898,-0.0611344721186078
2.57142857142857,5.51020408163265,0.0122766385959423
2.57142857142857,5.75510204081633,0.110937368440185
2.57142857142857,6,0.226352838133658
2.81632653061224,-1.10204081632653,0.0781122220123829
2.81632653061224,-0.857142857142857,0.0732960100654068
2.81632653061224,-0.612244897959184,0.0603346112851031
2.81632653061224,-0.36734693877551,0.040009189256317
2.81632653061224,-0.122448979591837,0.0146663180722919
2.81632653061224,0.122448979591837,-0.0122465756335066
2.81632653061224,0.36734693877551,-0.0369121677317918
2.81632653061224,0.612244897959184,-0.0559067377386655
2.81632653061224,0.857142857142857,-0.0667898845223416
2.81632653061224,1.10204081632653,-0.0684079747498967
2.81632653061224,1.3469387755102,-0.0609149470136376
2.81632653061224,1.59183673469388,-0.0456036177806729
2.81632653061224,1.83673469387755,-0.0246700088642799
2.81632653061224,2.08163265306122,-0.000997420649126557
2.81632653061224,2.3265306122449,0.0220292362043581
2.81632653061224,2.57142857142857,0.0407419481554192
2.81632653061224,2.81632653061224,0.0515334287627902
2.81632653061224,3.06122448979592,0.0513831472567637
2.81632653061224,3.30612244897959,0.038532453099669
2.81632653061224,3.55102040816327,0.0131698406146947
2.81632653061224,3.79591836734694,-0.0220844391409238
2.81632653061224,4.04081632653061,-0.0621040673091676
2.81632653061224,4.28571428571429,-0.0997182661084311
2.81632653061224,4.53061224489796,-0.126692849842254
2.81632653061224,4.77551020408163,-0.135064089944738
2.81632653061224,5.02040816326531,-0.118555217305624
2.81632653061224,5.26530612244898,-0.0737851383078523
2.81632653061224,5.51020408163265,-0.00104584202255398
2.81632653061224,5.75510204081633,0.0954510109410691
2.81632653061224,6,0.207827640793666
3.06122448979592,-1.10204081632653,0.114022374015408
3.06122448979592,-0.857142857142857,0.0969971122504754
3.06122448979592,-0.612244897959184,0.0741700364675972
3.06122448979592,-0.36734693877551,0.0461300659245252
3.06122448979592,-0.122448979591837,0.014872925518179
3.06122448979592,0.122448979591837,-0.0165129747257722
3.06122448979592,0.36734693877551,-0.0444525758985213
3.06122448979592,0.612244897959184,-0.0655937103184316
3.06122448979592,0.857142857142857,-0.0774319689044383
3.06122448979592,1.10204081632653,-0.0787222672225605
3.06122448979592,1.3469387755102,-0.069636178943324
3.06122448979592,1.59183673469388,-0.0517016316951802
3.06122448979592,1.83673469387755,-0.0275997074427723
3.06122448979592,2.08163265306122,-0.000883899583421055
3.06122448979592,2.3265306122449,0.024354273780373
3.06122448979592,2.57142857142857,0.0438919227676784
3.06122448979592,2.81632653061224,0.0538849136183925
3.06122448979592,3.06122448979592,0.0514802969571296
3.06122448979592,3.30612244897959,0.0354622718919348
3.06122448979592,3.55102040816327,0.00679167305506911
3.06122448979592,3.79591836734694,-0.0311366743025927
3.06122448979592,4.04081632653061,-0.0726663449830967
3.06122448979592,4.28571428571429,-0.110535322377672
3.06122448979592,4.53061224489796,-0.136937637291916
3.06122448979592,4.77551020408163,-0.144789902879679
3.06122448979592,5.02040816326531,-0.128935884375263
3.06122448979592,5.26530612244898,-0.087040155981439
3.06122448979592,5.51020408163265,-0.0200187586008654
3.06122448979592,5.75510204081633,0.0680060949507714
3.06122448979592,6,0.170113080116342
3.30612244897959,-1.10204081632653,0.137648236701053
3.30612244897959,-0.857142857142857,0.110766439933707
3.30612244897959,-0.612244897959184,0.0806428509707837
3.30612244897959,-0.36734693877551,0.0475443044747461
3.30612244897959,-0.122448979591837,0.0129600771536811
3.30612244897959,0.122448979591837,-0.0205511648931325
3.30612244897959,0.36734693877551,-0.0498219259516357
3.30612244897959,0.612244897959184,-0.0717045041485413
3.30612244897959,0.857142857142857,-0.0837038214405517
3.30612244897959,1.10204081632653,-0.0844768595974217
3.30612244897959,1.3469387755102,-0.0741193262553681
3.30612244897959,1.59183673469388,-0.0542227964581083
3.30612244897959,1.83673469387755,-0.0277285910893126
3.30612244897959,2.08163265306122,0.0013820722134994
3.30612244897959,2.3265306122449,0.0285313216652006
3.30612244897959,2.57142857142857,0.0491030096995912
3.30612244897959,2.81632653061224,0.0590925121816996
3.30612244897959,3.06122448979592,0.0557924745486235
3.30612244897959,3.30612244897959,0.0384107261693022
3.30612244897959,3.55102040816327,0.00847720358763127
3.30612244897959,3.79591836734694,-0.0301044611162568
3.30612244897959,4.04081632653061,-0.071450564997417
3.30612244897959,4.28571428571429,-0.10852189799904
3.30612244897959,4.53061224489796,-0.134241840405137
3.30612244897959,4.77551020408163,-0.142673416249092
3.30612244897959,5.02040816326531,-0.129990391010836
3.30612244897959,5.26530612244898,-0.09503264055528
3.30612244897959,5.51020408163265,-0.0393630191580743
3.30612244897959,5.75510204081633,0.0331012065909948
3.30612244897959,6,0.116682151624422
3.55102040816327,-1.10204081632653,0.140635895459702
3.55102040816327,-0.857142857142857,0.107890498621205
3.55102040816327,-0.612244897959184,0.07460177449483
3.55102040816327,-0.36734693877551,0.0405010479800645
3.55102040816327,-0.122448979591837,0.0063421161383268
3.55102040816327,0.122448979591837,-0.026075338281057
3.55102040816327,0.36734693877551,-0.0541947787656529
3.55102040816327,0.612244897959184,-0.0752171937341835
3.55102040816327,0.857142857142857,-0.0867085051255787
3.55102040816327,1.10204081632653,-0.0871627745104229
3.55102040816327,1.3469387755102,-0.0764120700999968
3.55102040816327,1.59183673469388,-0.0558180251416707
3.55102040816327,1.83673469387755,-0.028222461568649
3.55102040816327,2.08163265306122,0.00233552393297565
3.55102040816327,2.3265306122449,0.0311100741831103
3.55102040816327,2.57142857142857,0.0533041367730576
3.55102040816327,2.81632653061224,0.0648225378688823
3.55102040816327,3.06122448979592,0.0630196102204964
3.55102040816327,3.30612244897959,0.0473035710489256
3.55102040816327,3.55102040816327,0.019446541035712
3.55102040816327,3.79591836734694,-0.016521897780533
3.55102040816327,4.04081632653061,-0.0548805591841755
3.55102040816327,4.28571428571429,-0.0891692267182947
3.55102040816327,4.53061224489796,-0.113337317487437
3.55102040816327,4.77551020408163,-0.122821404243604
3.55102040816327,5.02040816326531,-0.115284614020121
3.55102040816327,5.26530612244898,-0.0908392159565112
3.55102040816327,5.51020408163265,-0.051729086634499
3.55102040816327,5.75510204081633,-0.0016225974626406
3.55102040816327,6,0.0552018087759203
3.79591836734694,-1.10204081632653,0.116042778286814
3.79591836734694,-0.857142857142857,0.0824991710836263
3.79591836734694,-0.612244897959184,0.0511219564730723
3.79591836734694,-0.36734693877551,0.0208539326086108
3.79591836734694,-0.122448979591837,-0.0085474898806992
3.79591836734694,0.122448979591837,-0.0362930386909011
3.79591836734694,0.36734693877551,-0.0606503529097455
3.79591836734694,0.612244897959184,-0.0793071906158056
3.79591836734694,0.857142857142857,-0.0899161897857368
3.79591836734694,1.10204081632653,-0.0906951795293343
3.79591836734694,1.3469387755102,-0.0809547130668002
3.79591836734694,1.59183673469388,-0.0614462549354229
3.79591836734694,1.83673469387755,-0.0344594218809706
3.79591836734694,2.08163265306122,-0.00363592593581652
3.79591836734694,2.3265306122449,0.0264918892546882
3.79591836734694,2.57142857142857,0.0511873766734352
3.79591836734694,2.81632653061224,0.0663240693255586
3.79591836734694,3.06122448979592,0.0691869904044577
3.79591836734694,3.30612244897959,0.0590900901115479
3.79591836734694,3.55102040816327,0.0376436280286622
3.79591836734694,3.79591836734694,0.0085581637489146
3.79591836734694,4.04081632653061,-0.0230271833496943
3.79591836734694,4.28571428571429,-0.0515760206704053
3.79591836734694,4.53061224489796,-0.0723114042250387
3.79591836734694,4.77551020408163,-0.0822001052409321
3.79591836734694,5.02040816326531,-0.0804889550013542
3.79591836734694,5.26530612244898,-0.0686322213765849
3.79591836734694,5.51020408163265,-0.0496288839485602
3.79591836734694,5.75510204081633,-0.0269811475001114
3.79591836734694,6,-0.00362730609171091
4.04081632653061,-1.10204081632653,0.0606232262779081
4.04081632653061,-0.857142857142857,0.0317652108236928
4.04081632653061,-0.612244897959184,0.00761926160124027
4.04081632653061,-0.36734693877551,-0.0138998820600578
4.04081632653061,-0.122448979591837,-0.0342734358527657
4.04081632653061,0.122448979591837,-0.0539523594596487
4.04081632653061,0.36734693877551,-0.0722189490224479
4.04081632653061,0.612244897959184,-0.0873627115011899
4.04081632653061,0.857142857142857,-0.0971248610439888
4.04081632653061,1.10204081632653,-0.0993080333478189
4.04081632653061,1.3469387755102,-0.092415228327082
4.04081632653061,1.59183673469388,-0.0761774492525489
4.04081632653061,1.83673469387755,-0.0518499603806053
4.04081632653061,2.08163265306122,-0.0221972221444092
4.04081632653061,2.3265306122449,0.00885845089503834
4.04081632653061,2.57142857142857,0.0368840918017814
4.04081632653061,2.81632653061224,0.0577698523915631
4.04081632653061,3.06122448979592,0.0685800695909057
4.04081632653061,3.30612244897959,0.0682192511294321
4.04081632653061,3.55102040816327,0.0577231380022514
4.04081632653061,3.79591836734694,0.0400538898955223
4.04081632653061,4.04081632653061,0.0193975866144553
4.04081632653061,4.28571428571429,0.000105033083758747
4.04081632653061,4.53061224489796,-0.0144589853703028
4.04081632653061,4.77551020408163,-0.0228322538189527
4.04081632653061,5.02040816326531,-0.0258455054964934
4.04081632653061,5.26530612244898,-0.0263256744611166
4.04081632653061,5.51020408163265,-0.028149605562883
4.04081632653061,5.75510204081633,-0.0348962328428273
4.04081632653061,6,-0.0485023986901831
4.28571428571429,-1.10204081632653,-0.0230123684352301
4.28571428571429,-0.857142857142857,-0.0419334181567255
4.28571428571429,-0.612244897959184,-0.0539672959189785
4.28571428571429,-0.36734693877551,-0.0624014283944692
4.28571428571429,-0.122448979591837,-0.0701295786164609
4.28571428571429,0.122448979591837,-0.0790084181012325
4.28571428571429,0.36734693877551,-0.0894720532291171
4.28571428571429,0.612244897959184,-0.100490344655834
4.28571428571429,0.857142857142857,-0.109879197725957
4.28571428571429,1.10204081632653,-0.114892651276368
4.28571428571429,1.3469387755102,-0.112964552897997
4.28571428571429,1.59183673469388,-0.102433516094118
4.28571428571429,1.83673469387755,-0.0830841004713365
4.28571428571429,2.08163265306122,-0.0563699409613763
4.28571428571429,2.3265306122449,-0.0252470723642449
4.28571428571429,2.57142857142857,0.00636999563852214
4.28571428571429,2.81632653061224,0.0344242534451581
4.28571428571429,3.06122448979592,0.0556177545929515
4.28571428571429,3.30612244897959,0.0681661511660269
4.28571428571429,3.55102040816327,0.0721838542713929
4.28571428571429,3.79591836734694,0.069553931837441
4.28571428571429,4.04081632653061,0.0632697984149349
4.28571428571429,4.28571428571429,0.0563938588176164
4.28571428571429,4.53061224489796,0.0509150379010889
4.28571428571429,4.77551020408163,0.0468549305817942
4.28571428571429,5.02040816326531,0.041939350444906
4.28571428571429,5.26530612244898,0.0320156844944179
4.28571428571429,5.51020408163265,0.0121871682534574
4.28571428571429,5.75510204081633,-0.0215906744952472
4.28571428571429,6,-0.0708826624742249
4.53061224489796,-1.10204081632653,-0.125054981873934
4.53061224489796,-0.857142857142857,-0.129618982871338
4.53061224489796,-0.612244897959184,-0.125693458574594
4.53061224489796,-0.36734693877551,-0.117835129145617
4.53061224489796,-0.122448979591837,-0.110416266756825
4.53061224489796,0.122448979591837,-0.106766609432923
4.53061224489796,0.36734693877551,-0.108532797623075
4.53061224489796,0.612244897959184,-0.115399842982489
4.53061224489796,0.857142857142857,-0.125240970884835
4.53061224489796,1.10204081632653,-0.134667515282976
4.53061224489796,1.3469387755102,-0.139860726128708
4.53061224489796,1.59183673469388,-0.137501721396153
4.53061224489796,1.83673469387755,-0.125588472599849
4.53061224489796,2.08163265306122,-0.103946897715812
4.53061224489796,2.3265306122449,-0.0743063731348794
4.53061224489796,2.57142857142857,-0.0399091409475906
4.53061224489796,2.81632653061224,-0.00473971118624117
4.53061224489796,3.06122448979592,0.0274323158412869
4.53061224489796,3.30612244897959,0.0539350947523201
4.53061224489796,3.55102040816327,0.073740503753572
4.53061224489796,3.79591836734694,0.0874863283410672
4.53061224489796,4.04081632653061,0.0969296679451898
4.53061224489796,4.28571428571429,0.103960205251645
4.53061224489796,4.53061224489796,0.10945684923589
4.53061224489796,4.77551020408163,0.112356047880067
4.53061224489796,5.02040816326531,0.109280042796399
4.53061224489796,5.26530612244898,0.0949436491487213
4.53061224489796,5.51020408163265,0.0633475686445751
4.53061224489796,5.75510204081633,0.00952979877285576
4.53061224489796,6,-0.0685502609327733
4.77551020408163,-1.10204081632653,-0.22875795486369
4.77551020408163,-0.857142857142857,-0.215906534355903
4.77551020408163,-0.612244897959184,-0.193682193373948
4.77551020408163,-0.36734693877551,-0.167847081542221
4.77551020408163,-0.122448979591837,-0.144187387580016
4.77551020408163,0.122448979591837,-0.127456285728377
4.77551020408163,0.36734693877551,-0.120485475611338
4.77551020408163,0.612244897959184,-0.123665229818224
4.77551020408163,0.857142857142857,-0.134918547820154
4.77551020408163,1.10204081632653,-0.150188471051885
4.77551020408163,1.3469387755102,-0.164342732543803
4.77551020408163,1.59183673469388,-0.172302526338224
4.77551020408163,1.83673469387755,-0.170144903640785
4.77551020408163,2.08163265306122,-0.155926378301098
4.77551020408163,2.3265306122449,-0.130033394949207
4.77551020408163,2.57142857142857,-0.0949750979854009
4.77551020408163,2.81632653061224,-0.05467344542889
4.77551020408163,3.06122448979592,-0.013441978282667
4.77551020408163,3.30612244897959,0.0250604059045311
4.77551020408163,3.55102040816327,0.0585927980158216
4.77551020408163,3.79591836734694,0.0865720415959303
4.77551020408163,4.04081632653061,0.109693967311849
4.77551020408163,4.28571428571429,0.129029215923745
4.77551020408163,4.53061224489796,0.144863309058149
4.77551020408163,4.77551020408163,0.15566017426574
4.77551020408163,5.02040816326531,0.15753188389795
4.77551020408163,5.26530612244898,0.144485964766146
4.77551020408163,5.51020408163265,0.109520258397585
4.77551020408163,5.75510204081633,0.0463957050361419
4.77551020408163,6,-0.0482972995075601
5.02040816326531,-1.10204081632653,-0.312973260699935
5.02040816326531,-0.857142857142857,-0.281462980032555
5.02040816326531,-0.612244897959184,-0.240447740165112
5.02040816326531,-0.36734693877551,-0.196698232937645
5.02040816326531,-0.122448979591837,-0.157217964957096
5.02040816326531,0.122448979591837,-0.128016193231343
5.02040816326531,0.36734693877551,-0.112995118141882
5.02040816326531,0.612244897959184,-0.113200522453903
5.02040816326531,0.857142857142857,-0.126618021176598
5.02040816326531,1.10204081632653,-0.148583087145086
5.02040816326531,1.3469387755102,-0.172736885602193
5.02040816326531,1.59183673469388,-0.192332616729811
5.02040816326531,1.83673469387755,-0.201608986464585
5.02040816326531,2.08163265306122,-0.196922113547677
5.02040816326531,2.3265306122449,-0.177375511588042
5.02040816326531,2.57142857142857,-0.144803918854943
5.02040816326531,2.81632653061224,-0.103126914189812
5.02040816326531,3.06122448979592,-0.0572538885593847
5.02040816326531,3.30612244897959,-0.0118479304862013
5.02040816326531,3.55102040816327,0.0296967960339209
5.02040816326531,3.79591836734694,0.0657620006652713
5.02040816326531,4.04081632653061,0.0963386379531939
5.02040816326531,4.28571428571429,0.122228551509364
5.02040816326531,4.53061224489796,0.143855244755379
5.02040816326531,4.77551020408163,0.160063483541744
5.02040816326531,5.02040816326531,0.167322319655598
5.02040816326531,5.26530612244898,0.159662863196229
5.02040816326531,5.51020408163265,0.129500471238304
5.02040816326531,5.75510204081633,0.0692578665835771
5.02040816326531,6,-0.0265196734336366
5.26530612244898,-1.10204081632653,-0.357186407691026
5.26530612244898,-0.857142857142857,-0.307932028984214
5.26530612244898,-0.612244897959184,-0.24966422409417
5.26530612244898,-0.36734693877551,-0.189853604201397
5.26530612244898,-0.122448979591837,-0.136412811500879
5.26530612244898,0.122448979591837,-0.0963395593909462
5.26530612244898,0.36734693877551,-0.0744180581231717
5.26530612244898,0.612244897959184,-0.0722684075797332
5.26530612244898,0.857142857142857,-0.0879761744660235
5.26530612244898,1.10204081632653,-0.116417180623499
5.26530612244898,1.3469387755102,-0.150239958679527
5.26530612244898,1.59183673469388,-0.181314901868111
5.26530612244898,1.83673469387755,-0.202341979944123
5.26530612244898,2.08163265306122,-0.208259330251747
5.26530612244898,2.3265306122449,-0.19713055424073
5.26530612244898,2.57142857142857,-0.170306835495315
5.26530612244898,2.81632653061224,-0.131836823759353
5.26530612244898,3.06122448979592,-0.087289955508847
5.26530612244898,3.30612244897959,-0.0423160046311419
5.26530612244898,3.55102040816327,-0.00133889309918672
5.26530612244898,3.79591836734694,0.0332502233689824
5.26530612244898,4.04081632653061,0.0611731068103445
5.26530612244898,4.28571428571429,0.0835972615019603
5.26530612244898,4.53061224489796,0.101919846818839
5.26530612244898,4.77551020408163,0.116369674486448
5.26530612244898,5.02040816326531,0.124864173820316
5.26530612244898,5.26530612244898,0.122509833978107
5.26530612244898,5.51020408163265,0.101981906636845
5.26530612244898,5.75510204081633,0.0548032080051589
5.26530612244898,6,-0.0266831453924358
5.51020408163265,-1.10204081632653,-0.348444794589321
5.51020408163265,-0.857142857142857,-0.284671255283508
5.51020408163265,-0.612244897959184,-0.212699232588861
5.51020408163265,-0.36734693877551,-0.140321385311147
5.51020408163265,-0.122448979591837,-0.075979243346582
5.51020408163265,0.122448979591837,-0.0273237418822596
5.51020408163265,0.36734693877551,0.000219020897902544
5.51020408163265,0.612244897959184,0.00455794290421713
5.51020408163265,0.857142857142857,-0.0125494304844942
5.51020408163265,1.10204081632653,-0.0457357589121793
5.51020408163265,1.3469387755102,-0.0870078112831979
5.51020408163265,1.59183673469388,-0.127294056047258
5.51020408163265,1.83673469387755,-0.158232424870076
5.51020408163265,2.08163265306122,-0.173802357898842
5.51020408163265,2.3265306122449,-0.171426394794186
5.51020408163265,2.57142857142857,-0.15228300322265
5.51020408163265,2.81632653061224,-0.120760604327934
5.51020408163265,3.06122448979592,-0.0831977137486237
5.51020408163265,3.30612244897959,-0.046239325655575
5.51020408163265,3.55102040816327,-0.0152428133138293
5.51020408163265,3.79591836734694,0.00684440425979083
5.51020408163265,4.04081632653061,0.0198390344496966
5.51020408163265,4.28571428571429,0.0258195566643015
5.51020408163265,4.53061224489796,0.0279121876830188
5.51020408163265,4.77551020408163,0.0287043066246357
5.51020408163265,5.02040816326531,0.0287282150305167
5.51020408163265,5.26530612244898,0.0254470545530571
5.51020408163265,5.51020408163265,0.0130572449178264
5.51020408163265,5.75510204081633,-0.0167668323004844
5.51020408163265,6,-0.0732715821272207
5.75510204081633,-1.10204081632653,-0.288480331122433
5.75510204081633,-0.857142857142857,-0.21555314415075
5.75510204081633,-0.612244897959184,-0.135136372760182
5.75510204081633,-0.36734693877551,-0.0549553017513195
5.75510204081633,-0.122448979591837,0.0164195588241277
5.75510204081633,0.122448979591837,0.0710445767050087
5.75510204081633,0.36734693877551,0.103116251674233
5.75510204081633,0.612244897959184,0.110189994639805
5.75510204081633,0.857142857142857,0.0938040446661423
5.75510204081633,1.10204081632653,0.0593203017531503
5.75510204081633,1.3469387755102,0.0149622283832522
5.75510204081633,1.59183673469388,-0.0297825014635154
5.75510204081633,1.83673469387755,-0.0660657280669156
5.75510204081633,2.08163265306122,-0.0874681940444525
5.75510204081633,2.3265306122449,-0.0912604974999285
5.75510204081633,2.57142857142857,-0.0788323903782523
5.75510204081633,2.81632653061224,-0.0551806993472914
5.75510204081633,3.06122448979592,-0.0275763064947518
5.75510204081633,3.30612244897959,-0.00373798945953063
5.75510204081633,3.55102040816327,0.010031227583215
5.75510204081633,3.79591836734694,0.0102781445584174
5.75510204081633,4.04081632653061,-0.00295313245122997
5.75510204081633,4.28571428571429,-0.0264151402823941
5.75510204081633,4.53061224489796,-0.0548082076101397
5.75510204081633,4.77551020408163,-0.08249261960187
5.75510204081633,5.02040816326531,-0.105334086377301
5.75510204081633,5.26530612244898,-0.122231154986077
5.75510204081633,5.51020408163265,-0.135953487620213
5.75510204081633,5.75510204081633,-0.153074107622522
5.75510204081633,6,-0.182963896221709
6,-1.10204081632653,-0.198311107101632
6,-0.857142857142857,-0.123104028105349
6,-0.612244897959184,-0.0405589180046042
6,-0.36734693877551,0.0420044286629921
6,-0.122448979591837,0.116250045801857
6,0.122448979591837,0.174282842972932
6,0.36734693877551,0.210183096935828
6,0.612244897959184,0.221278887155827
6,0.857142857142857,0.20884156382128
6,1.10204081632653,0.177994296186096
6,1.3469387755102,0.13679112438499
6,1.59183673469388,0.0946175713962396
6,1.83673469387755,0.0602370054478174
6,2.08163265306122,0.0399134783838358
6,2.3265306122449,0.0360487102566022
6,2.57142857142857,0.0466687772564938
6,2.81632653061224,0.0659040282885746
6,3.06122448979592,0.0853689037623941
6,3.30612244897959,0.0961269690747263
6,3.55102040816327,0.0907796203703601
6,3.79591836734694,0.0651848138995117
6,4.04081632653061,0.0194036546288058
6,4.28571428571429,-0.0423378954925067
6,4.53061224489796,-0.112649742491159
6,4.77551020408163,-0.182699649156582
6,5.02040816326531,-0.244266146747045
6,5.26530612244898,-0.2916812967588
6,5.51020408163265,-0.323268835612331
6,5.75510204081633,-0.34200096952079
6,6,-0.355247462063314


==> anc/sim_data/final_error_agent_4.csv <==
x,y,z
-6,-1.10204081632653,0.291679403998189
-6,-0.857142857142857,0.28919790351029
-6,-0.612244897959184,0.286953322173891
-6,-0.36734693877551,0.28077922061245
-6,-0.122448979591837,0.267043877020903
-6,0.122448979591837,0.243682964088756
-6,0.36734693877551,0.210939341909437
-6,0.612244897959184,0.171584420058563
-6,0.857142857142857,0.130506348370661
-6,1.10204081632653,0.0937081168842476
-6,1.3469387755102,0.0669250585930506
-6,1.59183673469388,0.0541986268446614
-6,1.83673469387755,0.0567882293310004
-6,2.08163265306122,0.0727409865578996
-6,2.3265306122449,0.0972766456203225
-6,2.57142857142857,0.123920968157395
-6,2.81632653061224,0.146100028650816
-6,3.06122448979592,0.158760298781385
-6,3.30612244897959,0.159557608115585
-6,3.55102040816327,0.149276328268659
-6,3.79591836734694,0.131366060966023
-6,4.04081632653061,0.110745912326649
-6,4.28571428571429,0.0922401743359533
-6,4.53061224489796,0.0791033972020463
-6,4.77551020408163,0.0720385280288183
-6,5.02040816326531,0.068932981839217
-6,5.26530612244898,0.0653022760316129
-6,5.51020408163265,0.0552255376211122
-6,5.75510204081633,0.0324534049126923
-6,6,-0.00860368399425093
-5.75510204081633,-1.10204081632653,0.0828400310201693
-5.75510204081633,-0.857142857142857,0.0877734920025129
-5.75510204081633,-0.612244897959184,0.0954127097695698
-5.75510204081633,-0.36734693877551,0.101415152838484
-5.75510204081633,-0.122448979591837,0.101742843491909
-5.75510204081633,0.122448979591837,0.0936139291397333
-5.75510204081633,0.36734693877551,0.0762353441965876
-5.75510204081633,0.612244897959184,0.0511083550696152
-5.75510204081633,0.857142857142857,0.0217864491356115
-5.75510204081633,1.10204081632653,-0.00690121151461359
-5.75510204081633,1.3469387755102,-0.0299987476528266
-5.75510204081633,1.59183673469388,-0.0436609242839816
-5.75510204081633,1.83673469387755,-0.0461411978020776
-5.75510204081633,2.08163265306122,-0.0382342998798303
-5.75510204081633,2.3265306122449,-0.023014346262425
-5.75510204081633,2.57142857142857,-0.00491052833161687
-5.75510204081633,2.81632653061224,0.0116304584732301
-5.75510204081633,3.06122448979592,0.0235005103892985
-5.75510204081633,3.30612244897959,0.0298800191823323
-5.75510204081633,3.55102040816327,0.0324618472227491
-5.75510204081633,3.79591836734694,0.0348435011879398
-5.75510204081633,4.04081632653061,0.0412385317497477
-5.75510204081633,4.28571428571429,0.0548739366587745
-5.75510204081633,4.53061224489796,0.0765424266112833
-5.75510204081633,4.77551020408163,0.103733057780885
-5.75510204081633,5.02040816326531,0.130589016802787
-5.75510204081633,5.26530612244898,0.148700484578226
-5.75510204081633,5.51020408163265,0.148517598106449
-5.75510204081633,5.75510204081633,0.121036250237954
-5.75510204081633,6,0.0594017365235104
-5.51020408163265,-1.10204081632653,-0.0843067356417554
-5.51020408163265,-0.857142857142857,-0.0795753993160751
-5.51020408163265,-0.612244897959184,-0.069014066500322
-5.51020408163265,-0.36734693877551,-0.0567374387092363
-5.51020408163265,-0.122448979591837,-0.0468495949917061
-5.51020408163265,0.122448979591837,-0.0426259383918021
-5.51020408163265,0.36734693877551,-0.0458226581879365
-5.51020408163265,0.612244897959184,-0.0562938416702759
-5.51020408163265,0.857142857142857,-0.0720391942094782
-5.51020408163265,1.10204081632653,-0.0897045925775386
-5.51020408163265,1.3469387755102,-0.105434422477626
-5.51020408163265,1.59183673469388,-0.115862391711492
-5.51020408163265,1.83673469387755,-0.118964154897439
-5.51020408163265,2.08163265306122,-0.114510245203607
-5.51020408163265,2.3265306122449,-0.103959750903896
-5.51020408163265,2.57142857142857,-0.0898028548341685
-5.51020408163265,2.81632653061224,-0.0745453807550054
-5.51020408163265,3.06122448979592,-0.0596685491794606
-5.51020408163265,3.30612244897959,-0.0449375377235652
-5.51020408163265,3.55102040816327,-0.028348039950286
-5.51020408163265,3.79591836734694,-0.00680843135355103
-5.51020408163265,4.04081632653061,0.0225855980358947
-5.51020408163265,4.28571428571429,0.0610371443203261
-5.51020408163265,4.53061224489796,0.106754416508978
-5.51020408163265,4.77551020408163,0.154300579486383
-5.51020408163265,5.02040816326531,0.194842495546824
-5.51020408163265,5.26530612244898,0.217310588095141
-5.51020408163265,5.51020408163265,0.210244088693196
-5.51020408163265,5.75510204081633,0.163936872733189
-5.51020408163265,6,0.0724587218529021
-5.26530612244898,-1.10204081632653,-0.18842436490509
-5.26530612244898,-0.857142857142857,-0.190208926677496
-5.26530612244898,-0.612244897959184,-0.182941968741299
-5.26530612244898,-0.36734693877551,-0.170078031955239
-5.26530612244898,-0.122448979591837,-0.155407473883548
-5.26530612244898,0.122448979591837,-0.142419289298748
-5.26530612244898,0.36734693877551,-0.133686640665924
-5.26530612244898,0.612244897959184,-0.130418142290125
-5.26530612244898,0.857142857142857,-0.132297114066437
-5.26530612244898,1.10204081632653,-0.137670516043764
-5.26530612244898,1.3469387755102,-0.144057879107985
-5.26530612244898,1.59183673469388,-0.148851406599678
-5.26530612244898,1.83673469387755,-0.150004575818512
-5.26530612244898,2.08163265306122,-0.146490244097572
-5.26530612244898,2.3265306122449,-0.138368091161275
-5.26530612244898,2.57142857142857,-0.12642712765349
-5.26530612244898,2.81632653061224,-0.111525727659193
-5.26530612244898,3.06122448979592,-0.0938841725776978
-5.26530612244898,3.30612244897959,-0.0726385328676749
-5.26530612244898,3.55102040816327,-0.045908239190571
-5.26530612244898,3.79591836734694,-0.0114700382795248
-5.26530612244898,4.04081632653061,0.0320842671734221
-5.26530612244898,4.28571428571429,0.084026725003248
-5.26530612244898,4.53061224489796,0.14043736228832
-5.26530612244898,4.77551020408163,0.193816932975165
-5.26530612244898,5.02040816326531,0.233615535247013
-5.26530612244898,5.26530612244898,0.247685230096989
-5.26530612244898,5.51020408163265,0.224418129838153
-5.26530612244898,5.75510204081633,0.155151617883167
-5.26530612244898,6,0.0363559195023526
-5.02040816326531,-1.10204081632653,-0.226272107292684
-5.02040816326531,-0.857142857142857,-0.238510055859604
-5.02040816326531,-0.612244897959184,-0.238913674462594
-5.02040816326531,-0.36734693877551,-0.229903634638811
-5.02040816326531,-0.122448979591837,-0.214611511098008
-5.02040816326531,0.122448979591837,-0.19645839048714
-5.02040816326531,0.36734693877551,-0.178643653885338
-5.02040816326531,0.612244897959184,-0.163643892423765
-5.02040816326531,0.857142857142857,-0.152841124443346
-5.02040816326531,1.10204081632653,-0.146383768863991
-5.02040816326531,1.3469387755102,-0.143328260253915
-5.02040816326531,1.59183673469388,-0.142025112003812
-5.02040816326531,1.83673469387755,-0.14062802166495
-5.02040816326531,2.08163265306122,-0.137553203809528
-5.02040816326531,2.3265306122449,-0.131726562118254
-5.02040816326531,2.57142857142857,-0.122535165273536
-5.02040816326531,2.81632653061224,-0.109524532514102
-5.02040816326531,3.06122448979592,-0.092008114406279
-5.02040816326531,3.30612244897959,-0.0688262321217963
-5.02040816326531,3.55102040816327,-0.0384697880054723
-5.02040816326531,3.79591836734694,0.000335750188636963
-5.02040816326531,4.04081632653061,0.0476733650126595
-5.02040816326531,4.28571428571429,0.101373135497991
-5.02040816326531,4.53061224489796,0.156224893822771
-5.02040816326531,4.77551020408163,0.203832913958346
-5.02040816326531,5.02040816326531,0.233343145494524
-5.02040816326531,5.26530612244898,0.23304687753817
-5.02040816326531,5.51020408163265,0.192617999776019
-5.02040816326531,5.75510204081633,0.105548572487394
-5.02040816326531,6,-0.0287375027377195
-4.77551020408163,-1.10204081632653,-0.208430624160267
-4.77551020408163,-0.857142857142857,-0.232175303488308
-4.77551020408163,-0.612244897959184,-0.242140223045194
-4.77551020408163,-0.36734693877551,-0.23947336777471
-4.77551020408163,-0.122448979591837,-0.226405472623569
-4.77551020408163,0.122448979591837,-0.206060009302126
-4.77551020408163,0.36734693877551,-0.182060164680418
-4.77551020408163,0.612244897959184,-0.157987788752237
-4.77551020408163,0.857142857142857,-0.1368095539455
-4.77551020408163,1.10204081632653,-0.120415886578407
-4.77551020408163,1.3469387755102,-0.109399395320712
-4.77551020408163,1.59183673469388,-0.103130594128343
-4.77551020408163,1.83673469387755,-0.100091204009562
-4.77551020408163,2.08163265306122,-0.0983370505922675
-4.77551020408163,2.3265306122449,-0.0959225610763332
-4.77551020408163,2.57142857142857,-0.0911491949347371
-4.77551020408163,2.81632653061224,-0.0825934138184058
-4.77551020408163,3.06122448979592,-0.0689888787731789
-4.77551020408163,3.30612244897959,-0.0491292777059888
-4.77551020408163,3.55102040816327,-0.0219758720009162
-4.77551020408163,3.79591836734694,0.0129208714454043
-4.77551020408163,4.04081632653061,0.0547225260715107
-4.77551020408163,4.28571428571429,0.100527361552875
-4.77551020408163,4.53061224489796,0.144832338006967
-4.77551020408163,4.77551020408163,0.179556190868534
-4.77551020408163,5.02040816326531,0.194836374217836
-4.77551020408163,5.26530612244898,0.180607635427305
-4.77551020408163,5.51020408163265,0.128732297292981
-4.77551020408163,5.75510204081633,0.0352552045052941
-4.77551020408163,6,-0.0977408506343298
-4.53061224489796,-1.10204081632653,-0.153239216000006
-4.53061224489796,-0.857142857142857,-0.186732776441095
-4.53061224489796,-0.612244897959184,-0.205552424247709
-4.53061224489796,-0.36734693877551,-0.209517821069203
-4.53061224489796,-0.122448979591837,-0.199865509582723
-4.53061224489796,0.122448979591837,-0.179281900730783
-4.53061224489796,0.36734693877551,-0.151627336278609
-4.53061224489796,0.612244897959184,-0.121364039317876
-4.53061224489796,0.857142857142857,-0.0928001578640791
-4.53061224489796,1.10204081632653,-0.0693360166993199
-4.53061224489796,1.3469387755102,-0.0529141228213701
-4.53061224489796,1.59183673469388,-0.0438187451516687
-4.53061224489796,1.83673469387755,-0.0408600997901898
-4.53061224489796,2.08163265306122,-0.0418533019248969
-4.53061224489796,2.3265306122449,-0.0442132990083527
-4.53061224489796,2.57142857142857,-0.0454713780963083
-4.53061224489796,2.81632653061224,-0.0435836518815034
-4.53061224489796,3.06122448979592,-0.0370188775572734
-4.53061224489796,3.30612244897959,-0.0247291073622256
-4.53061224489796,3.55102040816327,-0.00616704444898764
-4.53061224489796,3.79591836734694,0.0185136694636263
-4.53061224489796,4.04081632653061,0.0480485129140119
-4.53061224489796,4.28571428571429,0.079563240609508
-4.53061224489796,4.53061224489796,0.108227915541121
-4.53061224489796,4.77551020408163,0.12734173387837
-4.53061224489796,5.02040816326531,0.129049798871483
-4.53061224489796,5.26530612244898,0.105717980021627
-4.53061224489796,5.51020408163265,0.0517711841905146
-4.53061224489796,5.75510204081633,-0.0343951563788603
-4.53061224489796,6,-0.148926333581987
-4.28571428571429,-1.10204081632653,-0.0812813983255088
-4.28571428571429,-0.857142857142857,-0.120552437726347
-4.28571428571429,-0.612244897959184,-0.145346039593706
-4.28571428571429,-0.36734693877551,-0.154291364203067
-4.28571428571429,-0.122448979591837,-0.147698812310336
-4.28571428571429,0.122448979591837,-0.127782640935748
-4.28571428571429,0.36734693877551,-0.0984839242900214
-4.28571428571429,0.612244897959184,-0.064872020520937
-4.28571428571429,0.857142857142857,-0.0322363792204736
-4.28571428571429,1.10204081632653,-0.0050919407725607
-4.28571428571429,1.3469387755102,0.0136346964481367
-4.28571428571429,1.59183673469388,0.0230175809053378
-4.28571428571429,1.83673469387755,0.0240464130638043
-4.28571428571429,2.08163265306122,0.0191076172891912
-4.28571428571429,2.3265306122449,0.0112277203992945
-4.28571428571429,2.57142857142857,0.00333041248306987
-4.28571428571429,2.81632653061224,-0.00228407828680444
-4.28571428571429,3.06122448979592,-0.00414854484634553
-4.28571428571429,3.30612244897959,-0.00158206991202747
-4.28571428571429,3.55102040816327,0.00545451845501377
-4.28571428571429,3.79591836734694,0.0164245345472039
-4.28571428571429,4.04081632653061,0.0301019440035982
-4.28571428571429,4.28571428571429,0.0443134271472694
-4.28571428571429,4.53061224489796,0.0557047850484592
-4.28571428571429,4.77551020408163,0.059768826788855
-4.28571428571429,5.02040816326531,0.0513356836283754
-4.28571428571429,5.26530612244898,0.0255877778702511
-4.28571428571429,5.51020408163265,-0.0205366853697084
-4.28571428571429,5.75510204081633,-0.0868779921249252
-4.28571428571429,6,-0.168966880555449
-4.04081632653061,-1.10204081632653,-0.0114811126694292
-4.04081632653061,-0.857142857142857,-0.0513253240242668
-4.04081632653061,-0.612244897959184,-0.0778882270108303
-4.04081632653061,-0.36734693877551,-0.0889112282691005
-4.04081632653061,-0.122448979591837,-0.0839859852659553
-4.04081632653061,0.122448979591837,-0.0649114725245952
-4.04081632653061,0.36734693877551,-0.0355828151177329
-4.04081632653061,0.612244897959184,-0.00136689553123781
-4.04081632653061,0.857142857142857,0.0319197191135183
-4.04081632653061,1.10204081632653,0.0591753048967788
-4.04081632653061,1.3469387755102,0.0770008911063027
-4.04081632653061,1.59183673469388,0.0842350276021386
-4.04081632653061,1.83673469387755,0.0818987651052824
-4.04081632653061,2.08163265306122,0.0726033069247043
-4.04081632653061,2.3265306122449,0.059641484032099
-4.04081632653061,2.57142857142857,0.0460691614667303
-4.04081632653061,2.81632653061224,0.0340532359490962
-4.04081632653061,3.06122448979592,0.0246342463088526
-4.04081632653061,3.30612244897959,0.0178788202572083
-4.04081632653061,3.55102040816327,0.0132520451879597
-4.04081632653061,3.79591836734694,0.00998085019974437
-4.04081632653061,4.04081632653061,0.00722744281641408
-4.04081632653061,4.28571428571429,0.00402174952595047
-4.04081632653061,4.53061224489796,-0.000946055026044723
-4.04081632653061,4.77551020408163,-0.00946660600662597
-4.04081632653061,5.02040816326531,-0.0236712324345842
-4.04081632653061,5.26530612244898,-0.0454947536862949
-4.04081632653061,5.51020408163265,-0.0757983627972949
-4.04081632653061,5.75510204081633,-0.113393271084579
-4.04081632653061,6,-0.154328761220428
-3.79591836734694,-1.10204081632653,0.0412281647740091
-3.79591836734694,-0.857142857142857,0.00611251106883387
-3.79591836734694,-0.612244897959184,-0.0177490724487556
-3.79591836734694,-0.36734693877551,-0.027618911132482
-3.79591836734694,-0.122448979591837,-0.0226672841855894
-3.79591836734694,0.122448979591837,-0.00439398850641365
-3.79591836734694,0.36734693877551,0.0234597293401957
-3.79591836734694,0.612244897959184,0.0555628768183432
-3.79591836734694,0.857142857142857,0.0860859606931685
-3.79591836734694,1.10204081632653,0.109951244744465
-3.79591836734694,1.3469387755102,0.123888187752429
-3.79591836734694,1.59183673469388,0.126985235154654
-3.79591836734694,1.83673469387755,0.120584139432958
-3.79591836734694,2.08163265306122,0.107576056301429
-3.79591836734694,2.3265306122449,0.0913526974068836
-3.79591836734694,2.57142857142857,0.0747686513772871
-3.79591836734694,2.81632653061224,0.0594447082659919
-3.79591836734694,3.06122448979592,0.0455988309669788
-3.79591836734694,3.30612244897959,0.0323889078047009
-3.79591836734694,3.55102040816327,0.0185691618108188
-3.79591836734694,3.79591836734694,0.00316934098710397
-3.79591836734694,4.04081632653061,-0.0140660517621899
-3.79591836734694,4.28571428571429,-0.0326102526653518
-3.79591836734694,4.53061224489796,-0.0514150902179925
-3.79591836734694,4.77551020408163,-0.0693120751820757
-3.79591836734694,5.02040816326531,-0.0853113148629305
-3.79591836734694,5.26530612244898,-0.0986142356986783
-3.79591836734694,5.51020408163265,-0.108303681622029
-3.79591836734694,5.75510204081633,-0.112852380919067
-3.79591836734694,6,-0.109725631738796
-3.55102040816327,-1.10204081632653,0.0672204476795952
-3.55102040816327,-0.857142857142857,0.0412179012172869
-3.55102040816327,-0.612244897959184,0.0238146145414694
-3.55102040816327,-0.36734693877551,0.0177872793581995
-3.55102040816327,-0.122448979591837,0.0240621903457653
-3.55102040816327,0.122448979591837,0.0413042890761787
-3.55102040816327,0.36734693877551,0.0660278351496043
-3.55102040816327,0.612244897959184,0.0932766840077561
-3.55102040816327,0.857142857142857,0.117736762298966
-3.55102040816327,1.10204081632653,0.134982679032586
-3.55102040816327,1.3469387755102,0.142488826419991
-3.55102040816327,1.59183673469388,0.140089162452285
-3.55102040816327,1.83673469387755,0.129739519135399
-3.55102040816327,2.08163265306122,0.114666070800305
-3.55102040816327,2.3265306122449,0.098191120075363
-3.55102040816327,2.57142857142857,0.0826351653640721
-3.55102040816327,2.81632653061224,0.068660879126264
-3.55102040816327,3.06122448979592,0.0552619983461048
-3.55102040816327,3.30612244897959,0.0403692137658484
-3.55102040816327,3.55102040816327,0.021832168265311
-3.55102040816327,3.79591836734694,-0.00158077444165883
-3.55102040816327,4.04081632653061,-0.0295061527929172
-3.55102040816327,4.28571428571429,-0.0598350853834284
-3.55102040816327,4.53061224489796,-0.0890904910904666
-3.55102040816327,4.77551020408163,-0.113149046986733
-3.55102040816327,5.02040816326531,-0.12802671336832
-3.55102040816327,5.26530612244898,-0.130466782459999
-3.55102040816327,5.51020408163265,-0.118193261533542
-3.55102040816327,5.75510204081633,-0.0898652914813232
-3.55102040816327,6,-0.0449174194787427
-3.30612244897959,-1.10204081632653,0.0629540754706268
-3.30612244897959,-0.857142857142857,0.0488825948155254
-3.30612244897959,-0.612244897959184,0.0403420632955152
-3.30612244897959,-0.36734693877551,0.0397497618623376
-3.30612244897959,-0.122448979591837,0.0478358098273194
-3.30612244897959,0.122448979591837,0.0633126453424201
-3.30612244897959,0.36734693877551,0.0830498707901957
-3.30612244897959,0.612244897959184,0.102782387750173
-3.30612244897959,0.857142857142857,0.118197194799456
-3.30612244897959,1.10204081632653,0.126091535412881
-3.30612244897959,1.3469387755102,0.125235776970508
-3.30612244897959,1.59183673469388,0.116642620700283
-3.30612244897959,1.83673469387755,0.103127193350325
-3.30612244897959,2.08163265306122,0.0882811517904059
-3.30612244897959,2.3265306122449,0.0751928980246135
-3.30612244897959,2.57142857142857,0.0653463753841635
-3.30612244897959,2.81632653061224,0.0580815111138828
-3.30612244897959,3.06122448979592,0.0508141815641776
-3.30612244897959,3.30612244897959,0.0399574841606779
-3.30612244897959,3.55102040816327,0.0222504095487568
-3.30612244897959,3.79591836734694,-0.00393228039789439
-3.30612244897959,4.04081632653061,-0.037700372530622
-3.30612244897959,4.28571428571429,-0.0754591057448079
-3.30612244897959,4.53061224489796,-0.111443150977205
-3.30612244897959,4.77551020408163,-0.138785196996848
-3.30612244897959,5.02040816326531,-0.150792814185927
-3.30612244897959,5.26530612244898,-0.142093508748252
-3.30612244897959,5.51020408163265,-0.109410973973252
-3.30612244897959,5.75510204081633,-0.0519054242909796
-3.30612244897959,6,0.0288245952275388
-3.06122448979592,-1.10204081632653,0.031257762368617
-3.06122448979592,-0.857142857142857,0.0302088991552088
-3.06122448979592,-0.612244897959184,0.0314250639648017
-3.06122448979592,-0.36734693877551,0.036664718286134
-3.06122448979592,-0.122448979591837,0.0462447965200404
-3.06122448979592,0.122448979591837,0.0588457744279463
-3.06122448979592,0.36734693877551,0.0717822095883002
-3.06122448979592,0.612244897959184,0.0817353252377163
-3.06122448979592,0.857142857142857,0.0857733798851057
-3.06122448979592,1.10204081632653,0.0823513094079383
-3.06122448979592,1.3469387755102,0.0719427915356502
-3.06122448979592,1.59183673469388,0.0570444204668571
-3.06122448979592,1.83673469387755,0.0414856210390507
-3.06122448979592,2.08163265306122,0.0292173542214939
-3.06122448979592,2.3265306122449,0.0229520411447686
-3.06122448979592,2.57142857142857,0.0231095689350577
-3.06122448979592,2.81632653061224,0.0274521863417596
-3.06122448979592,3.06122448979592,0.0315826800128994
-3.06122448979592,3.30612244897959,0.0302041227882252
-3.06122448979592,3.55102040816327,0.0187900652949332
-3.06122448979592,3.79591836734694,-0.00482344485170583
-3.06122448979592,4.04081632653061,-0.0393930694127265
-3.06122448979592,4.28571428571429,-0.0800734783633377
-3.06122448979592,4.53061224489796,-0.119123185734796
-3.06122448979592,4.77551020408163,-0.147309431760517
-3.06122448979592,5.02040816326531,-0.155640193402234
-3.06122448979592,5.26530612244898,-0.137009587033469
-3.06122448979592,5.51020408163265,-0.0874285606313998
-3.06122448979592,5.75510204081633,-0.00668031111566658
-3.06122448979592,6,0.101581088198206
-2.81632653061224,-1.10204081632653,-0.0192037093685222
-2.81632653061224,-0.857142857142857,-0.00758296732855399
-2.81632653061224,-0.612244897959184,0.00305506772561888
-2.81632653061224,-0.36734693877551,0.0136437439565596
-2.81632653061224,-0.122448979591837,0.0239678466679672
-2.81632653061224,0.122448979591837,0.0326378077328915
-2.81632653061224,0.36734693877551,0.0374734971078379
-2.81632653061224,0.612244897959184,0.0362555611528655
-2.81632653061224,0.857142857142857,0.0276498640863638
-2.81632653061224,1.10204081632653,0.0120023717469618
-2.81632653061224,1.3469387755102,-0.00830973164583615
-2.81632653061224,1.59183673469388,-0.0291782907139534
-2.81632653061224,1.83673469387755,-0.0457216812885868
-2.81632653061224,2.08163265306122,-0.05367251300224
-2.81632653061224,2.3265306122449,-0.0507876435703076
-2.81632653061224,2.57142857142857,-0.0378155419945505
-2.81632653061224,2.81632653061224,-0.0186539481564068
-2.81632653061224,3.06122448979592,0.000439811098548737
-2.81632653061224,3.30612244897959,0.0124343403623971
-2.81632653061224,3.55102040816327,0.0115001757534482
-2.81632653061224,3.79591836734694,-0.00516328847197201
-2.81632653061224,4.04081632653061,-0.0361603282853262
-2.81632653061224,4.28571428571429,-0.0757202113802908
-2.81632653061224,4.53061224489796,-0.114564888219992
-2.81632653061224,4.77551020408163,-0.141605949668142
-2.81632653061224,5.02040816326531,-0.146059344339735
-2.81632653061224,5.26530612244898,-0.119502934015717
-2.81632653061224,5.51020408163265,-0.0574730026365367
-2.81632653061224,5.75510204081633,0.0396397245944271
-2.81632653061224,6,0.166443537083934
-2.57142857142857,-1.10204081632653,-0.0756511956078262
-2.57142857142857,-0.857142857142857,-0.0526370142714448
-2.57142857142857,-0.612244897959184,-0.0336245681921704
-2.57142857142857,-0.36734693877551,-0.0185283431488729
-2.57142857142857,-0.122448979591837,-0.00811350074607609
-2.57142857142857,0.122448979591837,-0.0038441912930893
-2.57142857142857,0.36734693877551,-0.00738461226174641
-2.57142857142857,0.612244897959184,-0.0198359210503711
-2.57142857142857,0.857142857142857,-0.0409222122205919
-2.57142857142857,1.10204081632653,-0.0684169233964885
-2.57142857142857,1.3469387755102,-0.0980834560952078
-2.57142857142857,1.59183673469388,-0.124277826782313
-2.57142857142857,1.83673469387755,-0.141155701697752
-2.57142857142857,2.08163265306122,-0.144205857595232
-2.57142857142857,2.3265306122449,-0.131675925078262
-2.57142857142857,2.57142857142857,-0.105428150693536
-2.57142857142857,2.81632653061224,-0.0708860048307857
-2.57142857142857,3.06122448979592,-0.0359776352258895
-2.57142857142857,3.30612244897959,-0.00927593973074625
-2.57142857142857,3.55102040816327,0.00221569819974676
-2.57142857142857,3.79591836734694,-0.00494133925111306
-2.57142857142857,4.04081632653061,-0.0293772774957587
-2.57142857142857,4.28571428571429,-0.0647621518228622
-2.57142857142857,4.53061224489796,-0.100802945647219
-2.57142857142857,4.77551020408163,-0.125159544480689
-2.57142857142857,5.02040816326531,-0.125840512858667
-2.57142857142857,5.26530612244898,-0.0935610305864993
-2.57142857142857,5.51020408163265,-0.0236036317507451
-2.57142857142857,5.75510204081633,0.0831186986752167
-2.57142857142857,6,0.219900966125376
-2.3265306122449,-1.10204081632653,-0.124100820511056
-2.3265306122449,-0.857142857142857,-0.0913981001059626
-2.3265306122449,-0.612244897959184,-0.0652968663692588
-2.3265306122449,-0.36734693877551,-0.0464470057600505
-2.3265306122449,-0.122448979591837,-0.0360892329183846
-2.3265306122449,0.122448979591837,-0.0357429273707531
-2.3265306122449,0.36734693877551,-0.0466055604255733
-2.3265306122449,0.612244897959184,-0.0687854581019308
-2.3265306122449,0.857142857142857,-0.100596555303924
-2.3265306122449,1.10204081632653,-0.138191651540288
-2.3265306122449,1.3469387755102,-0.175765243987262
-2.3265306122449,1.59183673469388,-0.206414846278322
-2.3265306122449,1.83673469387755,-0.223545078268466
-2.3265306122449,2.08163265306122,-0.222495820619193
-2.3265306122449,2.3265306122449,-0.201947131571277
-2.3265306122449,2.57142857142857,-0.164654017462416
-2.3265306122449,2.81632653061224,-0.117207891254431
-2.3265306122449,3.06122448979592,-0.0687745251150236
-2.3265306122449,3.30612244897959,-0.0290472791287339
-2.3265306122449,3.55102040816327,-0.00589091652938667
-2.3265306122449,3.79591836734694,-0.0032613949795921
-2.3265306122449,4.04081632653061,-0.0199357847136499
-2.3265306122449,4.28571428571429,-0.0493891602114521
-2.3265306122449,4.53061224489796,-0.0808711567122292
-2.3265306122449,4.77551020408163,-0.101446527028017
-2.3265306122449,5.02040816326531,-0.0985503397644439
-2.3265306122449,5.26530612244898,-0.0625201381028342
-2.3265306122449,5.51020408163265,0.0113864792727323
-2.3265306122449,5.75510204081633,0.121831039872468
-2.3265306122449,6,0.261236734875668
-2.08163265306122,-1.10204081632653,-0.152884655269959
-2.08163265306122,-0.857142857142857,-0.112367309913093
-2.08163265306122,-0.612244897959184,-0.0804850109101062
-2.08163265306122,-0.36734693877551,-0.0583967378670124
-2.08163265306122,-0.122448979591837,-0.0476660078642365
-2.08163265306122,0.122448979591837,-0.0498274658540313
-2.08163265306122,0.36734693877551,-0.065711919440558
-2.08163265306122,0.612244897959184,-0.0946833363937302
-2.08163265306122,0.857142857142857,-0.134026869849488
-2.08163265306122,1.10204081632653,-0.178747736958543
-2.08163265306122,1.3469387755102,-0.221971998253252
-2.08163265306122,1.59183673469388,-0.255987205122369
-2.08163265306122,1.83673469387755,-0.273762061802636
-2.08163265306122,2.08163265306122,-0.270601744615642
-2.08163265306122,2.3265306122449,-0.245494463212331
-2.08163265306122,2.57142857142857,-0.201729686449136
-2.08163265306122,2.81632653061224,-0.146525041777839
-2.08163265306122,3.06122448979592,-0.0896496295095134
-2.08163265306122,3.30612244897959,-0.0413058322591565
-2.08163265306122,3.55102040816327,-0.00974852007723281
-2.08163265306122,3.79591836734694,0.000785602994188173
-2.08163265306122,4.04081632653061,-0.00867626767531937
-2.08163265306122,4.28571428571429,-0.031743597974328
-2.08163265306122,4.53061224489796,-0.0577572384698568
-2.08163265306122,4.77551020408163,-0.0738484586497616
-2.08163265306122,5.02040816326531,-0.0675229826948239
-2.08163265306122,5.26530612244898,-0.0292371910062321
-2.08163265306122,5.51020408163265,0.0455331373066502
-2.08163265306122,5.75510204081633,0.155096624201456
-2.08163265306122,6,0.291401157446879
-1.83673469387755,-1.10204081632653,-0.155753557896313
-1.83673469387755,-0.857142857142857,-0.109491138198361
-1.83673469387755,-0.612244897959184,-0.0732537580997873
-1.83673469387755,-0.36734693877551,-0.048399550731556
-1.83673469387755,-0.122448979591837,-0.0365991286795104
-1.83673469387755,0.122448979591837,-0.0393365571003977
-1.83673469387755,0.36734693877551,-0.0571981548562718
-1.83673469387755,0.612244897959184,-0.0891240947967531
-1.83673469387755,0.857142857142857,-0.131865789412158
-1.83673469387755,1.10204081632653,-0.179891522711239
-1.83673469387755,1.3469387755102,-0.225897628244913
-1.83673469387755,1.59183673469388,-0.261925348598664
-1.83673469387755,1.83673469387755,-0.280895603428959
-1.83673469387755,2.08163265306122,-0.278213735074797
-1.83673469387755,2.3265306122449,-0.253020362044388
-1.83673469387755,2.57142857142857,-0.208706978454807
-1.83673469387755,2.81632653061224,-0.152474333291065
-1.83673469387755,3.06122448979592,-0.0939489597593375
-1.83673469387755,3.30612244897959,-0.0431233288226258
-1.83673469387755,3.55102040816327,-0.00807665930410617
-1.83673469387755,3.79591836734694,0.0069889322870863
-1.83673469387755,4.04081632653061,0.00292119410198621
-1.83673469387755,4.28571428571429,-0.0142969609500927
-1.83673469387755,4.53061224489796,-0.0345952005862197
-1.83673469387755,4.77551020408163,-0.0457862337826438
-1.83673469387755,5.02040816326531,-0.0360512789427866
-1.83673469387755,5.26530612244898,0.00356282861068069
-1.83673469387755,5.51020408163265,0.077119866197995
-1.83673469387755,5.75510204081633,0.182614933611068
-1.83673469387755,6,0.311841504788609
-1.59183673469388,-1.10204081632653,-0.133496429789045
-1.59183673469388,-0.857142857142857,-0.0839421166553168
-1.59183673469388,-0.612244897959184,-0.0451693938850645
-1.59183673469388,-0.36734693877551,-0.0183804626755404
-1.59183673469388,-0.122448979591837,-0.00509320099748983
-1.59183673469388,0.122448979591837,-0.00664064688153831
-1.59183673469388,0.36734693877551,-0.023468846701467
-1.59183673469388,0.612244897959184,-0.0544170571834234
-1.59183673469388,0.857142857142857,-0.0962196062292198
-1.59183673469388,1.10204081632653,-0.143454143859849
-1.59183673469388,1.3469387755102,-0.189067787351908
-1.59183673469388,1.59183673469388,-0.225459026049124
-1.59183673469388,1.83673469387755,-0.245921279829289
-1.59183673469388,2.08163265306122,-0.246117116136225
-1.59183673469388,2.3265306122449,-0.225197450054921
-1.59183673469388,2.57142857142857,-0.186232044065016
-1.59183673469388,2.81632653061224,-0.135768946260415
-1.59183673469388,3.06122448979592,-0.082553331264532
-1.59183673469388,3.30612244897959,-0.0356534120201496
-1.59183673469388,3.55102040816327,-0.00240332975236268
-1.59183673469388,3.79591836734694,0.0133640511559749
-1.59183673469388,4.04081632653061,0.0123746565542215
-1.59183673469388,4.28571428571429,-3.66814181795849e-06
-1.59183673469388,4.53061224489796,-0.0147002674281579
-1.59183673469388,4.77551020408163,-0.0207264398787491
-1.59183673469388,5.02040816326531,-0.00745010885329123
-1.59183673469388,5.26530612244898,0.0330914753601846
-1.59183673469388,5.51020408163265,0.104291920082014
-1.59183673469388,5.75510204081633,0.203852391906692
-1.59183673469388,6,0.323654015755023
-1.3469387755102,-1.10204081632653,-0.0934659974543592
-1.3469387755102,-0.857142857142857,-0.0435737576463211
-1.3469387755102,-0.612244897959184,-0.00468505934890159
-1.3469387755102,-0.36734693877551,0.0225066297188199
-1.3469387755102,-0.122448979591837,0.0369131132886386
-1.3469387755102,0.122448979591837,0.0374900111958155
-1.3469387755102,0.36734693877551,0.0238822512827221
-1.3469387755102,0.612244897959184,-0.00290349084205954
-1.3469387755102,0.857142857142857,-0.0400267649309577
-1.3469387755102,1.10204081632653,-0.0827478396241009
-1.3469387755102,1.3469387755102,-0.12488197986566
-1.3469387755102,1.59183673469388,-0.159744198944372
-1.3469387755102,1.83673469387755,-0.181403813391716
-1.3469387755102,2.08163265306122,-0.18595491231263
-1.3469387755102,2.3265306122449,-0.172471152701111
-1.3469387755102,2.57142857142857,-0.143366585828699
-1.3469387755102,2.81632653061224,-0.104017220524481
-1.3469387755102,3.06122448979592,-0.0616764870693411
-1.3469387755102,3.30612244897959,-0.0238950162781009
-1.3469387755102,3.55102040816327,0.00321448582570766
-1.3469387755102,3.79591836734694,0.016475643163312
-1.3469387755102,4.04081632653061,0.0165591326907917
-1.3469387755102,4.28571428571429,0.00807647240632015
-1.3469387755102,4.53061224489796,-0.00119876653071299
-1.3469387755102,4.77551020408163,-0.00185236526781979
-1.3469387755102,5.02040816326531,0.0151933378245847
-1.3469387755102,5.26530612244898,0.0566294606650887
-1.3469387755102,5.51020408163265,0.125040154706768
-1.3469387755102,5.75510204081633,0.217858415632281
-1.3469387755102,6,0.327231258460778
-1.10204081632653,-1.10204081632653,-0.0471650302093655
-1.10204081632653,-0.857142857142857,-0.000222764454242845
-1.10204081632653,-0.612244897959184,0.0358600880323867
-1.10204081632653,-0.36734693877551,0.0611942388680412
-1.10204081632653,-0.122448979591837,0.0753769291805639
-1.10204081632653,0.122448979591837,0.0778150701094932
-1.10204081632653,0.36734693877551,0.068269740613464
-1.10204081632653,0.612244897959184,0.047458055036948
-1.10204081632653,0.857142857142857,0.0175053181045605
-1.10204081632653,1.10204081632653,-0.0179379907559416
-1.10204081632653,1.3469387755102,-0.054014828594993
-1.10204081632653,1.59183673469388,-0.0853913404260125
-1.10204081632653,1.83673469387755,-0.107246554186028
-1.10204081632653,2.08163265306122,-0.116281486814185
-1.10204081632653,2.3265306122449,-0.111482619479661
-1.10204081632653,2.57142857142857,-0.0944223965650814
-1.10204081632653,2.81632653061224,-0.0689858270751539
-1.10204081632653,3.06122448979592,-0.0405488683109632
-1.10204081632653,3.30612244897959,-0.0147667318141523
-1.10204081632653,3.55102040816327,0.00377232864118981
-1.10204081632653,3.79591836734694,0.0127307728081222
-1.10204081632653,4.04081632653061,0.0127686785060609
-1.10204081632653,4.28571428571429,0.00766087068050236
-1.10204081632653,4.53061224489796,0.00371538742836569
-1.10204081632653,4.77551020408163,0.0085666870226801
-1.10204081632653,5.02040816326531,0.0295496636761893
-1.10204081632653,5.26530612244898,0.0719574506671313
-1.10204081632653,5.51020408163265,0.137528173461475
-1.10204081632653,5.75510204081633,0.223485427232187
-1.10204081632653,6,0.322378643582947
-0.857142857142857,-1.10204081632653,-0.00676616313944652
-0.857142857142857,-0.857142857142857,0.0341293570211618
-0.857142857142857,-0.612244897959184,0.0644732587090148
-0.857142857142857,-0.36734693877551,0.0853619806024317
-0.857142857142857,-0.122448979591837,0.0972657236193479
-0.857142857142857,0.122448979591837,0.100201005506168
-0.857142857142857,0.36734693877551,0.0941389515667181
-0.857142857142857,0.612244897959184,0.07951102622096
-0.857142857142857,0.857142857142857,0.0576331082136203
-0.857142857142857,1.10204081632653,0.0308864403721305
-0.857142857142857,1.3469387755102,0.00256571128735344
-0.857142857142857,1.59183673469388,-0.0235932823095982
-0.857142857142857,1.83673469387755,-0.0440948378401649
-0.857142857142857,2.08163265306122,-0.056396566902587
-0.857142857142857,2.3265306122449,-0.059463778039003
-0.857142857142857,2.57142857142857,-0.0540115867270429
-0.857142857142857,2.81632653061224,-0.0423559206252483
-0.857142857142857,3.06122448979592,-0.0278850545082347
-0.857142857142857,3.30612244897959,-0.0142488150466244
-0.857142857142857,3.55102040816327,-0.00442745160830146
-0.857142857142857,3.79591836734694,0.000123281501588635
-0.857142857142857,4.04081632653061,5.50032432064529e-05
-0.857142857142857,4.28571428571429,-0.00172084566257533
-0.857142857142857,4.53061224489796,-0.000397706772612916
-0.857142857142857,4.77551020408163,0.00985524934189302
-0.857142857142857,5.02040816326531,0.0346358856349687
-0.857142857142857,5.26530612244898,0.0778842024470214
-0.857142857142857,5.51020408163265,0.140575394841459
-0.857142857142857,5.75510204081633,0.219833208135441
-0.857142857142857,6,0.308723874590716
-0.612244897959184,-1.10204081632653,0.018220298853851
-0.612244897959184,-0.857142857142857,0.0509291058591201
-0.612244897959184,-0.612244897959184,0.0733645692138105
-0.612244897959184,-0.36734693877551,0.0876298329249539
-0.612244897959184,-0.122448979591837,0.0951410677716976
-0.612244897959184,0.122448979591837,0.0966381158237978
-0.612244897959184,0.36734693877551,0.0924355398862141
-0.612244897959184,0.612244897959184,0.0828078553333046
-0.612244897959184,0.857142857142857,0.0683641972617559
-0.612244897959184,1.10204081632653,0.0502793165190982
-0.612244897959184,1.3469387755102,0.030303182841371
-0.612244897959184,1.59183673469388,0.0105481012910567
-0.612244897959184,1.83673469387755,-0.00687798365748893
-0.612244897959184,2.08163265306122,-0.0202821394043485
-0.612244897959184,2.3265306122449,-0.028726336469071
-0.612244897959184,2.57142857142857,-0.0322069974867319
-0.612244897959184,2.81632653061224,-0.0316257062041956
-0.612244897959184,3.06122448979592,-0.0285462964256026
-0.612244897959184,3.30612244897959,-0.0247728393306889
-0.612244897959184,3.55102040816327,-0.0218171369034274
-0.612244897959184,3.79591836734694,-0.0203541117834592
-0.612244897959184,4.04081632653061,-0.0197861639139365
-0.612244897959184,4.28571428571429,-0.0180445045143875
-0.612244897959184,4.53061224489796,-0.0117351876959692
-0.612244897959184,4.77551020408163,0.00331757512284786
-0.612244897959184,5.02040816326531,0.0311652733873929
-0.612244897959184,5.26530612244898,0.0746033632026641
-0.612244897959184,5.51020408163265,0.134043512692627
-0.612244897959184,5.75510204081633,0.206673012473383
-0.612244897959184,6,0.286178187217093
-0.36734693877551,-1.10204081632653,0.023093582956697
-0.36734693877551,-0.857142857142857,0.0471704487024165
-0.36734693877551,-0.612244897959184,0.0610773752070278
-0.36734693877551,-0.36734693877551,0.0677613877916255
-0.36734693877551,-0.122448979591837,0.069511431155972
-0.36734693877551,0.122448979591837,0.0678213833880528
-0.36734693877551,0.36734693877551,0.0634800942351492
-0.36734693877551,0.612244897959184,0.0568169668461778
-0.36734693877551,0.857142857142857,0.0479971090483168
-0.36734693877551,1.10204081632653,0.0372660669811251
-0.36734693877551,1.3469387755102,0.0250827107905202
-0.36734693877551,1.59183673469388,0.0121293412616995
-0.36734693877551,1.83673469387755,-0.000771646747553034
-0.36734693877551,2.08163265306122,-0.0127879076566134
-0.36734693877551,2.3265306122449,-0.0232116057820011
-0.36734693877551,2.57142857142857,-0.0315691582796249
-0.36734693877551,2.81632653061224,-0.0376866299001585
-0.36734693877551,3.06122448979592,-0.041691161117098
-0.36734693877551,3.30612244897959,-0.0439255158372949
-0.36734693877551,3.55102040816327,-0.0447592790155998
-0.36734693877551,3.79591836734694,-0.0443067786250624
-0.36734693877551,4.04081632653061,-0.0421071190727063
-0.36734693877551,4.28571428571429,-0.0368699818331248
-0.36734693877551,4.53061224489796,-0.0264173591549545
-0.36734693877551,4.77551020408163,-0.00793400826546495
-0.36734693877551,5.02040816326531,0.0214296953659373
-0.36734693877551,5.26530612244898,0.0636671560498226
-0.36734693877551,5.51020408163265,0.118919125511751
-0.36734693877551,5.75510204081633,0.184641542811916
-0.36734693877551,6,0.255234038319678
-0.122448979591837,-1.10204081632653,0.00846583084688624
-0.122448979591837,-0.857142857142857,0.0255661773576123
-0.122448979591837,-0.612244897959184,0.0323516589415468
-0.122448979591837,-0.36734693877551,0.032277448411035
-0.122448979591837,-0.122448979591837,0.0282815123900391
-0.122448979591837,0.122448979591837,0.0225371604515334
-0.122448979591837,0.36734693877551,0.0163957663097498
-0.122448979591837,0.612244897959184,0.0104820574363195
-0.122448979591837,0.857142857142857,0.00487688738513559
-0.122448979591837,1.10204081632653,-0.000675078789782901
-0.122448979591837,1.3469387755102,-0.00657187249713731
-0.122448979591837,1.59183673469388,-0.0131880510102039
-0.122448979591837,1.83673469387755,-0.0207367665205594
-0.122448979591837,2.08163265306122,-0.0291667973641535
-0.122448979591837,2.3265306122449,-0.0381150796142277
-0.122448979591837,2.57142857142857,-0.0469397904981183
-0.122448979591837,2.81632653061224,-0.0548416270013948
-0.122448979591837,3.06122448979592,-0.0610434657695869
-0.122448979591837,3.30612244897959,-0.0649588286007548
-0.122448979591837,3.55102040816327,-0.0662626407358831
-0.122448979591837,3.79591836734694,-0.0648020637034811
-0.122448979591837,4.04081632653061,-0.0603503231203482
-0.122448979591837,4.28571428571429,-0.0522900660415596
-0.122448979591837,4.53061224489796,-0.0393785282070016
-0.122448979591837,4.77551020408163,-0.0197600768044795
-0.122448979591837,5.02040816326531,0.00866426744529245
-0.122448979591837,5.26530612244898,0.0475160396345108
-0.122448979591837,5.51020408163265,0.0970133088907806
-0.122448979591837,5.75510204081633,0.155104057379594
-0.122448979591837,6,0.216977653185647
0.122448979591837,-1.10204081632653,-0.020659109055673
0.122448979591837,-0.857142857142857,-0.00691225432313347
0.122448979591837,-0.612244897959184,-0.00387055746514675
0.122448979591837,-0.36734693877551,-0.00803147592098896
0.122448979591837,-0.122448979591837,-0.0161533101622547
0.122448979591837,0.122448979591837,-0.0255598954618611
0.122448979591837,0.36734693877551,-0.0343169582185805
0.122448979591837,0.612244897959184,-0.0412875764225125
0.122448979591837,0.857142857142857,-0.0460912058007437
0.122448979591837,1.10204081632653,-0.0489884116541979
0.122448979591837,1.3469387755102,-0.05070176397593
0.122448979591837,1.59183673469388,-0.0521785357569376
0.122448979591837,1.83673469387755,-0.054313763249593
0.122448979591837,2.08163265306122,-0.0576795969107716
0.122448979591837,2.3265306122449,-0.0623312963042206
0.122448979591837,2.57142857142857,-0.0677598874938071
0.122448979591837,2.81632653061224,-0.0730242884100282
0.122448979591837,3.06122448979592,-0.0770293681451483
0.122448979591837,3.30612244897959,-0.078848184641634
0.122448979591837,3.55102040816327,-0.0779514359275862
0.122448979591837,3.79591836734694,-0.0742297588615127
0.122448979591837,4.04081632653061,-0.0677751144915032
0.122448979591837,4.28571428571429,-0.0584983168709813
0.122448979591837,4.53061224489796,-0.0457550916728723
0.122448979591837,4.77551020408163,-0.0281884971529269
0.122448979591837,5.02040816326531,-0.00394754466608901
0.122448979591837,5.26530612244898,0.0286812823502209
0.122448979591837,5.51020408163265,0.0703531587246583
0.122448979591837,5.75510204081633,0.119721636023404
0.122448979591837,6,0.172815666144557
0.36734693877551,-1.10204081632653,-0.0565518899933989
0.36734693877551,-0.857142857142857,-0.0412591967505626
0.36734693877551,-0.612244897959184,-0.0372416554026793
0.36734693877551,-0.36734693877551,-0.04145777660702
0.36734693877551,-0.122448979591837,-0.0507705467283089
0.36734693877551,0.122448979591837,-0.0622496735845232
0.36734693877551,0.36734693877551,-0.0734296515998167
0.36734693877551,0.612244897959184,-0.0825064847340629
0.36734693877551,0.857142857142857,-0.08845934478277
0.36734693877551,1.10204081632653,-0.0910777984603326
0.36734693877551,1.3469387755102,-0.0908712377133793
0.36734693877551,1.59183673469388,-0.0888489903578888
0.36734693877551,1.83673469387755,-0.0861935277545509
0.36734693877551,2.08163265306122,-0.0838957266244651
0.36734693877551,2.3265306122449,-0.0824568727417248
0.36734693877551,2.57142857142857,-0.0817614781043462
0.36734693877551,2.81632653061224,-0.081176020994708
0.36734693877551,3.06122448979592,-0.079843352421227
0.36734693877551,3.30612244897959,-0.0770548802607103
0.36734693877551,3.55102040816327,-0.072534712020962
0.36734693877551,3.79591836734694,-0.0664910826302241
0.36734693877551,4.04081632653061,-0.0593811695608247
0.36734693877551,4.28571428571429,-0.0514640770064215
0.36734693877551,4.53061224489796,-0.042331019211635
0.36734693877551,4.77551020408163,-0.0306503759821234
0.36734693877551,5.02040816326531,-0.0143203169865359
0.36734693877551,5.26530612244898,0.00890930106840693
0.36734693877551,5.51020408163265,0.0404600255207919
0.36734693877551,5.75510204081633,0.0798687872181427
0.36734693877551,6,0.124019601823731
0.612244897959184,-1.10204081632653,-0.0904194804188685
0.612244897959184,-0.857142857142857,-0.0684771030608957
0.612244897959184,-0.612244897959184,-0.058456805834833
0.612244897959184,-0.36734693877551,-0.0582437108259627
0.612244897959184,-0.122448979591837,-0.0652025918229669
0.612244897959184,0.122448979591837,-0.0764218556268277
0.612244897959184,0.36734693877551,-0.0890134200237016
0.612244897959184,0.612244897959184,-0.100433073893588
0.612244897959184,0.857142857142857,-0.108773639427542
0.612244897959184,1.10204081632653,-0.11297129443046
0.612244897959184,1.3469387755102,-0.112864991723712
0.612244897959184,1.59183673469388,-0.109072449953403
0.612244897959184,1.83673469387755,-0.102696295092638
0.612244897959184,2.08163265306122,-0.0949364467430717
0.612244897959184,2.3265306122449,-0.0867319372902344
0.612244897959184,2.57142857142857,-0.0785586716650016
0.612244897959184,2.81632653061224,-0.0704569238409338
0.612244897959184,3.06122448979592,-0.0622679507015377
0.612244897959184,3.30612244897959,-0.0539612331914419
0.612244897959184,3.55102040816327,-0.0458787347850192
0.612244897959184,3.79591836734694,-0.038742300657197
0.612244897959184,4.04081632653061,-0.033365681408141
0.612244897959184,4.28571428571429,-0.0301496693008168
0.612244897959184,4.53061224489796,-0.0285614261017278
0.612244897959184,4.77551020408163,-0.0268524256214418
0.612244897959184,5.02040816326531,-0.0222233216446975
0.612244897959184,5.26530612244898,-0.0115060901117995
0.612244897959184,5.51020408163265,0.00775292570928354
0.612244897959184,5.75510204081633,0.0360984156265184
0.612244897959184,6,0.0712489897414822
0.857142857142857,-1.10204081632653,-0.113592439285175
0.857142857142857,-0.857142857142857,-0.0808394459483565
0.857142857142857,-0.612244897959184,-0.0606212659366299
0.857142857142857,-0.36734693877551,-0.0520894556975471
0.857142857142857,-0.122448979591837,-0.0534243365795373
0.857142857142857,0.122448979591837,-0.0619776516314129
0.857142857142857,0.36734693877551,-0.074578043974201
0.857142857142857,0.612244897959184,-0.0879519212526647
0.857142857142857,0.857142857142857,-0.0991836143461999
0.857142857142857,1.10204081632653,-0.106118521656653
0.857142857142857,1.3469387755102,-0.107612587659081
0.857142857142857,1.59183673469388,-0.103561878764189
0.857142857142857,1.83673469387755,-0.0947071657542959
0.857142857142857,2.08163265306122,-0.082283104592537
0.857142857142857,2.3265306122449,-0.0676392687821601
0.857142857142857,2.57142857142857,-0.0519707754848883
0.857142857142857,2.81632653061224,-0.0362467830130101
0.857142857142857,3.06122448979592,-0.02133072916787
0.857142857142857,3.30612244897959,-0.00818650173582353
0.857142857142857,3.55102040816327,0.00199251561711067
0.857142857142857,3.79591836734694,0.00787633094735085
0.857142857142857,4.04081632653061,0.00836331296327622
0.857142857142857,4.28571428571429,0.00313087055293387
0.857142857142857,4.53061224489796,-0.00683596295821992
0.857142857142857,4.77551020408163,-0.018996658604688
0.857142857142857,5.02040816326531,-0.0294964595501052
0.857142857142857,5.26530612244898,-0.0339620738482908
0.857142857142857,5.51020408163265,-0.0287249648103549
0.857142857142857,5.75510204081633,-0.0121678044014715
0.857142857142857,6,0.0142131517447335
1.10204081632653,-1.10204081632653,-0.118189747961945
1.10204081632653,-0.857142857142857,-0.0723131074292853
1.10204081632653,-0.612244897959184,-0.0394541445607349
1.10204081632653,-0.36734693877551,-0.0201885935871033
1.10204081632653,-0.122448979591837,-0.0136906894536991
1.10204081632653,0.122448979591837,-0.0177499154410805
1.10204081632653,0.36734693877551,-0.0290540432888702
1.10204081632653,0.612244897959184,-0.0436845268646344
1.10204081632653,0.857142857142857,-0.0577261550536841
1.10204081632653,1.10204081632653,-0.0678637606300165
1.10204081632653,1.3469387755102,-0.0718359922164822
1.10204081632653,1.59183673469388,-0.0686492382435333
1.10204081632653,1.83673469387755,-0.0585220306110932
1.10204081632653,2.08163265306122,-0.0426129680624332
1.10204081632653,2.3265306122449,-0.0226517599033715
1.10204081632653,2.57142857142857,-0.000612524588696872
1.10204081632653,2.81632653061224,0.0214724163830086
1.10204081632653,3.06122448979592,0.0415470668235661
1.10204081632653,3.30612244897959,0.0574979069100691
1.10204081632653,3.55102040816327,0.0671901207134687
1.10204081632653,3.79591836734694,0.0686957120472897
1.10204081632653,4.04081632653061,0.0607458613851416
1.10204081632653,4.28571428571429,0.0433111915442102
1.10204081632653,4.53061224489796,0.018100990198251
1.10204081632653,4.77551020408163,-0.0112704375860408
1.10204081632653,5.02040816326531,-0.0396463398778414
1.10204081632653,5.26530612244898,-0.061269319117502
1.10204081632653,5.51020408163265,-0.0711605392683704
1.10204081632653,5.75510204081633,-0.0666182970237522
1.10204081632653,6,-0.048416457855705


==> anc/sim_data/final_error_self_agent_1.csv <==
x,y,z
-6,-6,0.0414955711647546
-6,-5.75510204081633,-0.0497168292349449
-6,-5.51020408163265,-0.123620672241398
-6,-5.26530612244898,-0.169818561377044
-6,-5.02040816326531,-0.183453030540069
-6,-4.77551020408163,-0.165701566918617
-6,-4.53061224489796,-0.123226687895992
-6,-4.28571428571429,-0.0666694203867872
-6,-4.04081632653061,-0.00844219399583157
-6,-3.79591836734694,0.0397799281571253
-6,-3.55102040816327,0.0693936660170401
-6,-3.30612244897959,0.0765709870351324
-6,-3.06122448979592,0.0629976882179919
-6,-2.81632653061224,0.0355158676612402
-6,-2.57142857142857,0.00477319593387504
-6,-2.3265306122449,-0.0168123134950839
-6,-2.08163265306122,-0.0173380422997658
-6,-1.83673469387755,0.0124977884299931
-6,-1.59183673469388,0.0778743395855435
-6,-1.3469387755102,0.179095052428786
-6,-1.10204081632653,0.311628539500919
-6,-0.857142857142857,0.466816462289245
-6,-0.612244897959184,0.633029249604464
-6,-0.36734693877551,0.797027746357135
-6,-0.122448979591837,0.945322535204834
-6,0.122448979591837,1.06538642704307
-6,0.36734693877551,1.14664158576054
-6,0.612244897959184,1.18119143807812
-6,0.857142857142857,1.1642925688242
-6,1.10204081632653,1.0945687816857
-5.75510204081633,-6,0.14020420763386
-5.75510204081633,-5.75510204081633,0.0623466199085525
-5.75510204081633,-5.51020408163265,-0.0146556344179211
-5.75510204081633,-5.26530612244898,-0.0783227810318869
-5.75510204081633,-5.02040816326531,-0.1199615388444
-5.75510204081633,-4.77551020408163,-0.135936018283897
-5.75510204081633,-4.53061224489796,-0.127930709014558
-5.75510204081633,-4.28571428571429,-0.102188626671857
-5.75510204081633,-4.04081632653061,-0.0678912528682487
-5.75510204081633,-3.79591836734694,-0.0350130666301844
-5.75510204081633,-3.55102040816327,-0.0120914477907179
-5.75510204081633,-3.30612244897959,-0.0043699968072789
-5.75510204081633,-3.06122448979592,-0.0126886405179852
-5.75510204081633,-2.81632653061224,-0.0333241111228714
-5.75510204081633,-2.57142857142857,-0.058771432593388
-5.75510204081633,-2.3265306122449,-0.0792557980100218
-5.75510204081633,-2.08163265306122,-0.0846253382140612
-5.75510204081633,-1.83673469387755,-0.0662294507592351
-5.75510204081633,-1.59183673469388,-0.0184367124777823
-5.75510204081633,-1.3469387755102,0.0604339299893178
-5.75510204081633,-1.10204081632653,0.167846339417769
-5.75510204081633,-0.857142857142857,0.297387507498768
-5.75510204081633,-0.612244897959184,0.439567261150355
-5.75510204081633,-0.36734693877551,0.582894331726995
-5.75510204081633,-0.122448979591837,0.715057526724539
-5.75510204081633,0.122448979591837,0.824079352918307
-5.75510204081633,0.36734693877551,0.899352743668674
-5.75510204081633,0.612244897959184,0.932504027168513
-5.75510204081633,0.857142857142857,0.918042235422296
-5.75510204081633,1.10204081632653,0.853761369496798
-5.51020408163265,-6,0.179755164955438
-5.51020408163265,-5.75510204081633,0.129840834277135
-5.51020408163265,-5.51020408163265,0.0676929369617113
-5.51020408163265,-5.26530612244898,0.00542717745288723
-5.51020408163265,-5.02040816326531,-0.0464654590811183
-5.51020408163265,-4.77551020408163,-0.0809705333694659
-5.51020408163265,-4.53061224489796,-0.0955669960870005
-5.51020408163265,-4.28571428571429,-0.0922674409806625
-5.51020408163265,-4.04081632653061,-0.0767256038701899
-5.51020408163265,-3.79591836734694,-0.0566374051052075
-5.51020408163265,-3.55102040816327,-0.0398009055528584
-5.51020408163265,-3.30612244897959,-0.0322611517856125
-5.51020408163265,-3.06122448979592,-0.036930708453797
-5.51020408163265,-2.81632653061224,-0.0529536878351646
-5.51020408163265,-2.57142857142857,-0.07590266168352
-5.51020408163265,-2.3265306122449,-0.0987112597557805
-5.51020408163265,-2.08163265306122,-0.113097936901991
-5.51020408163265,-1.83673469387755,-0.111161301124794
-5.51020408163265,-1.59183673469388,-0.0868340496911705
-5.51020408163265,-1.3469387755102,-0.0369565313469148
-5.51020408163265,-1.10204081632653,0.0381585270344756
-5.51020408163265,-0.857142857142857,0.13468649231214
-5.51020408163265,-0.612244897959184,0.245706616710026
-5.51020408163265,-0.36734693877551,0.361955652065247
-5.51020408163265,-0.122448979591837,0.472790255145225
-5.51020408163265,0.122448979591837,0.567240841022094
-5.51020408163265,0.36734693877551,0.635058965366194
-5.51020408163265,0.612244897959184,0.667676288223362
-5.51020408163265,0.857142857142857,0.659002376136388
-5.51020408163265,1.10204081632653,0.605994997803925
-5.26530612244898,-6,0.164504363088064
-5.26530612244898,-5.75510204081633,0.145639756642853
-5.26530612244898,-5.51020408163265,0.106577503397241
-5.26530612244898,-5.26530612244898,0.0572429674825164
-5.26530612244898,-5.02040816326531,0.00809478035746192
-5.26530612244898,-4.77551020408163,-0.0320418744829046
-5.26530612244898,-4.53061224489796,-0.0575841984287456
-5.26530612244898,-4.28571428571429,-0.0669788464003028
-5.26530612244898,-4.04081632653061,-0.0625728860365863
-5.26530612244898,-3.79591836734694,-0.0496614005736621
-5.26530612244898,-3.55102040816327,-0.0349694201634816
-5.26530612244898,-3.30612244897959,-0.0249310073922273
-5.26530612244898,-3.06122448979592,-0.0241491600142697
-5.26530612244898,-2.81632653061224,-0.0343538681794767
-5.26530612244898,-2.57142857142857,-0.054042514854029
-5.26530612244898,-2.3265306122449,-0.0788241290459531
-5.26530612244898,-2.08163265306122,-0.102339225634242
-5.26530612244898,-1.83673469387755,-0.117524701879553
-5.26530612244898,-1.59183673469388,-0.117955876534195
-5.26530612244898,-1.3469387755102,-0.0990225765981456
-5.26530612244898,-1.10204081632653,-0.0587645850801115
-5.26530612244898,-0.857142857142857,0.0017221251677475
-5.26530612244898,-0.612244897959184,0.078316832294591
-5.26530612244898,-0.36734693877551,0.164292315234455
-5.26530612244898,-0.122448979591837,0.251034312556225
-5.26530612244898,0.122448979591837,0.328961658793653
-5.26530612244898,0.36734693877551,0.38854303928995
-5.26530612244898,0.612244897959184,0.421307226965307
-5.26530612244898,0.857142857142857,0.420746560963408
-5.26530612244898,1.10204081632653,0.383020429793413
-5.02040816326531,-6,0.113880625355703
-5.02040816326531,-5.75510204081633,0.119960704515738
-5.02040816326531,-5.51020408163265,0.103088675704645
-5.02040816326531,-5.26530612244898,0.07002393942471
-5.02040816326531,-5.02040816326531,0.0298962117449285
-5.02040816326531,-4.77551020408163,-0.00800453369338561
-5.02040816326531,-4.53061224489796,-0.0362152044180467
-5.02040816326531,-4.28571428571429,-0.050497656916182
-5.02040816326531,-4.04081632653061,-0.0504188075213119
-5.02040816326531,-3.79591836734694,-0.0390616113168497
-5.02040816326531,-3.55102040816327,-0.0219973045951117
-5.02040816326531,-3.30612244897959,-0.00579493616397131
-5.02040816326531,-3.06122448979592,0.00357811988989065
-5.02040816326531,-2.81632653061224,0.0021160762003295
-5.02040816326531,-2.57142857142857,-0.0113723187255984
-5.02040816326531,-2.3265306122449,-0.0350533981262383
-5.02040816326531,-2.08163265306122,-0.0644899996930285
-5.02040816326531,-1.83673469387755,-0.093558410208683
-5.02040816326531,-1.59183673469388,-0.115645012916452
-5.02040816326531,-1.3469387755102,-0.124882831328315
-5.02040816326531,-1.10204081632653,-0.117213982201404
-5.02040816326531,-0.857142857142857,-0.0911234583812003
-5.02040816326531,-0.612244897959184,-0.0479629077083622
-5.02040816326531,-0.36734693877551,0.00814682260309824
-5.02040816326531,-0.122448979591837,0.0707891460914595
-5.02040816326531,0.122448979591837,0.132016680120926
-5.02040816326531,0.36734693877551,0.183299618170107
-5.02040816326531,0.612244897959184,0.216538468270645
-5.02040816326531,0.857142857142857,0.225021185484204
-5.02040816326531,1.10204081632653,0.204213451531416
-4.77551020408163,-6,0.0526605317128929
-4.77551020408163,-5.75510204081633,0.0724575213216939
-4.77551020408163,-5.51020408163265,0.0706856803226179
-4.77551020408163,-5.26530612244898,0.0507731810180873
-4.77551020408163,-5.02040816326531,0.019848234188467
-4.77551020408163,-4.77551020408163,-0.0132852873411539
-4.77551020408163,-4.53061224489796,-0.0402924823773536
-4.77551020408163,-4.28571428571429,-0.0551365855494177
-4.77551020408163,-4.04081632653061,-0.0552483976017502
-4.77551020408163,-3.79591836734694,-0.0418470551550852
-4.77551020408163,-3.55102040816327,-0.0194101869195173
-4.77551020408163,-3.30612244897959,0.00553059520843691
-4.77551020408163,-3.06122448979592,0.0259630646035516
-4.77551020408163,-2.81632653061224,0.035975789124868
-4.77551020408163,-2.57142857142857,0.0320141861738853
-4.77551020408163,-2.3265306122449,0.0135748247789338
-4.77551020408163,-2.08163265306122,-0.0167604202588071
-4.77551020408163,-1.83673469387755,-0.0539051234712073
-4.77551020408163,-1.59183673469388,-0.0913017724036768
-4.77551020408163,-1.3469387755102,-0.122176890517501
-4.77551020408163,-1.10204081632653,-0.140772958807271
-4.77551020408163,-0.857142857142857,-0.143346789061487
-4.77551020408163,-0.612244897959184,-0.128790851396196
-4.77551020408163,-0.36734693877551,-0.0988139040937207
-4.77551020408163,-0.122448979591837,-0.0576928847341387
-4.77551020408163,0.122448979591837,-0.0116677958548
-4.77551020408163,0.36734693877551,0.0319097391053726
-4.77551020408163,0.612244897959184,0.0655450811373834
-4.77551020408163,0.857142857142857,0.0825558150689952
-4.77551020408163,1.10204081632653,0.0778950474313829
-4.53061224489796,-6,0.00221625922569363
-4.53061224489796,-5.75510204081633,0.0236514793936264
-4.53061224489796,-5.51020408163265,0.0274671123079425
-4.53061224489796,-5.26530612244898,0.0141935634065637
-4.53061224489796,-5.02040816326531,-0.0111787282287905
-4.53061224489796,-4.77551020408163,-0.0408767055830906
-4.53061224489796,-4.53061224489796,-0.0664511231321153
-4.53061224489796,-4.28571428571429,-0.0808444422184661
-4.53061224489796,-4.04081632653061,-0.0799908565449057
-4.53061224489796,-3.79591836734694,-0.0636418679369988
-4.53061224489796,-3.55102040816327,-0.0352918860767362
-4.53061224489796,-3.30612244897959,-0.00127759816258388
-4.53061224489796,-3.06122448979592,0.0307022335878436
-4.53061224489796,-2.81632653061224,0.0532911053389792
-4.53061224489796,-2.57142857142857,0.06102439718649
-4.53061224489796,-2.3265306122449,0.0514071611166364
-4.53061224489796,-2.08163265306122,0.0253290394987908
-4.53061224489796,-1.83673469387755,-0.0132187466139287
-4.53061224489796,-1.59183673469388,-0.0580119549912564
-4.53061224489796,-1.3469387755102,-0.101828300051027
-4.53061224489796,-1.10204081632653,-0.137782215080337
-4.53061224489796,-0.857142857142857,-0.160506418594171
-4.53061224489796,-0.612244897959184,-0.166989357817168
-4.53061224489796,-0.36734693877551,-0.156966195612245
-4.53061224489796,-0.122448979591837,-0.132852446524618
-4.53061224489796,0.122448979591837,-0.0992846396882377
-4.53061224489796,0.36734693877551,-0.0623810566682652
-4.53061224489796,0.612244897959184,-0.0288562802560849
-4.53061224489796,0.857142857142857,-0.00512120149921114
-4.53061224489796,1.10204081632653,0.0035168704781991
-4.28571428571429,-6,-0.0250320824331344
-4.28571428571429,-5.75510204081633,-0.0115901504160845
-4.28571428571429,-5.51020408163265,-0.0107645778204748
-4.28571428571429,-5.26530612244898,-0.0241640163381376
-4.28571428571429,-5.02040816326531,-0.0487161930172452
-4.28571428571429,-4.77551020408163,-0.0779096051046593
-4.28571428571429,-4.53061224489796,-0.103707788830408
-4.28571428571429,-4.28571428571429,-0.118673908588677
-4.28571428571429,-4.04081632653061,-0.117827295532184
-4.28571428571429,-3.79591836734694,-0.0998376139584641
-4.28571428571429,-3.55102040816327,-0.0673275544216968
-4.28571428571429,-3.30612244897959,-0.0262635476812723
-4.28571428571429,-3.06122448979592,0.0153822876284758
-4.28571428571429,-2.81632653061224,0.0493636811585253
-4.28571428571429,-2.57142857142857,0.0688827944349878
-4.28571428571429,-2.3265306122449,0.0699304650965011
-4.28571428571429,-2.08163265306122,0.0519829358956283
-4.28571428571429,-1.83673469387755,0.017956311900472
-4.28571428571429,-1.59183673469388,-0.0265104809792552
-4.28571428571429,-1.3469387755102,-0.0742379620383145
-4.28571428571429,-1.10204081632653,-0.117874203999895
-4.28571428571429,-0.857142857142857,-0.151167867074687
-4.28571428571429,-0.612244897959184,-0.169924937185602
-4.28571428571429,-0.36734693877551,-0.172524394424547
-4.28571428571429,-0.122448979591837,-0.159971614977839
-4.28571428571429,0.122448979591837,-0.13555358430734
-4.28571428571429,0.36734693877551,-0.104212304531603
-4.28571428571429,0.612244897959184,-0.0717701416576915
-4.28571428571429,0.857142857142857,-0.0441312941148879
-4.28571428571429,1.10204081632653,-0.0265595046923293
-4.04081632653061,-6,-0.0272842431981614
-4.04081632653061,-5.75510204081633,-0.0272233757227588
-4.04081632653061,-5.51020408163265,-0.0348333006204705
-4.04081632653061,-5.26530612244898,-0.0530273486121255
-4.04081632653061,-5.02040816326531,-0.0802699197599676
-4.04081632653061,-4.77551020408163,-0.111356896669977
-4.04081632653061,-4.53061224489796,-0.139029944763171
-4.04081632653061,-4.28571428571429,-0.155999987612949
-4.04081632653061,-4.04081632653061,-0.156889361113798
-4.04081632653061,-3.79591836734694,-0.139645679536884
-4.04081632653061,-3.55102040816327,-0.106122226336767
-4.04081632653061,-3.30612244897959,-0.061725746258277
-4.04081632653061,-3.06122448979592,-0.0142532189110054
-4.04081632653061,-2.81632653061224,0.0277785927983834
-4.04081632653061,-2.57142857142857,0.0569060919411553
-4.04081632653061,-2.3265306122449,0.0681909896349741
-4.04081632653061,-2.08163265306122,0.0600860804671843
-4.04081632653061,-1.83673469387755,0.0345523407873816
-4.04081632653061,-1.59183673469388,-0.00353238870357264
-4.04081632653061,-1.3469387755102,-0.0474788687697428
-4.04081632653061,-1.10204081632653,-0.0901223347301997
-4.04081632653061,-0.857142857142857,-0.125094785469804
-4.04081632653061,-0.612244897959184,-0.147799845757103
-4.04081632653061,-0.36734693877551,-0.155959825526176
-4.04081632653061,-0.122448979591837,-0.149716596353239
-4.04081632653061,0.122448979591837,-0.131357786407554
-4.04081632653061,0.36734693877551,-0.104789951802754
-4.04081632653061,0.612244897959184,-0.074889334090134
-4.04081632653061,0.857142857142857,-0.0468400989814782
-4.04081632653061,1.10204081632653,-0.0255368759397965
-3.79591836734694,-6,-0.0116982617579128
-3.79591836734694,-5.75510204081633,-0.0258463925111473
-3.79591836734694,-5.51020408163265,-0.0433830914960593
-3.79591836734694,-5.26530612244898,-0.0677936490401609
-3.79591836734694,-5.02040816326531,-0.0986893685055966
-3.79591836734694,-4.77551020408163,-0.132148051733377
-3.79591836734694,-4.53061224489796,-0.161963286068612
-3.79591836734694,-4.28571428571429,-0.18144033290538
-3.79591836734694,-4.04081632653061,-0.185269900623413
-3.79591836734694,-3.79591836734694,-0.171016026956482
-3.79591836734694,-3.55102040816327,-0.139867635425599
-3.79591836734694,-3.30612244897959,-0.0964962234376376
-3.79591836734694,-3.06122448979592,-0.0480859243706712
-3.79591836734694,-2.81632653061224,-0.00280038976628616
-3.79591836734694,-2.57142857142857,0.0319257597168649
-3.79591836734694,-2.3265306122449,0.0508633726861395
-3.79591836734694,-2.08163265306122,0.0519092532500513
-3.79591836734694,-1.83673469387755,0.0362858324318877
-3.79591836734694,-1.59183673469388,0.00804187729413453
-3.79591836734694,-1.3469387755102,-0.0269616698056565
-3.79591836734694,-1.10204081632653,-0.0622999956538893
-3.79591836734694,-0.857142857142857,-0.0921734914002787
-3.79591836734694,-0.612244897959184,-0.112307431615061
-3.79591836734694,-0.36734693877551,-0.12044165778997
-3.79591836734694,-0.122448979591837,-0.116406606923141
-3.79591836734694,0.122448979591837,-0.101871779066412
-3.79591836734694,0.36734693877551,-0.0798959671878476
-3.79591836734694,0.612244897959184,-0.0544051323101688
-3.79591836734694,0.857142857142857,-0.0296891403486377
-3.79591836734694,1.10204081632653,-0.00996487433736212
-3.55102040816327,-6,0.00934860205864452
-3.55102040816327,-5.75510204081633,-0.0160685601337771
-3.55102040816327,-5.51020408163265,-0.0414288536541388
-3.55102040816327,-5.26530612244898,-0.0702504832475137
-3.55102040816327,-5.02040816326531,-0.10298307436504
-3.55102040816327,-4.77551020408163,-0.136959073742544
-3.55102040816327,-4.53061224489796,-0.167248892408237
-3.55102040816327,-4.28571428571429,-0.188136942129323
-3.55102040816327,-4.04081632653061,-0.194799787794903
-3.55102040816327,-3.79591836734694,-0.184738603191738
-3.55102040816327,-3.55102040816327,-0.158600463633413
-3.55102040816327,-3.30612244897959,-0.120193985367697
-3.55102040816327,-3.06122448979592,-0.0757190051459916
-3.55102040816327,-2.81632653061224,-0.0324306281474097
-3.55102040816327,-2.57142857142857,0.00290766409533288
-3.55102040816327,-2.3265306122449,0.0253927879353142
-3.55102040816327,-2.08163265306122,0.0328541911956219
-3.55102040816327,-1.83673469387755,0.0260610807830597
-3.55102040816327,-1.59183673469388,0.00827928469803652
-3.55102040816327,-1.3469387755102,-0.0156464655729354
-3.55102040816327,-1.10204081632653,-0.040413289579059
-3.55102040816327,-0.857142857142857,-0.0613025590525879
-3.55102040816327,-0.612244897959184,-0.0749305921506481
-3.55102040816327,-0.36734693877551,-0.0796087599767436
-3.55102040816327,-0.122448979591837,-0.0753329675938564
-3.55102040816327,0.122448979591837,-0.0635084993468175
-3.55102040816327,0.36734693877551,-0.0465493595577908
-3.55102040816327,0.612244897959184,-0.0274731424939359
-3.55102040816327,0.857142857142857,-0.00956242594443735
-3.55102040816327,1.10204081632653,0.00389156878238903
-3.30612244897959,-6,0.0226358587566992
-3.30612244897959,-5.75510204081633,-0.00873312957158268
-3.30612244897959,-5.51020408163265,-0.0373454440689334
-3.30612244897959,-5.26530612244898,-0.0664251984755316
-3.30612244897959,-5.02040816326531,-0.0970595276653808
-3.30612244897959,-4.77551020408163,-0.127826343832316
-3.30612244897959,-4.53061224489796,-0.155254849379348
-3.30612244897959,-4.28571428571429,-0.174924275004099
-3.30612244897959,-4.04081632653061,-0.18285277324355
-3.30612244897959,-3.79591836734694,-0.176771405497911
-3.30612244897959,-3.55102040816327,-0.156928956001067
-3.30612244897959,-3.30612244897959,-0.126215883900653
-3.30612244897959,-3.06122448979592,-0.0895898698617001
-3.30612244897959,-2.81632653061224,-0.0529768983364676
-3.30612244897959,-2.57142857142857,-0.0219574337284621
-3.30612244897959,-2.3265306122449,-0.000590398716888207
-3.30612244897959,-2.08163265306122,0.009330491181746
-3.30612244897959,-1.83673469387755,0.00843126518865212
-3.30612244897959,-1.59183673469388,-0.00066140215171151
-3.30612244897959,-1.3469387755102,-0.0141444669776786
-3.30612244897959,-1.10204081632653,-0.0280105068256689
-3.30612244897959,-0.857142857142857,-0.0389061380443578
-3.30612244897959,-0.612244897959184,-0.0446888306980328
-3.30612244897959,-0.36734693877551,-0.0446117980921096
-3.30612244897959,-0.122448979591837,-0.0391849076796961
-3.30612244897959,0.122448979591837,-0.0298397621690861
-3.30612244897959,0.36734693877551,-0.0185490879328716
-3.30612244897959,0.612244897959184,-0.00751775681678513
-3.30612244897959,0.857142857142857,0.0010022586398139
-3.30612244897959,1.10204081632653,0.00478740657347768
-3.06122448979592,-6,0.0178737689891167
-3.06122448979592,-5.75510204081633,-0.0132646920342204
-3.06122448979592,-5.51020408163265,-0.0395166547557183
-3.06122448979592,-5.26530612244898,-0.063665713120622
-3.06122448979592,-5.02040816326531,-0.0873239196597253
-3.06122448979592,-4.77551020408163,-0.110305172551081
-3.06122448979592,-4.53061224489796,-0.130713081731714
-3.06122448979592,-4.28571428571429,-0.145639119117942
-3.06122448979592,-4.04081632653061,-0.152206362937317
-3.06122448979592,-3.79591836734694,-0.148615428909667
-3.06122448979592,-3.55102040816327,-0.134869305258974
-3.06122448979592,-3.30612244897959,-0.112963891961329
-3.06122448979592,-3.06122448979592,-0.0864976541123028
-3.06122448979592,-2.81632653061224,-0.0598275626802316
-3.06122448979592,-2.57142857142857,-0.0370281392376562
-3.06122448979592,-2.3265306122449,-0.0209582784929135
-3.06122448979592,-2.08163265306122,-0.0126945138868328
-3.06122448979592,-1.83673469387755,-0.0114671305768317
-3.06122448979592,-1.59183673469388,-0.0150786154964426
-3.06122448979592,-1.3469387755102,-0.0206439207092732
-3.06122448979592,-1.10204081632653,-0.0254127780756608
-3.06122448979592,-0.857142857142857,-0.0274371484385815
-3.06122448979592,-0.612244897959184,-0.0259239979562713
-3.06122448979592,-0.36734693877551,-0.0212322554525188
-3.06122448979592,-0.122448979591837,-0.0145886704542159
-3.06122448979592,0.122448979591837,-0.00767129010283457
-3.06122448979592,0.36734693877551,-0.0022214298069399
-3.06122448979592,0.612244897959184,0.000200064610501649
-3.06122448979592,0.857142857142857,-0.00172598828247805
-3.06122448979592,1.10204081632653,-0.00915987306752905
-2.81632653061224,-6,-0.00993087616848565
-2.81632653061224,-5.75510204081633,-0.0350779300938405
-2.81632653061224,-5.51020408163265,-0.053653894764216
-2.81632653061224,-5.26530612244898,-0.067980311474054
-2.81632653061224,-5.02040816326531,-0.080126649739358
-2.81632653061224,-4.77551020408163,-0.0910958616310663
-2.81632653061224,-4.53061224489796,-0.100579246641802
-2.81632653061224,-4.28571428571429,-0.107263077619484
-2.81632653061224,-4.04081632653061,-0.109510331583326
-2.81632653061224,-3.79591836734694,-0.106145935102552
-2.81632653061224,-3.55102040816327,-0.0970651747222712
-2.81632653061224,-3.30612244897959,-0.0834607430202409
-2.81632653061224,-3.06122448979592,-0.0675987490377919
-2.81632653061224,-2.81632653061224,-0.0522250912097616
-2.81632653061224,-2.57142857142857,-0.0398032510499934
-2.81632653061224,-2.3265306122449,-0.0318352744432204
-2.81632653061224,-2.08163265306122,-0.0284844233501456
-2.81632653061224,-1.83673469387755,-0.0286135748722865
-2.81632653061224,-1.59183673469388,-0.0302146322537538
-2.81632653061224,-1.3469387755102,-0.0310789010131771
-2.81632653061224,-1.10204081632653,-0.0294887169121587
-2.81632653061224,-0.857142857142857,-0.0247179634776536
-2.81632653061224,-0.612244897959184,-0.0172068201379796
-2.81632653061224,-0.36734693877551,-0.00839279469255495
-2.81632653061224,-0.122448979591837,-0.000292413888382546
-2.81632653061224,0.122448979591837,0.00500285978867512
-2.81632653061224,0.36734693877551,0.00574684293243344
-2.81632653061224,0.612244897959184,0.000757696151663878
-2.81632653061224,0.857142857142857,-0.0105959652002163
-2.81632653061224,1.10204081632653,-0.0285894297023562
-2.57142857142857,-6,-0.0598126455619695
-2.57142857142857,-5.75510204081633,-0.0745046148450028
-2.57142857142857,-5.51020408163265,-0.0813768839018116
-2.57142857142857,-5.26530612244898,-0.0823333326188496
-2.57142857142857,-5.02040816326531,-0.0798326213495675
-2.57142857142857,-4.77551020408163,-0.0759465119683198
-2.57142857142857,-4.53061224489796,-0.0718351445359211
-2.57142857142857,-4.28571428571429,-0.0677002791716454
-2.57142857142857,-4.04081632653061,-0.0631252284591286
-2.57142857142857,-3.79591836734694,-0.0576032710889649
-2.57142857142857,-3.55102040816327,-0.0510209869954795
-2.57142857142857,-3.30612244897959,-0.0439048767490632
-2.57142857142857,-3.06122448979592,-0.0373417965647546
-2.57142857142857,-2.81632653061224,-0.0326108494905885
-2.57142857142857,-2.57142857142857,-0.0306733916105468
-2.57142857142857,-2.3265306122449,-0.0317218281515408
-2.57142857142857,-2.08163265306122,-0.0349687331357942
-2.57142857142857,-1.83673469387755,-0.0387728765617968
-2.57142857142857,-1.59183673469388,-0.0410787218041836
-2.57142857142857,-1.3469387755102,-0.0400341975252326
-2.57142857142857,-1.10204081632653,-0.0345881789428987
-2.57142857142857,-0.857142857142857,-0.0248761661361626
-2.57142857142857,-0.612244897959184,-0.0122759848747685
-2.57142857142857,-0.36734693877551,0.0008733117350819
-2.57142857142857,-0.122448979591837,0.0117878484289026
-2.57142857142857,0.122448979591837,0.0178217303883268
-2.57142857142857,0.36734693877551,0.0169414269945081
-2.57142857142857,0.612244897959184,0.00796934520390963
-2.57142857142857,0.857142857142857,-0.00943886081756773
-2.57142857142857,1.10204081632653,-0.0350308373902218
-2.3265306122449,-6,-0.125721688356789
-2.3265306122449,-5.75510204081633,-0.127215491112396
-2.3265306122449,-5.51020408163265,-0.120178633092754
-2.3265306122449,-5.26530612244898,-0.106158949283862
-2.3265306122449,-5.02040816326531,-0.0879017328635825
-2.3265306122449,-4.77551020408163,-0.0683345283731647
-2.3265306122449,-4.53061224489796,-0.0498263316306764
-2.3265306122449,-4.28571428571429,-0.0338495506409779
-2.3265306122449,-4.04081632653061,-0.021030086200216
-2.3265306122449,-3.79591836734694,-0.0114547049366711
-2.3265306122449,-3.55102040816327,-0.00504549054406778
-2.3265306122449,-3.30612244897959,-0.00182139913447155
-2.3265306122449,-3.06122448979592,-0.00193843887357881
-2.3265306122449,-2.81632653061224,-0.00550522589176561
-2.3265306122449,-2.57142857142857,-0.0122713690352078
-2.3265306122449,-2.3265306122449,-0.0213458994048387
-2.3265306122449,-2.08163265306122,-0.031100002991209
-2.3265306122449,-1.83673469387755,-0.0393436569595214
-2.3265306122449,-1.59183673469388,-0.0437633597602741
-2.3265306122449,-1.3469387755102,-0.0425063152878673
-2.3265306122449,-1.10204081632653,-0.0347335739790651
-2.3265306122449,-0.857142857142857,-0.0209645483673208
-2.3265306122449,-0.612244897959184,-0.00309811551250316
-2.3265306122449,-0.36734693877551,0.0159021690854798
-2.3265306122449,-0.122448979591837,0.0325667707056274
-2.3265306122449,0.122448979591837,0.0435609015603114
-2.3265306122449,0.36734693877551,0.0462321588903014
-2.3265306122449,0.612244897959184,0.0389336426607798
-2.3265306122449,0.857142857142857,0.0210717118760623
-2.3265306122449,1.10204081632653,-0.0070858325510294
-2.08163265306122,-6,-0.198440133709818
-2.08163265306122,-5.75510204081633,-0.185743961644875
-2.08163265306122,-5.51020408163265,-0.164503082686262
-2.08163265306122,-5.26530612244898,-0.135955991860781
-2.08163265306122,-5.02040816326531,-0.102983725059577
-2.08163265306122,-4.77551020408163,-0.0690681289251691
-2.08163265306122,-4.53061224489796,-0.037404590699236
-2.08163265306122,-4.28571428571429,-0.0103517557113841
-2.08163265306122,-4.04081632653061,0.0107330425413201
-2.08163265306122,-3.79591836734694,0.0253478992852687
-2.08163265306122,-3.55102040816327,0.0335459560103311
-2.08163265306122,-3.30612244897959,0.0356542023858855
-2.08163265306122,-3.06122448979592,0.0321399479892555
-2.08163265306122,-2.81632653061224,0.0236654172357299
-2.08163265306122,-2.57142857142857,0.0112740279353214
-2.08163265306122,-2.3265306122449,-0.00341733517402754
-2.08163265306122,-2.08163265306122,-0.0181612127312553
-2.08163265306122,-1.83673469387755,-0.0302544631070281
-2.08163265306122,-1.59183673469388,-0.0369545363650987
-2.08163265306122,-1.3469387755102,-0.0360492736797821
-2.08163265306122,-1.10204081632653,-0.0264227116501929
-2.08163265306122,-0.857142857142857,-0.00844423986183446
-2.08163265306122,-0.612244897959184,0.0159459510140157
-2.08163265306122,-0.36734693877551,0.0434925533376443
-2.08163265306122,-0.122448979591837,0.0701582198327698
-2.08163265306122,0.122448979591837,0.0917929904833771
-2.08163265306122,0.36734693877551,0.104770315021405
-2.08163265306122,0.612244897959184,0.106445433543893
-2.08163265306122,0.857142857142857,0.0953577829084273
-2.08163265306122,1.10204081632653,0.0711792470868526
-1.83673469387755,-6,-0.267900089535259
-1.83673469387755,-5.75510204081633,-0.241523790916248
-1.83673469387755,-5.51020408163265,-0.207428866210238
-1.83673469387755,-5.26530612244898,-0.166561307995547
-1.83673469387755,-5.02040816326531,-0.121744769907034
-1.83673469387755,-4.77551020408163,-0.0766531043049263
-1.83673469387755,-4.53061224489796,-0.0348477417959907
-1.83673469387755,-4.28571428571429,0.000897447470335599
-1.83673469387755,-4.04081632653061,0.0288877065047106
-1.83673469387755,-3.79591836734694,0.0484504596237119
-1.83673469387755,-3.55102040816327,0.0596640691314239
-1.83673469387755,-3.30612244897959,0.0630473446031163
-1.83673469387755,-3.06122448979592,0.0593600052297191
-1.83673469387755,-2.81632653061224,0.0495872266917692
-1.83673469387755,-2.57142857142857,0.0350827191254353
-1.83673469387755,-2.3265306122449,0.0177619380257364
-1.83673469387755,-2.08163265306122,0.000201217218489536
-1.83673469387755,-1.83673469387755,-0.0144766266811205
-1.83673469387755,-1.59183673469388,-0.0229736054167606
-1.83673469387755,-1.3469387755102,-0.0223894998935051
-1.83673469387755,-1.10204081632653,-0.0108570810832659
-1.83673469387755,-0.857142857142857,0.0119376773101992
-1.83673469387755,-0.612244897959184,0.0445055682281391
-1.83673469387755,-0.36734693877551,0.0836557482900762
-1.83673469387755,-0.122448979591837,0.124931795701817
-1.83673469387755,0.122448979591837,0.163275632301925
-1.83673469387755,0.36734693877551,0.193760817040275
-1.83673469387755,0.612244897959184,0.212235209876624
-1.83673469387755,0.857142857142857,0.2157563258784
-1.83673469387755,1.10204081632653,0.202771242783536
-1.59183673469388,-6,-0.325295722331597
-1.59183673469388,-5.75510204081633,-0.28684580504397
-1.59183673469388,-5.51020408163265,-0.242403702673065
-1.59183673469388,-5.26530612244898,-0.192609139931946
-1.59183673469388,-5.02040816326531,-0.14001464977185
-1.59183673469388,-4.77551020408163,-0.0881071840795178
-1.59183673469388,-4.53061224489796,-0.040337724161094
-1.59183673469388,-4.28571428571429,0.000592342660850509
-1.59183673469388,-4.04081632653061,0.0330614426513012
-1.59183673469388,-3.79591836734694,0.0564861706805484
-1.59183673469388,-3.55102040816327,0.0710335581681636
-1.59183673469388,-3.30612244897959,0.0772716029571343
-1.59183673469388,-3.06122448979592,0.0759312126499975
-1.59183673469388,-2.81632653061224,0.0678799794303969
-1.59183673469388,-2.57142857142857,0.0543022654369747
-1.59183673469388,-2.3265306122449,0.0369801739791056
-1.59183673469388,-2.08163265306122,0.0185128216265142
-1.59183673469388,-1.83673469387755,0.00231805479337793
-1.59183673469388,-1.59183673469388,-0.00767074220101666
-1.59183673469388,-1.3469387755102,-0.00759441678953876
-1.59183673469388,-1.10204081632653,0.00557888750088598
-1.59183673469388,-0.857142857142857,0.0333277297647429
-1.59183673469388,-0.612244897959184,0.0750751241069208
-1.59183673469388,-0.36734693877551,0.12805145685904
-1.59183673469388,-0.122448979591837,0.187567346424619
-1.59183673469388,0.122448979591837,0.247635983562995
-1.59183673469388,0.36734693877551,0.301803356454051
-1.59183673469388,0.612244897959184,0.344009169855068
-1.59183673469388,0.857142857142857,0.369315544184048
-1.59183673469388,1.10204081632653,0.374393077622615
-1.3469387755102,-6,-0.364553625569219
-1.3469387755102,-5.75510204081633,-0.316283760572501
-1.3469387755102,-5.51020408163265,-0.264584660154254
-1.3469387755102,-5.26530612244898,-0.209754273764391
-1.3469387755102,-5.02040816326531,-0.153869497227913
-1.3469387755102,-4.77551020408163,-0.0998853926633891
-1.3469387755102,-4.53061224489796,-0.050715955237717
-1.3469387755102,-4.28571428571429,-0.00855826691118766
-1.3469387755102,-4.04081632653061,0.0253987440733514
-1.3469387755102,-3.79591836734694,0.050884397198758
-1.3469387755102,-3.55102040816327,0.0682045019070932
-1.3469387755102,-3.30612244897959,0.0778475715326434
-1.3469387755102,-3.06122448979592,0.0802347910167608
-1.3469387755102,-2.81632653061224,0.0757352413025105
-1.3469387755102,-2.57142857142857,0.0649505377399222
-1.3469387755102,-2.3265306122449,0.049154206810372
-1.3469387755102,-2.08163265306122,0.0306930108637777
-1.3469387755102,-1.83673469387755,0.0131483462055607
-1.3469387755102,-1.59183673469388,0.00112020638193161
-1.3469387755102,-1.3469387755102,-0.000387083612123029
-1.3469387755102,-1.10204081632653,0.0131317829264326
-1.3469387755102,-0.857142857142857,0.0446997392858455
-1.3469387755102,-0.612244897959184,0.0950407355734746
-1.3469387755102,-0.36734693877551,0.162141396996281
-1.3469387755102,-0.122448979591837,0.241307767273982
-1.3469387755102,0.122448979591837,0.325711085143417
-1.3469387755102,0.36734693877551,0.407302846576151
-1.3469387755102,0.612244897959184,0.477905537949219
-1.3469387755102,0.857142857142857,0.530266492919521
-1.3469387755102,1.10204081632653,0.558895509918551
-1.10204081632653,-6,-0.382968782448414
-1.10204081632653,-5.75510204081633,-0.327369697943777
-1.10204081632653,-5.51020408163265,-0.271545831834596
-1.10204081632653,-5.26530612244898,-0.215409714388566
-1.10204081632653,-5.02040816326531,-0.160397548355489
-1.10204081632653,-4.77551020408163,-0.1086675250166
-1.10204081632653,-4.53061224489796,-0.0622774126329226
-1.10204081632653,-4.28571428571429,-0.0226049406853199
-1.10204081632653,-4.04081632653061,0.00984680120536963
-1.10204081632653,-3.79591836734694,0.0352667826187349
-1.10204081632653,-3.55102040816327,0.0541175828728031
-1.10204081632653,-3.30612244897959,0.066699308114841
-1.10204081632653,-3.06122448979592,0.0729116269702191
-1.10204081632653,-2.81632653061224,0.0723496669201118
-1.10204081632653,-2.57142857142857,0.0647388605519167
-1.10204081632653,-2.3265306122449,0.0505765156689215
-1.10204081632653,-2.08163265306122,0.0317509443557668
-1.10204081632653,-1.83673469387755,0.0118868560225824
-1.10204081632653,-1.59183673469388,-0.00377161642082507
-1.10204081632653,-1.3469387755102,-0.00899957788000488
-1.10204081632653,-1.10204081632653,0.00234459373575541
-1.10204081632653,-0.857142857142857,0.0350591910139536
-1.10204081632653,-0.612244897959184,0.0914417253852653
-1.10204081632653,-0.36734693877551,0.170518075218136
-1.10204081632653,-0.122448979591837,0.267850214582323
-1.10204081632653,0.122448979591837,0.375974662873454
-1.10204081632653,0.36734693877551,0.485377702963558
-1.10204081632653,0.612244897959184,0.585800703182406
-1.10204081632653,0.857142857142857,0.667615436288584
-1.10204081632653,1.10204081632653,0.723021382452695
-0.857142857142857,-6,-0.381053608369793
-0.857142857142857,-5.75510204081633,-0.320536193309796
-0.857142857142857,-5.51020408163265,-0.263338420463325
-0.857142857142857,-5.26530612244898,-0.208949790856489
-0.857142857142857,-5.02040816326531,-0.158064305181598
-0.857142857142857,-4.77551020408163,-0.111891254919267
-0.857142857142857,-4.53061224489796,-0.0714585647170425
-0.857142857142857,-4.28571428571429,-0.0371647283940613
-0.857142857142857,-4.04081632653061,-0.00871241258438915
-0.857142857142857,-3.79591836734694,0.0145965913846779
-0.857142857142857,-3.55102040816327,0.0333622342427582
-0.857142857142857,-3.30612244897959,0.0476183215400354
-0.857142857142857,-3.06122448979592,0.0566262438266115
-0.857142857142857,-2.81632653061224,0.0590731013760404
-0.857142857142857,-2.57142857142857,0.0536739628185027
-0.857142857142857,-2.3265306122449,0.0400253466845981
-0.857142857142857,-2.08163265306122,0.0194452306796457
-0.857142857142857,-1.83673469387755,-0.00449714243988691
-0.857142857142857,-1.59183673469388,-0.0259963992199289
-0.857142857142857,-1.3469387755102,-0.0376653718919852
-0.857142857142857,-1.10204081632653,-0.0317447975852197
-0.857142857142857,-0.857142857142857,-0.00162204895090112
-0.857142857142857,-0.612244897959184,0.0566857204771926
-0.857142857142857,-0.36734693877551,0.14343408358213
-0.857142857142857,-0.122448979591837,0.254702000534137
-0.857142857142857,0.122448979591837,0.382699736259278
-0.857142857142857,0.36734693877551,0.516768601931019
-0.857142857142857,0.612244897959184,0.644858827339751
-0.857142857142857,0.857142857142857,0.755185663787239
-0.857142857142857,1.10204081632653,0.837754639060967
-0.612244897959184,-6,-0.361823708460923
-0.612244897959184,-5.75510204081633,-0.298521283033028
-0.612244897959184,-5.51020408163265,-0.242061012876156
-0.612244897959184,-5.26530612244898,-0.191489474596943
-0.612244897959184,-5.02040816326531,-0.146734219287335
-0.612244897959184,-4.77551020408163,-0.108031313546144
-0.612244897959184,-4.53061224489796,-0.075364810138564
-0.612244897959184,-4.28571428571429,-0.0481601329894883
-0.612244897959184,-4.04081632653061,-0.0253491554484988
-0.612244897959184,-3.79591836734694,-0.00577097425843176
-0.612244897959184,-3.55102040816327,0.0112633839708121
-0.612244897959184,-3.30612244897959,0.0254894081972972
-0.612244897959184,-3.06122448979592,0.0355277933618824
-0.612244897959184,-2.81632653061224,0.0391860080933976
-0.612244897959184,-2.57142857142857,0.0342138115342572
-0.612244897959184,-2.3265306122449,0.0193416227626957
-0.612244897959184,-2.08163265306122,-0.00469030259910846
-0.612244897959184,-1.83673469387755,-0.0344425651101747
-0.612244897959184,-1.59183673469388,-0.0636970850419377
-0.612244897959184,-1.3469387755102,-0.0841101237242065
-0.612244897959184,-1.10204081632653,-0.086527230451804
-0.612244897959184,-0.857142857142857,-0.062704979394042
-0.612244897959184,-0.612244897959184,-0.00706235868780297
-0.612244897959184,-0.36734693877551,0.081939394582258
-0.612244897959184,-0.122448979591837,0.20110935893031
-0.612244897959184,0.122448979591837,0.342691834666978
-0.612244897959184,0.36734693877551,0.495348068764343
-0.612244897959184,0.612244897959184,0.645742356579301
-0.612244897959184,0.857142857142857,0.780405661873791
-0.612244897959184,1.10204081632653,0.887520750067714
-0.36734693877551,-6,-0.329822927109822
-0.36734693877551,-5.75510204081633,-0.265514749014071
-0.36734693877551,-5.51020408163265,-0.211181006335299
-0.36734693877551,-5.26530612244898,-0.165430579252779
-0.36734693877551,-5.02040816326531,-0.127479419117065
-0.36734693877551,-4.77551020408163,-0.09668944150044
-0.36734693877551,-4.53061224489796,-0.0721360706633185
-0.36734693877551,-4.28571428571429,-0.0524285024296056
-0.36734693877551,-4.04081632653061,-0.0358830384706561
-0.36734693877551,-3.79591836734694,-0.0209993697480144
-0.36734693877551,-3.55102040816327,-0.00705938915971638
-0.36734693877551,-3.30612244897959,0.00540094645823697
-0.36734693877551,-3.06122448979592,0.014480690585746
-0.36734693877551,-2.81632653061224,0.0172996910744122
-0.36734693877551,-2.57142857142857,0.0108632161126532
-0.36734693877551,-2.3265306122449,-0.00677609853205019
-0.36734693877551,-2.08163265306122,-0.0353636395571447
-0.36734693877551,-1.83673469387755,-0.0716421588622694
-0.36734693877551,-1.59183673469388,-0.109194178692159
-0.36734693877551,-1.3469387755102,-0.139070048788864
-0.36734693877551,-1.10204081632653,-0.151145976399511
-0.36734693877551,-0.857142857142857,-0.135960419043059
-0.36734693877551,-0.612244897959184,-0.086639005786377
-0.36734693877551,-0.36734693877551,-0.000477678584226093
-0.36734693877551,-0.122448979591837,0.12017668369469
-0.36734693877551,0.122448979591837,0.267948654728294
-0.36734693877551,0.36734693877551,0.431354100666102
-0.36734693877551,0.612244897959184,0.596416048048308
-0.36734693877551,0.857142857142857,0.748639296991825
-0.36734693877551,1.10204081632653,0.874959880525823
-0.122448979591837,-6,-0.290171734960987
-0.122448979591837,-5.75510204081633,-0.226310013805941
-0.122448979591837,-5.51020408163265,-0.174838298398418
-0.122448979591837,-5.26530612244898,-0.133960715753192
-0.122448979591837,-5.02040816326531,-0.102306522433149
-0.122448979591837,-4.77551020408163,-0.0785654270055085
-0.122448979591837,-4.53061224489796,-0.0611588265439278
-0.122448979591837,-4.28571428571429,-0.0481518514181496
-0.122448979591837,-4.04081632653061,-0.0374905645862829
-0.122448979591837,-3.79591836734694,-0.027505518266228
-0.122448979591837,-3.55102040816327,-0.0175020713087601
-0.122448979591837,-3.30612244897959,-0.00819735711332248
-0.122448979591837,-3.06122448979592,-0.00178378579870253
-0.122448979591837,-2.81632653061224,-0.00149596375204786
-0.122448979591837,-2.57142857142857,-0.0107053985670028
-0.122448979591837,-2.3265306122449,-0.0317230738428399
-0.122448979591837,-2.08163265306122,-0.0646076640668137
-0.122448979591837,-1.83673469387755,-0.106319421776741
-0.122448979591837,-1.59183673469388,-0.150508752325468
-0.122448979591837,-1.3469387755102,-0.188091679916295
-0.122448979591837,-1.10204081632653,-0.208573955685871
-0.122448979591837,-0.857142857142857,-0.20189080893198
-0.122448979591837,-0.612244897959184,-0.160383795354176
-0.122448979591837,-0.36734693877551,-0.0804820204327533
-0.122448979591837,-0.122448979591837,0.0362902602018971
-0.122448979591837,0.122448979591837,0.183207504838993
-0.122448979591837,0.36734693877551,0.349161420973443
-0.122448979591837,0.612244897959184,0.52022399527309
-0.122448979591837,0.857142857142857,0.681625660994252
-0.122448979591837,1.10204081632653,0.819758451104802
0.122448979591837,-6,-0.247834118491296
0.122448979591837,-5.75510204081633,-0.18564125390142
0.122448979591837,-5.51020408163265,-0.137285776771753
0.122448979591837,-5.26530612244898,-0.100626068537029
0.122448979591837,-5.02040816326531,-0.0738826402171473
0.122448979591837,-4.77551020408163,-0.0553464350968613
0.122448979591837,-4.53061224489796,-0.0431168358978258
0.122448979591837,-4.28571428571429,-0.0350561139795029
0.122448979591837,-4.04081632653061,-0.0290327697355641
0.122448979591837,-3.79591836734694,-0.0233942908834202
0.122448979591837,-3.55102040816327,-0.017501915983184
0.122448979591837,-3.30612244897959,-0.0121092773703837
0.122448979591837,-3.06122448979592,-0.00938913605405511
0.122448979591837,-2.81632653061224,-0.0125022212505147
0.122448979591837,-2.57142857142857,-0.0247345757588766
0.122448979591837,-2.3265306122449,-0.0483678790739913
0.122448979591837,-2.08163265306122,-0.0835519285431419
0.122448979591837,-1.83673469387755,-0.127488442299269
0.122448979591837,-1.59183673469388,-0.174194676619331
0.122448979591837,-1.3469387755102,-0.214998077472586
0.122448979591837,-1.10204081632653,-0.239743905732108
0.122448979591837,-0.857142857142857,-0.238517402779082
0.122448979591837,-0.612244897959184,-0.203538516447205
0.122448979591837,-0.36734693877551,-0.130822261265138
0.122448979591837,-0.122448979591837,-0.0212336252896664
0.122448979591837,0.122448979591837,0.119303583195766
0.122448979591837,0.36734693877551,0.280493674464761
0.122448979591837,0.612244897959184,0.449102423658056
0.122448979591837,0.857142857142857,0.610833468241891
0.122448979591837,1.10204081632653,0.752273082877913
0.36734693877551,-6,-0.207180373252845
0.36734693877551,-5.75510204081633,-0.147772771212694
0.36734693877551,-5.51020408163265,-0.102519409753713
0.36734693877551,-5.26530612244898,-0.0690135997713812
0.36734693877551,-5.02040816326531,-0.0452771527958225
0.36734693877551,-4.77551020408163,-0.0295114794441087
0.36734693877551,-4.53061224489796,-0.0198578328813497
0.36734693877551,-4.28571428571429,-0.0143380528480197
0.36734693877551,-4.04081632653061,-0.0110420622266425
0.36734693877551,-3.79591836734694,-0.00851090396856224
0.36734693877551,-3.55102040816327,-0.00617143329373127
0.36734693877551,-3.30612244897959,-0.00463816739401235
0.36734693877551,-3.06122448979592,-0.00571970272866773
0.36734693877551,-2.81632653061224,-0.0120436685766382
0.36734693877551,-2.57142857142857,-0.0263230739770507
0.36734693877551,-2.3265306122449,-0.0503985457217504
0.36734693877551,-2.08163265306122,-0.0842761106112164
0.36734693877551,-1.83673469387755,-0.125415886821113
0.36734693877551,-1.59183673469388,-0.168500567271515
0.36734693877551,-1.3469387755102,-0.205824053302433
0.36734693877551,-1.10204081632653,-0.228304857196494
0.36734693877551,-0.857142857142857,-0.226975115239894
0.36734693877551,-0.612244897959184,-0.194663232322927
0.36734693877551,-0.36734693877551,-0.127515391047252
0.36734693877551,-0.122448979591837,-0.0260146651391838
0.36734693877551,0.122448979591837,0.104741313934809
0.36734693877551,0.36734693877551,0.255577287297457
0.36734693877551,0.612244897959184,0.414481114732677
0.36734693877551,0.857142857142857,0.568286792740034
0.36734693877551,1.10204081632653,0.704459999982394
0.612244897959184,-6,-0.17181706921301
0.612244897959184,-5.75510204081633,-0.116308273655201
0.612244897959184,-5.51020408163265,-0.0740638225354293
0.612244897959184,-5.26530612244898,-0.0425092875443009
0.612244897959184,-5.02040816326531,-0.0196893643216329
0.612244897959184,-4.77551020408163,-0.00402720391133471
0.612244897959184,-4.53061224489796,0.00593989583783161
0.612244897959184,-4.28571428571429,0.0116885621613905
0.612244897959184,-4.04081632653061,0.0146350109177127
0.612244897959184,-3.79591836734694,0.0158929922835347
0.612244897959184,-3.55102040816327,0.0159748815508201
0.612244897959184,-3.30612244897959,0.0145778121110893
0.612244897959184,-3.06122448979592,0.0105781108354241
0.612244897959184,-2.81632653061224,0.00229912464309789
0.612244897959184,-2.57142857142857,-0.0119611851886179
0.612244897959184,-2.3265306122449,-0.033235003721013
0.612244897959184,-2.08163265306122,-0.0611746441370741
0.612244897959184,-1.83673469387755,-0.0935107572964056
0.612244897959184,-1.59183673469388,-0.125852644809273
0.612244897959184,-1.3469387755102,-0.15195205380789
0.612244897959184,-1.10204081632653,-0.164459402105444
0.612244897959184,-0.857142857142857,-0.156083980946737
0.612244897959184,-0.612244897959184,-0.120954795463378
0.612244897959184,-0.36734693877551,-0.0559008351003724
0.612244897959184,-0.122448979591837,0.0386415407242336
0.612244897959184,0.122448979591837,0.158319000615495
0.612244897959184,0.36734693877551,0.295242272031359
0.612244897959184,0.612244897959184,0.438990767976342
0.612244897959184,0.857142857142857,0.578032996118558
0.612244897959184,1.10204081632653,0.701273202016455
0.857142857142857,-6,-0.144588363760915
0.857142857142857,-5.75510204081633,-0.0941286613328942
0.857142857142857,-5.51020408163265,-0.0548325714043663
0.857142857142857,-5.26530612244898,-0.0240686246719035
0.857142857142857,-5.02040816326531,-0.000121178724384885
0.857142857142857,-4.77551020408163,0.0180783607771322
0.857142857142857,-4.53061224489796,0.0312843760395554
0.857142857142857,-4.28571428571429,0.0401811829362073
0.857142857142857,-4.04081632653061,0.0454669482015917
0.857142857142857,-3.79591836734694,0.0477893454358067
0.857142857142857,-3.55102040816327,0.0476046299547785
0.857142857142857,-3.30612244897959,0.0450544402772555
0.857142857142857,-3.06122448979592,0.0399416813550928
0.857142857142857,-2.81632653061224,0.0318505222213925
0.857142857142857,-2.57142857142857,0.0204109990244774
0.857142857142857,-2.3265306122449,0.00566709528860532
0.857142857142857,-2.08163265306122,-0.0115265948476452
0.857142857142857,-1.83673469387755,-0.0291785188857684
0.857142857142857,-1.59183673469388,-0.0440131577793872
0.857142857142857,-1.3469387755102,-0.0516001846780839
0.857142857142857,-1.10204081632653,-0.0468133821995342
0.857142857142857,-0.857142857142857,-0.0245980815551997
0.857142857142857,-0.612244897959184,0.0190660656007862
0.857142857142857,-0.36734693877551,0.0862006066397327
0.857142857142857,-0.122448979591837,0.176092084812349
0.857142857142857,0.122448979591837,0.284985086194172
0.857142857142857,0.36734693877551,0.406312897337844
0.857142857142857,0.612244897959184,0.531444370109453
0.857142857142857,0.857142857142857,0.650799846536989
0.857142857142857,1.10204081632653,0.75510663866864
1.10204081632653,-6,-0.127633568744593
1.10204081632653,-5.75510204081633,-0.0833558420321172
1.10204081632653,-5.51020408163265,-0.0469814949595055
1.10204081632653,-5.26530612244898,-0.0159464730968588
1.10204081632653,-5.02040816326531,0.011022741606965
1.10204081632653,-4.77551020408163,0.0342416227751443
1.10204081632653,-4.53061224489796,0.053505943092599
1.10204081632653,-4.28571428571429,0.0684862314775563
1.10204081632653,-4.04081632653061,0.0789975365036082
1.10204081632653,-3.79591836734694,0.0851305657977155
1.10204081632653,-3.55102040816327,0.0872747953347983
1.10204081632653,-3.30612244897959,0.0860799834674648
1.10204081632653,-3.06122448979592,0.0823968750153055
1.10204081632653,-2.81632653061224,0.07722468302514
1.10204081632653,-2.57142857142857,0.0716833166018089
1.10204081632653,-2.3265306122449,0.0670238558202167
1.10204081632653,-2.08163265306122,0.0646839691225071
1.10204081632653,-1.83673469387755,0.0663769649334343
1.10204081632653,-1.59183673469388,0.074173521276425
1.10204081632653,-1.3469387755102,0.0905064188368457
1.10204081632653,-1.10204081632653,0.118021401511456
1.10204081632653,-0.857142857142857,0.159227571107619
1.10204081632653,-0.612244897959184,0.215967311084138
1.10204081632653,-0.36734693877551,0.2888064887791
1.10204081632653,-0.122448979591837,0.376506014316252
1.10204081632653,0.122448979591837,0.475745458310821
1.10204081632653,0.36734693877551,0.58121807886003
1.10204081632653,0.612244897959184,0.686119876763539
1.10204081632653,0.857142857142857,0.782947710451405
1.10204081632653,1.10204081632653,0.864440956557084


==> anc/sim_data/final_error_self_agent_2.csv <==
x,y,z
-1.10204081632653,-6,0.146689131845473
-1.10204081632653,-5.75510204081633,0.106117358005509
-1.10204081632653,-5.51020408163265,0.0506042360331025
-1.10204081632653,-5.26530612244898,-0.008842954530486
-1.10204081632653,-5.02040816326531,-0.0622442896396405
-1.10204081632653,-4.77551020408163,-0.101596034272391
-1.10204081632653,-4.53061224489796,-0.121591763942185
-1.10204081632653,-4.28571428571429,-0.120060440184495
-1.10204081632653,-4.04081632653061,-0.0980659121360445
-1.10204081632653,-3.79591836734694,-0.0596371253942827
-1.10204081632653,-3.55102040816327,-0.0111445397169101
-1.10204081632653,-3.30612244897959,0.0396063604108883
-1.10204081632653,-3.06122448979592,0.0844448216425792
-1.10204081632653,-2.81632653061224,0.115919801315185
-1.10204081632653,-2.57142857142857,0.128251469768314
-1.10204081632653,-2.3265306122449,0.118026899615214
-1.10204081632653,-2.08163265306122,0.0845632056962548
-1.10204081632653,-1.83673469387755,0.0299145952644501
-1.10204081632653,-1.59183673469388,-0.0414508528019055
-1.10204081632653,-1.3469387755102,-0.123241229232345
-1.10204081632653,-1.10204081632653,-0.208111192856037
-1.10204081632653,-0.857142857142857,-0.288516478434395
-1.10204081632653,-0.612244897959184,-0.357556260811811
-1.10204081632653,-0.36734693877551,-0.409713857105457
-1.10204081632653,-0.122448979591837,-0.441418565419903
-1.10204081632653,0.122448979591837,-0.451369938014914
-1.10204081632653,0.36734693877551,-0.440591373272277
-1.10204081632653,0.612244897959184,-0.412211935834626
-1.10204081632653,0.857142857142857,-0.371010401768962
-1.10204081632653,1.10204081632653,-0.322787775252941
-0.857142857142857,-6,0.118186325287129
-0.857142857142857,-5.75510204081633,0.0889007222401423
-0.857142857142857,-5.51020408163265,0.0430029893298096
-0.857142857142857,-5.26530612244898,-0.00876330699529992
-0.857142857142857,-5.02040816326531,-0.0566422659500587
-0.857142857142857,-4.77551020408163,-0.0928219264329204
-0.857142857142857,-4.53061224489796,-0.112121083688215
-0.857142857142857,-4.28571428571429,-0.112363018262736
-0.857142857142857,-4.04081632653061,-0.0944020685118814
-0.857142857142857,-3.79591836734694,-0.0617975925982097
-0.857142857142857,-3.55102040816327,-0.0201732212780141
-0.857142857142857,-3.30612244897959,0.0236541334895262
-0.857142857142857,-3.06122448979592,0.0626550255745731
-0.857142857142857,-2.81632653061224,0.0905427185248007
-0.857142857142857,-2.57142857142857,0.102578114666736
-0.857142857142857,-2.3265306122449,0.0961314306290755
-0.857142857142857,-2.08163265306122,0.0709513290045874
-0.857142857142857,-1.83673469387755,0.0291360785754716
-0.857142857142857,-1.59183673469388,-0.025163746827087
-0.857142857142857,-1.3469387755102,-0.0862593241184555
-0.857142857142857,-1.10204081632653,-0.147591440910085
-0.857142857142857,-0.857142857142857,-0.20248383021477
-0.857142857142857,-0.612244897959184,-0.244909365721919
-0.857142857142857,-0.36734693877551,-0.270191903236534
-0.857142857142857,-0.122448979591837,-0.275564521090626
-0.857142857142857,0.122448979591837,-0.260511018693346
-0.857142857142857,0.36734693877551,-0.226836767703402
-0.857142857142857,0.612244897959184,-0.178448510521639
-0.857142857142857,0.857142857142857,-0.120866088637844
-0.857142857142857,1.10204081632653,-0.0605332313474083
-0.612244897959184,-6,0.0813604608596741
-0.612244897959184,-5.75510204081633,0.0636582861741248
-0.612244897959184,-5.51020408163265,0.028627950779659
-0.612244897959184,-5.26530612244898,-0.0135481176535519
-0.612244897959184,-5.02040816326531,-0.0537075307690853
-0.612244897959184,-4.77551020408163,-0.0846154964884005
-0.612244897959184,-4.53061224489796,-0.101561820260087
-0.612244897959184,-4.28571428571429,-0.102622462371729
-0.612244897959184,-4.04081632653061,-0.0885793660039473
-0.612244897959184,-3.79591836734694,-0.0625232615445133
-0.612244897959184,-3.55102040816327,-0.0292024544410094
-0.612244897959184,-3.30612244897959,0.00578454759023384
-0.612244897959184,-3.06122448979592,0.0368348180631347
-0.612244897959184,-2.81632653061224,0.0591097747953856
-0.612244897959184,-2.57142857142857,0.0691358676896507
-0.612244897959184,-2.3265306122449,0.0651848539737925
-0.612244897959184,-2.08163265306122,0.0474221175058043
-0.612244897959184,-1.83673469387755,0.0178425678185357
-0.612244897959184,-1.59183673469388,-0.0199713956805437
-0.612244897959184,-1.3469387755102,-0.061235075213174
-0.612244897959184,-1.10204081632653,-0.100461228789985
-0.612244897959184,-0.857142857142857,-0.132048026718399
-0.612244897959184,-0.612244897959184,-0.15092004561963
-0.612244897959184,-0.36734693877551,-0.153167557981338
-0.612244897959184,-0.122448979591837,-0.136607014292049
-0.612244897959184,0.122448979591837,-0.101172708721804
-0.612244897959184,0.36734693877551,-0.049056983446334
-0.612244897959184,0.612244897959184,0.0154518718022749
-0.612244897959184,0.857142857142857,0.0864335515301913
-0.612244897959184,1.10204081632653,0.157042877888697
-0.36734693877551,-6,0.0422774290899994
-0.36734693877551,-5.75510204081633,0.0358386685807544
-0.36734693877551,-5.51020408163265,0.0121722469799843
-0.36734693877551,-5.26530612244898,-0.0193154522720893
-0.36734693877551,-5.02040816326531,-0.0503408302838158
-0.36734693877551,-4.77551020408163,-0.0745561940642128
-0.36734693877551,-4.53061224489796,-0.0880117928839483
-0.36734693877551,-4.28571428571429,-0.0892659543471563
-0.36734693877551,-4.04081632653061,-0.0791694093679438
-0.36734693877551,-3.79591836734694,-0.0603823393217551
-0.36734693877551,-3.55102040816327,-0.0367146849534166
-0.36734693877551,-3.30612244897959,-0.0124016160955587
-0.36734693877551,-3.06122448979592,0.00857262410468329
-0.36734693877551,-2.81632653061224,0.0230116964700707
-0.36734693877551,-2.57142857142857,0.0288554786467619
-0.36734693877551,-2.3265306122449,0.0253378889569993
-0.36734693877551,-2.08163265306122,0.0129904894588214
-0.36734693877551,-1.83673469387755,-0.00645604180675685
-0.36734693877551,-1.59183673469388,-0.0302305170960936
-0.36734693877551,-1.3469387755102,-0.0547259513133199
-0.36734693877551,-1.10204081632653,-0.0757661971527443
-0.36734693877551,-0.857142857142857,-0.0889641521714633
-0.36734693877551,-0.612244897959184,-0.0901883616061427
-0.36734693877551,-0.36734693877551,-0.0761170722143699
-0.36734693877551,-0.122448979591837,-0.0448101016055015
-0.36734693877551,0.122448979591837,0.00381010707900753
-0.36734693877551,0.36734693877551,0.0676876475588564
-0.36734693877551,0.612244897959184,0.142665820701382
-0.36734693877551,0.857142857142857,0.22285839490201
-0.36734693877551,1.10204081632653,0.30132063248988
-0.122448979591837,-6,0.00657263620947113
-0.122448979591837,-5.75510204081633,0.0104148160246593
-0.122448979591837,-5.51020408163265,-0.00219608385337922
-0.122448979591837,-5.26530612244898,-0.0227506702870197
-0.122448979591837,-5.02040816326531,-0.0440280177162673
-0.122448979591837,-4.77551020408163,-0.060782164401004
-0.122448979591837,-4.53061224489796,-0.0700380185176774
-0.122448979591837,-4.28571428571429,-0.0710227673193757
-0.122448979591837,-4.04081632653061,-0.0647933796062945
-0.122448979591837,-3.79591836734694,-0.0536544583508942
-0.122448979591837,-3.55102040816327,-0.0404864048732243
-0.122448979591837,-3.30612244897959,-0.0281114293340781
-0.122448979591837,-3.06122448979592,-0.018806544551753
-0.122448979591837,-2.81632653061224,-0.014027960529914
-0.122448979591837,-2.57142857142857,-0.0143500480434932
-0.122448979591837,-2.3265306122449,-0.0195626009200472
-0.122448979591837,-2.08163265306122,-0.0288333149681713
-0.122448979591837,-1.83673469387755,-0.0408428868409773
-0.122448979591837,-1.59183673469388,-0.0538389757491413
-0.122448979591837,-1.3469387755102,-0.0656175423010707
-0.122448979591837,-1.10204081632653,-0.0734996353156862
-0.122448979591837,-0.857142857142857,-0.0744016701360653
-0.122448979591837,-0.612244897959184,-0.0650817829349764
-0.122448979591837,-0.36734693877551,-0.0425866096854313
-0.122448979591837,-0.122448979591837,-0.00484254680063612
-0.122448979591837,0.122448979591837,0.0487362546024978
-0.122448979591837,0.36734693877551,0.116786153192313
-0.122448979591837,0.612244897959184,0.19582552732926
-0.122448979591837,0.857142857142857,0.280463074083885
-0.122448979591837,1.10204081632653,0.363975628933972
0.122448979591837,-6,-0.0211263325415076
0.122448979591837,-5.75510204081633,-0.00870793114089552
0.122448979591837,-5.51020408163265,-0.0114274571134887
0.122448979591837,-5.26530612244898,-0.0216951036881929
0.122448979591837,-5.02040816326531,-0.0334262695870648
0.122448979591837,-4.77551020408163,-0.0425842589331906
0.122448979591837,-4.53061224489796,-0.0472949504924667
0.122448979591837,-4.28571428571429,-0.0475863382238135
0.122448979591837,-4.04081632653061,-0.0448472480281921
0.122448979591837,-3.79591836734694,-0.0411349195233814
0.122448979591837,-3.55102040816327,-0.0384818536079574
0.122448979591837,-3.30612244897959,-0.0383474404233779
0.122448979591837,-3.06122448979592,-0.0413221895722747
0.122448979591837,-2.81632653061224,-0.0471242310451915
0.122448979591837,-2.57142857142857,-0.0548439445926885
0.122448979591837,-2.3265306122449,-0.0633180428061434
0.122448979591837,-2.08163265306122,-0.0714762599838843
0.122448979591837,-1.83673469387755,-0.0785199636990416
0.122448979591837,-1.59183673469388,-0.0838617276597998
0.122448979591837,-1.3469387755102,-0.0868558047159552
0.122448979591837,-1.10204081632653,-0.0864442194802456
0.122448979591837,-0.857142857142857,-0.0808939650171649
0.122448979591837,-0.612244897959184,-0.0677849496869058
0.122448979591837,-0.36734693877551,-0.0443287322598063
0.122448979591837,-0.122448979591837,-0.00798242618617861
0.122448979591837,0.122448979591837,0.0427879221063387
0.122448979591837,0.36734693877551,0.107805498499534
0.122448979591837,0.612244897959184,0.184751886584849
0.122448979591837,0.857142857142857,0.269150178823064
0.122448979591837,1.10204081632653,0.354796995934007
0.36734693877551,-6,-0.0375114266392953
0.36734693877551,-5.75510204081633,-0.0189754455326105
0.36734693877551,-5.51020408163265,-0.0138417281388972
0.36734693877551,-5.26530612244898,-0.0153696150041165
0.36734693877551,-5.02040816326531,-0.01857603283279
0.36734693877551,-4.77551020408163,-0.0206319850693282
0.36734693877551,-4.53061224489796,-0.0207973280706373
0.36734693877551,-4.28571428571429,-0.0199704647705219
0.36734693877551,-4.04081632653061,-0.0199771580746826
0.36734693877551,-3.79591836734694,-0.0227608528447787
0.36734693877551,-3.55102040816327,-0.0296550814439756
0.36734693877551,-3.30612244897959,-0.0409040346641367
0.36734693877551,-3.06122448979592,-0.0555424169941943
0.36734693877551,-2.81632653061224,-0.0716543555295811
0.36734693877551,-2.57142857142857,-0.0869229304537907
0.36734693877551,-2.3265306122449,-0.0992889568955326
0.36734693877551,-2.08163265306122,-0.107494584039352
0.36734693877551,-1.83673469387755,-0.111316822156391
0.36734693877551,-1.59183673469388,-0.111396658443464
0.36734693877551,-1.3469387755102,-0.10871128702829
0.36734693877551,-1.10204081632653,-0.103870911787182
0.36734693877551,-0.857142857142857,-0.0964972640922873
0.36734693877551,-0.612244897959184,-0.0849276564966881
0.36734693877551,-0.36734693877551,-0.0663881529129583
0.36734693877551,-0.122448979591837,-0.0376268424490013
0.36734693877551,0.122448979591837,0.0041534542265852
0.36734693877551,0.36734693877551,0.0603231655198408
0.36734693877551,0.612244897959184,0.130091345977821
0.36734693877551,0.857142857142857,0.210218086453851
0.36734693877551,1.10204081632653,0.29525926678767
0.612244897959184,-6,-0.0406630046212006
0.612244897959184,-5.75510204081633,-0.0191846127180499
0.612244897959184,-5.51020408163265,-0.00905958515605487
0.612244897959184,-5.26530612244898,-0.00424917381921408
0.612244897959184,-5.02040816326531,-0.000741963916541355
0.612244897959184,-4.77551020408163,0.00318543270111782
0.612244897959184,-4.53061224489796,0.0071969607642326
0.612244897959184,-4.28571428571429,0.00952034082812214
0.612244897959184,-4.04081632653061,0.00781745506512088
0.612244897959184,-3.79591836734694,0.000112042495583164
0.612244897959184,-3.55102040816327,-0.0144340656259865
0.612244897959184,-3.30612244897959,-0.0350848854175936
0.612244897959184,-3.06122448979592,-0.0595543768421274
0.612244897959184,-2.81632653061224,-0.0844979118511859
0.612244897959184,-2.57142857142857,-0.106345201171364
0.612244897959184,-2.3265306122449,-0.122234778455275
0.612244897959184,-2.08163265306122,-0.130758363045336
0.612244897959184,-1.83673469387755,-0.132262651079256
0.612244897959184,-1.59183673469388,-0.128585089812408
0.612244897959184,-1.3469387755102,-0.122282637265679
0.612244897959184,-1.10204081632653,-0.115587160362198
0.612244897959184,-0.857142857142857,-0.10942456946735
0.612244897959184,-0.612244897959184,-0.102827110317743
0.612244897959184,-0.36734693877551,-0.0929498116603064
0.612244897959184,-0.122448979591837,-0.075713680950709
0.612244897959184,0.122448979591837,-0.0469045859817299
0.612244897959184,0.36734693877551,-0.00342144873587946
0.612244897959184,0.612244897959184,0.0556698929213419
0.612244897959184,0.857142857142857,0.12855579378114
0.612244897959184,1.10204081632653,0.210706885028542
0.857142857142857,-6,-0.0299665745308377
0.857142857142857,-5.75510204081633,-0.00930130784453853
0.857142857142857,-5.51020408163265,0.00227667881253946
0.857142857142857,-5.26530612244898,0.0103018095431096
0.857142857142857,-5.02040816326531,0.0180145391027857
0.857142857142857,-4.77551020408163,0.0262164894784536
0.857142857142857,-4.53061224489796,0.033633363864662
0.857142857142857,-4.28571428571429,0.0376807169326552
0.857142857142857,-4.04081632653061,0.0354707707696178
0.857142857142857,-3.79591836734694,0.0248505183616807
0.857142857142857,-3.55102040816327,0.0052381932793284
0.857142857142857,-3.30612244897959,-0.0219539306922318
0.857142857142857,-3.06122448979592,-0.0534446084234148
0.857142857142857,-2.81632653061224,-0.0847599418811438
0.857142857142857,-2.57142857142857,-0.111307469900793
0.857142857142857,-2.3265306122449,-0.129558244948843
0.857142857142857,-2.08163265306122,-0.137983244315093
0.857142857142857,-1.83673469387755,-0.137434778503411
0.857142857142857,-1.59183673469388,-0.130816388892665
0.857142857142857,-1.3469387755102,-0.122104264023106
0.857142857142857,-1.10204081632653,-0.114997074308325
0.857142857142857,-0.857142857142857,-0.111603146753472
0.857142857142857,-0.612244897959184,-0.111574698941285
0.857142857142857,-0.36734693877551,-0.111966255719817
0.857142857142857,-0.122448979591837,-0.107874202788531
0.857142857142857,0.122448979591837,-0.0936817567405209
0.857142857142857,0.36734693877551,-0.0645635957636945
0.857142857142857,0.612244897959184,-0.0178455536546049
0.857142857142857,0.857142857142857,0.0461247829329394
0.857142857142857,1.10204081632653,0.123791040941439
1.10204081632653,-6,-0.00599906415781182
1.10204081632653,-5.75510204081633,0.00976385838755678
1.10204081632653,-5.51020408163265,0.0188389617668832
1.10204081632653,-5.26530612244898,0.0264703184761366
1.10204081632653,-5.02040816326531,0.0353662678172495
1.10204081632653,-4.77551020408163,0.0456448872530657
1.10204081632653,-4.53061224489796,0.0552934390793052
1.10204081632653,-4.28571428571429,0.0610355231284083
1.10204081632653,-4.04081632653061,0.0594402649862422
1.10204081632653,-3.79591836734694,0.0480533741896851
1.10204081632653,-3.55102040816327,0.0262992329949288
1.10204081632653,-3.30612244897959,-0.00407993072347845
1.10204081632653,-3.06122448979592,-0.0392001775601942
1.10204081632653,-2.81632653061224,-0.0738356479935338
1.10204081632653,-2.57142857142857,-0.102672956423729
1.10204081632653,-2.3265306122449,-0.121693201451517
1.10204081632653,-2.08163265306122,-0.129276436162901
1.10204081632653,-1.83673469387755,-0.126667966305706
1.10204081632653,-1.59183673469388,-0.117615928451874
1.10204081632653,-1.3469387755102,-0.107239557254578
1.10204081632653,-1.10204081632653,-0.100435683754565
1.10204081632653,-0.857142857142857,-0.100289833284914
1.10204081632653,-0.612244897959184,-0.106969568045371
1.10204081632653,-0.36734693877551,-0.117436174819035
1.10204081632653,-0.122448979591837,-0.126065750341123
1.10204081632653,0.122448979591837,-0.12600554482861
1.10204081632653,0.36734693877551,-0.110890957506663
1.10204081632653,0.612244897959184,-0.0764692241890361
1.10204081632653,0.857142857142857,-0.021729580083343
1.10204081632653,1.10204081632653,0.0507038780182489
1.3469387755102,-6,0.0295144356079766
1.3469387755102,-5.75510204081633,0.0363006296704389
1.3469387755102,-5.51020408163265,0.0388650246491051
1.3469387755102,-5.26530612244898,0.04235449611356
1.3469387755102,-5.02040816326531,0.0491850451961078
1.3469387755102,-4.77551020408163,0.0590506252649552
1.3469387755102,-4.53061224489796,0.0694367519152921
1.3469387755102,-4.28571428571429,0.0765406024780317
1.3469387755102,-4.04081632653061,0.0764392473276287
1.3469387755102,-3.79591836734694,0.0662862083965774
1.3469387755102,-3.55102040816327,0.0452758033117736
1.3469387755102,-3.30612244897959,0.015123279119402
1.3469387755102,-3.06122448979592,-0.0201115737398492
1.3469387755102,-2.81632653061224,-0.0548783318413036
1.3469387755102,-2.57142857142857,-0.0834955753010832
1.3469387755102,-2.3265306122449,-0.101667833953087
1.3469387755102,-2.08163265306122,-0.107718436436951
1.3469387755102,-1.83673469387755,-0.103137048914831
1.3469387755102,-1.59183673469388,-0.0922200684613093
1.3469387755102,-1.3469387755102,-0.0808529011826647
1.3469387755102,-1.10204081632653,-0.0747571895188661
1.3469387755102,-0.857142857142857,-0.0777071081229419
1.3469387755102,-0.612244897959184,-0.0902413735931888
1.3469387755102,-0.36734693877551,-0.109253080351441
1.3469387755102,-0.122448979591837,-0.128578839443299
1.3469387755102,0.122448979591837,-0.140420733347953
1.3469387755102,0.36734693877551,-0.137211053641236
1.3469387755102,0.612244897959184,-0.113433018104811
1.3469387755102,0.857142857142857,-0.066956183745825
1.3469387755102,1.10204081632653,0.000396645100273485
1.59183673469388,-6,0.0736418047563586
1.59183673469388,-5.75510204081633,0.0678145123605991
1.59183673469388,-5.51020408163265,0.0602546877066132
1.59183673469388,-5.26530612244898,0.0561491332536586
1.59183673469388,-5.02040816326531,0.0578254339971602
1.59183673469388,-4.77551020408163,0.0647989591833606
1.59183673469388,-4.53061224489796,0.0742977216589484
1.59183673469388,-4.28571428571429,0.0821838106550072
1.59183673469388,-4.04081632653061,0.0841313407535567
1.59183673469388,-3.79591836734694,0.0768526599555722
1.59183673469388,-3.55102040816327,0.0591121596947052
1.59183673469388,-3.30612244897959,0.0322637696572001
1.59183673469388,-3.06122448979592,0.00012078251278913
1.59183673469388,-2.81632653061224,-0.0318813541423488
1.59183673469388,-2.57142857142857,-0.0580671739969811
1.59183673469388,-2.3265306122449,-0.0740959071455261
1.59183673469388,-2.08163265306122,-0.0782699795123477
1.59183673469388,-1.83673469387755,-0.0721506659626028
1.59183673469388,-1.59183673469388,-0.0602343001378586
1.59183673469388,-1.3469387755102,-0.0487226130128989
1.59183673469388,-1.10204081632653,-0.0437095208278093
1.59183673469388,-0.857142857142857,-0.04930282021149
1.59183673469388,-0.612244897959184,-0.0662323795716826
1.59183673469388,-0.36734693877551,-0.0913550503586116
1.59183673469388,-0.122448979591837,-0.118201262058769
1.59183673469388,0.122448979591837,-0.138409805828047
1.59183673469388,0.36734693877551,-0.143660598957914
1.59183673469388,0.612244897959184,-0.127605991973477
1.59183673469388,0.857142857142857,-0.0873376877911147
1.59183673469388,1.10204081632653,-0.0240805396739816
1.83673469387755,-6,0.122147013879838
1.83673469387755,-5.75510204081633,0.100962090536366
1.83673469387755,-5.51020408163265,0.0805408300807171
1.83673469387755,-5.26530612244898,0.0661632304375959
1.83673469387755,-5.02040816326531,0.0602056069958248
1.83673469387755,-4.77551020408163,0.0622042566023584
1.83673469387755,-4.53061224489796,0.0693513355560065
1.83673469387755,-4.28571428571429,0.0773669676552189
1.83673469387755,-4.04081632653061,0.0816358381313035
1.83673469387755,-3.79591836734694,0.078422185371896
1.83673469387755,-3.55102040816327,0.0659123930610523
1.83673469387755,-3.30612244897959,0.0448169915238454
1.83673469387755,-3.06122448979592,0.0183248580183293
1.83673469387755,-2.81632653061224,-0.00865145643276033
1.83673469387755,-2.57142857142857,-0.0307978294281794
1.83673469387755,-2.3265306122449,-0.0439494061167615
1.83673469387755,-2.08163265306122,-0.0464146300955507
1.83673469387755,-1.83673469387755,-0.0396384964426798
1.83673469387755,-1.59183673469388,-0.0279432179257051
1.83673469387755,-1.3469387755102,-0.0173613605400612
1.83673469387755,-1.10204081632653,-0.0138670179936121
1.83673469387755,-0.857142857142857,-0.0215127950374321
1.83673469387755,-0.612244897959184,-0.0410221479853736
1.83673469387755,-0.36734693877551,-0.0692542640185052
1.83673469387755,-0.122448979591837,-0.0997004574420672
1.83673469387755,0.122448979591837,-0.12387584056762
1.83673469387755,0.36734693877551,-0.133231753056451
1.83673469387755,0.612244897959184,-0.121099113526291
1.83673469387755,0.857142857142857,-0.0842003375345073
1.83673469387755,1.10204081632653,-0.0234122513240411
2.08163265306122,-6,0.169505620322854
2.08163265306122,-5.75510204081633,0.131547067711763
2.08163265306122,-5.51020408163265,0.0968603767813091
2.08163265306122,-5.26530612244898,0.0707725706956986
2.08163265306122,-5.02040816326531,0.0557592889501797
2.08163265306122,-4.77551020408163,0.0515073318722824
2.08163265306122,-4.53061224489796,0.0553459505474201
2.08163265306122,-4.28571428571429,0.0630235390979375
2.08163265306122,-4.04081632653061,0.0697547009275842
2.08163265306122,-3.79591836734694,0.0713828265487981
2.08163265306122,-3.55102040816327,0.0654263876724706
2.08163265306122,-3.30612244897959,0.0517444478325411
2.08163265306122,-3.06122448979592,0.0326029846306362
2.08163265306122,-2.81632653061224,0.0120580916783278
2.08163265306122,-2.57142857142857,-0.0052318780808851
2.08163265306122,-2.3265306122449,-0.0154561985121139
2.08163265306122,-2.08163265306122,-0.0169315761305067
2.08163265306122,-1.83673469387755,-0.0107893908014818
2.08163265306122,-1.59183673469388,-0.000804511903409688
2.08163265306122,-1.3469387755102,0.00763894658735231
2.08163265306122,-1.10204081632653,0.00917060293764682
2.08163265306122,-0.857142857142857,0.000172755608664144
2.08163265306122,-0.612244897959184,-0.019884980511272
2.08163265306122,-0.36734693877551,-0.0479173451978734
2.08163265306122,-0.122448979591837,-0.0776636134581898
2.08163265306122,0.122448979591837,-0.100980403191208
2.08163265306122,0.36734693877551,-0.109643556616389
2.08163265306122,0.612244897959184,-0.097201246164055
2.08163265306122,0.857142857142857,-0.0604395724961397
2.08163265306122,1.10204081632653,-0.000152175306102453
2.3265306122449,-6,0.209220573148657
2.3265306122449,-5.75510204081633,0.154758932254208
2.3265306122449,-5.51020408163265,0.106096378347921
2.3265306122449,-5.26530612244898,0.0684617556112479
2.3265306122449,-5.02040816326531,0.0443898309722944
2.3265306122449,-4.77551020408163,0.0337669075079894
2.3265306122449,-4.53061224489796,0.0341669706709498
2.3265306122449,-4.28571428571429,0.0414940346366715
2.3265306122449,-4.04081632653061,0.0508987131757446
2.3265306122449,-3.79591836734694,0.0578519766308858
2.3265306122449,-3.55102040816327,0.059170355886822
2.3265306122449,-3.30612244897959,0.0537386644531864
2.3265306122449,-3.06122448979592,0.0427055707769861
2.3265306122449,-2.81632653061224,0.0290457117193789
2.3265306122449,-2.57142857142857,0.0165649518803692
2.3265306122449,-2.3265306122449,0.00861519184356052
2.3265306122449,-2.08163265306122,0.00690990731803875
2.3265306122449,-1.83673469387755,0.0108342436035331
2.3265306122449,-1.59183673469388,0.017508582905627
2.3265306122449,-1.3469387755102,0.0226297404709348
2.3265306122449,-1.10204081632653,0.0218587095411982
2.3265306122449,-0.857142857142857,0.0123386227082007
2.3265306122449,-0.612244897959184,-0.00612337884542491
2.3265306122449,-0.36734693877551,-0.0305765213017599
2.3265306122449,-0.122448979591837,-0.0553038363831277
2.3265306122449,0.122448979591837,-0.0729632712145896
2.3265306122449,0.36734693877551,-0.0761935021770712
2.3265306122449,0.612244897959184,-0.0592792680805627
2.3265306122449,0.857142857142857,-0.0194829189455399
2.3265306122449,1.10204081632653,0.0422397874470803
2.57142857142857,-6,0.234585650296115
2.57142857142857,-5.75510204081633,0.165796944156422
2.57142857142857,-5.51020408163265,0.105328817099192
2.57142857142857,-5.26530612244898,0.0580863569732937
2.57142857142857,-5.02040816326531,0.026546553020185
2.57142857142857,-4.77551020408163,0.0107699467340514
2.57142857142857,-4.53061224489796,0.00861517314202864
2.57142857142857,-4.28571428571429,0.0162165014703155
2.57142857142857,-4.04081632653061,0.0287394217814854
2.57142857142857,-3.79591836734694,0.0413385213557224
2.57142857142857,-3.55102040816327,0.0501418779534098
2.57142857142857,-3.30612244897959,0.053023107810038
2.57142857142857,-3.06122448979592,0.0499340959231406
2.57142857142857,-2.81632653061224,0.042671048423386
2.57142857142857,-2.57142857142857,0.0341116262519635
2.57142857142857,-2.3265306122449,0.0271380464891222
2.57142857142857,-2.08163265306122,0.0235834468718613
2.57142857142857,-1.83673469387755,0.0235532968641357
2.57142857142857,-1.59183673469388,0.0253647619302761
2.57142857142857,-1.3469387755102,0.0261469115632947
2.57142857142857,-1.10204081632653,0.0229228884831327
2.57142857142857,-0.857142857142857,0.0138309011642288
2.57142857142857,-0.612244897959184,-0.000908479977135057
2.57142857142857,-0.36734693877551,-0.0185921328521323
2.57142857142857,-0.122448979591837,-0.034339801413896
2.57142857142857,0.122448979591837,-0.0420357321608507
2.57142857142857,0.36734693877551,-0.0356633373040367
2.57142857142857,0.612244897959184,-0.0106977437055531
2.57142857142857,0.857142857142857,0.0347729773590932
2.57142857142857,1.10204081632653,0.0994381255480548
2.81632653061224,-6,0.239917722636509
2.81632653061224,-5.75510204081633,0.160896759516097
2.81632653061224,-5.51020408163265,0.0926139526533101
2.81632653061224,-5.26530612244898,0.0393820937233453
2.81632653061224,-5.02040816326531,0.00345959936527218
2.81632653061224,-4.77551020408163,-0.0149938805755334
2.81632653061224,-4.53061224489796,-0.0178487056499093
2.81632653061224,-4.28571428571429,-0.00871437689506138
2.81632653061224,-4.04081632653061,0.00763689798216396
2.81632653061224,-3.79591836734694,0.0260976466109186
2.81632653061224,-3.55102040816327,0.0421578821349899
2.81632653061224,-3.30612244897959,0.0527205844050135
2.81632653061224,-3.06122448979592,0.0565726493560926
2.81632653061224,-2.81632653061224,0.0543642999817346
2.81632653061224,-2.57142857142857,0.0480949206606241
2.81632653061224,-2.3265306122449,0.040264324460183
2.81632653061224,-2.08163265306122,0.0329655616821503
2.81632653061224,-1.83673469387755,0.0272209042938509
2.81632653061224,-1.59183673469388,0.0227821014390511
2.81632653061224,-1.3469387755102,0.0184558603918044
2.81632653061224,-1.10204081632653,0.0128335699047339
2.81632653061224,-0.857142857142857,0.00516636130668546
2.81632653061224,-0.612244897959184,-0.00391993488569353
2.81632653061224,-0.36734693877551,-0.01211913430608
2.81632653061224,-0.122448979591837,-0.0156644864631519
2.81632653061224,0.122448979591837,-0.0100298133930414
2.81632653061224,0.36734693877551,0.0090671225164487
2.81632653061224,0.612244897959184,0.044611181078082
2.81632653061224,0.857142857142857,0.0974373744660646
2.81632653061224,1.10204081632653,0.165766196873858
3.06122448979592,-6,0.222089464406162
3.06122448979592,-5.75510204081633,0.138591239120299
3.06122448979592,-5.51020408163265,0.0679377331309192
3.06122448979592,-5.26530612244898,0.0135924050862114
3.06122448979592,-5.02040816326531,-0.022560719744568
3.06122448979592,-4.77551020408163,-0.0403479682369399
3.06122448979592,-4.53061224489796,-0.0414067142290746
3.06122448979592,-4.28571428571429,-0.0290950056672999
3.06122448979592,-4.04081632653061,-0.00809966277219186
3.06122448979592,-3.79591836734694,0.0162600470738259
3.06122448979592,-3.55102040816327,0.0389136946149215
3.06122448979592,-3.30612244897959,0.0558972961418124
3.06122448979592,-3.06122448979592,0.0649593080659124
3.06122448979592,-2.81632653061224,0.0657493188535245
3.06122448979592,-2.57142857142857,0.0595486765214268
3.06122448979592,-2.3265306122449,0.0486462315124025
3.06122448979592,-2.08163265306122,0.0355727202872035
3.06122448979592,-1.83673469387755,0.0224429966353552
3.06122448979592,-1.59183673469388,0.0106035276372471
3.06122448979592,-1.3469387755102,0.000664129860000306
3.06122448979592,-1.10204081632653,-0.00714653684545352
3.06122448979592,-0.857142857142857,-0.0124713877945062
3.06122448979592,-0.612244897959184,-0.0143735261703914
3.06122448979592,-0.36734693877551,-0.0111228235187744
3.06122448979592,-0.122448979591837,-0.000311786180407836
3.06122448979592,0.122448979591837,0.0207166774676062
3.06122448979592,0.36734693877551,0.0542393958289982
3.06122448979592,0.612244897959184,0.10148226276745
3.06122448979592,0.857142857142857,0.162073035904124
3.06122448979592,1.10204081632653,0.233743880086272
3.30612244897959,-6,0.181992294518017
3.30612244897959,-5.75510204081633,0.100846892603979
3.30612244897959,-5.51020408163265,0.0340163398865886
3.30612244897959,-5.26530612244898,-0.0160638756381559
3.30612244897959,-5.02040816326531,-0.0479765532139623
3.30612244897959,-4.77551020408163,-0.0615806807646605
3.30612244897959,-4.53061224489796,-0.0583053256607878
3.30612244897959,-4.28571428571429,-0.0412658826870477
3.30612244897959,-4.04081632653061,-0.0150496866864902
3.30612244897959,-3.79591836734694,0.0148621074190312
3.30612244897959,-3.55102040816327,0.0429357559252382
3.30612244897959,-3.30612244897959,0.0644890509744089
3.30612244897959,-3.06122448979592,0.0764271390080291
3.30612244897959,-2.81632653061224,0.0776260521838041
3.30612244897959,-2.57142857142857,0.0688871392510608
3.30612244897959,-2.3265306122449,0.0525135989804104
3.30612244897959,-2.08163265306122,0.0316639790130604
3.30612244897959,-1.83673469387755,0.00968256687159963
3.30612244897959,-1.59183673469388,-0.0104176337308772
3.30612244897959,-1.3469387755102,-0.0262215840648328
3.30612244897959,-1.10204081632653,-0.0359286712194431
3.30612244897959,-0.857142857142857,-0.0382000286312958
3.30612244897959,-0.612244897959184,-0.0319566841273375
3.30612244897959,-0.36734693877551,-0.0162398421863781
3.30612244897959,-0.122448979591837,0.00979900785864207
3.30612244897959,0.122448979591837,0.0467671732119006
3.30612244897959,0.36734693877551,0.094797245791556
3.30612244897959,0.612244897959184,0.153278624206129
3.30612244897959,0.857142857142857,0.220628717500215
3.30612244897959,1.10204081632653,0.294167214159852
3.55102040816327,-6,0.125416231134587
3.55102040816327,-5.75510204081633,0.0535976663762214
3.55102040816327,-5.51020408163265,-0.00347856197012264
3.55102040816327,-5.26530612244898,-0.0444344985260151
3.55102040816327,-5.02040816326531,-0.0682916962837319
3.55102040816327,-4.77551020408163,-0.0749049512365712
3.55102040816327,-4.53061224489796,-0.0654714255255363
3.55102040816327,-4.28571428571429,-0.0428510831474372
3.55102040816327,-4.04081632653061,-0.0115108120761764
3.55102040816327,-3.79591836734694,0.0229606728525369
3.55102040816327,-3.55102040816327,0.0546752692746123
3.55102040816327,-3.30612244897959,0.078405780914087
3.55102040816327,-3.06122448979592,0.0904455936996672
3.55102040816327,-2.81632653061224,0.08916558790636
3.55102040816327,-2.57142857142857,0.0751593695813007
3.55102040816327,-2.3265306122449,0.0509828176585785
3.55102040816327,-2.08163265306122,0.0205921675679011
3.55102040816327,-1.83673469387755,-0.0113613368829439
3.55102040816327,-1.59183673469388,-0.0402212852624393
3.55102040816327,-1.3469387755102,-0.0618825285809632
3.55102040816327,-1.10204081632653,-0.073156391618616
3.55102040816327,-0.857142857142857,-0.0719425457154639
3.55102040816327,-0.612244897959184,-0.0572419117283123
3.55102040816327,-0.36734693877551,-0.0290596614644998
3.55102040816327,-0.122448979591837,0.0117532889516665
3.55102040816327,0.122448979591837,0.0636791276988991
3.55102040816327,0.36734693877551,0.124699443046395
3.55102040816327,0.612244897959184,0.192424902021501
3.55102040816327,0.857142857142857,0.264175818414349
3.55102040816327,1.10204081632653,0.337016356188089
3.79591836734694,-6,0.0628223807188218
3.79591836734694,-5.75510204081633,0.00622111223430655
3.79591836734694,-5.51020408163265,-0.0366417754131763
3.79591836734694,-5.26530612244898,-0.0652656673954651
3.79591836734694,-5.02040816326531,-0.0789215697977838
3.79591836734694,-4.77551020408163,-0.0773130446462141
3.79591836734694,-4.53061224489796,-0.0613158307496021
3.79591836734694,-4.28571428571429,-0.0334885938838911
3.79591836734694,-4.04081632653061,0.00185577700328121
3.79591836734694,-3.79591836734694,0.0390780639770087
3.79591836734694,-3.55102040816327,0.0720450717569794
3.79591836734694,-3.30612244897959,0.0951592644864113
3.79591836734694,-3.06122448979592,0.104335775413
3.79591836734694,-2.81632653061224,0.0977070117042697
3.79591836734694,-2.57142857142857,0.0759189181094627
3.79591836734694,-2.3265306122449,0.0419884118285626
3.79591836734694,-2.08163265306122,0.000786150953725251
3.79591836734694,-1.83673469387755,-0.0417292643936853
3.79591836734694,-1.59183673469388,-0.0793767694361949
3.79591836734694,-1.3469387755102,-0.106578456331087
3.79591836734694,-1.10204081632653,-0.119033927802025
3.79591836734694,-0.857142857142857,-0.114167004008197
3.79591836734694,-0.612244897959184,-0.0913045900041864
3.79591836734694,-0.36734693877551,-0.0515845761853109
3.79591836734694,-0.122448979591837,0.00237166007792888
3.79591836734694,0.122448979591837,0.0669491834712204
3.79591836734694,0.36734693877551,0.138090820303701
3.79591836734694,0.612244897959184,0.211800160942641
3.79591836734694,0.857142857142857,0.28450366145649
3.79591836734694,1.10204081632653,0.353220081132118
4.04081632653061,-6,0.00765825681034255
4.04081632653061,-5.75510204081633,-0.0302864042624814
4.04081632653061,-5.51020408163265,-0.0571435260753961
4.04081632653061,-5.26530612244898,-0.0728683510205781
4.04081632653061,-5.02040816326531,-0.0766245237467192
4.04081632653061,-4.77551020408163,-0.067715311396506
4.04081632653061,-4.53061224489796,-0.0465536227640831
4.04081632653061,-4.28571428571429,-0.0153326775257688
4.04081632653061,-4.04081632653061,0.0218205968846585
4.04081632653061,-3.79591836734694,0.0592612391262124
4.04081632653061,-3.55102040816327,0.090701739259947
4.04081632653061,-3.30612244897959,0.110325015893721
4.04081632653061,-3.06122448979592,0.113870690150026
4.04081632653061,-2.81632653061224,0.0994590885964529
4.04081632653061,-2.57142857142857,0.0679962791838599
4.04081632653061,-2.3265306122449,0.0231029809858789
4.04081632653061,-2.08163265306122,-0.0293969460056627
4.04081632653061,-1.83673469387755,-0.0823234997790177
4.04081632653061,-1.59183673469388,-0.128177196019736
4.04081632653061,-1.3469387755102,-0.160203311908732
4.04081632653061,-1.10204081632653,-0.173324554794392
4.04081632653061,-0.857142857142857,-0.16480281670988
4.04081632653061,-0.612244897959184,-0.134528896787813
4.04081632653061,-0.36734693877551,-0.0848970185266089
4.04081632653061,-0.122448979591837,-0.0202942685736009
4.04081632653061,0.122448979591837,0.0536893416678474
4.04081632653061,0.36734693877551,0.131166205851242
4.04081632653061,0.612244897959184,0.20678580343103
4.04081632653061,0.857142857142857,0.276336586916857
4.04081632653061,1.10204081632653,0.337017760799474
4.28571428571429,-6,-0.0267640536493235
4.28571428571429,-5.75510204081633,-0.0462857626428567
4.28571428571429,-5.51020408163265,-0.0588740300539789
4.28571428571429,-5.26530612244898,-0.0642973745854039
4.28571428571429,-5.02040816326531,-0.061133523259571
4.28571428571429,-4.77551020408163,-0.0479903869795488
4.28571428571429,-4.53061224489796,-0.0246797386020634
4.28571428571429,-4.28571428571429,0.00700554498069772
4.28571428571429,-4.04081632653061,0.0431167029995035
4.28571428571429,-3.79591836734694,0.0780051939040967
4.28571428571429,-3.55102040816327,0.105275731914904
4.28571428571429,-3.30612244897959,0.118993967826548
4.28571428571429,-3.06122448979592,0.11487027868679
4.28571428571429,-2.81632653061224,0.0911723721598832
4.28571428571429,-2.57142857142857,0.0491968359371653
4.28571428571429,-2.3265306122449,-0.00677396419043008
4.28571428571429,-2.08163265306122,-0.0700110798455809
4.28571428571429,-1.83673469387755,-0.132280515106996
4.28571428571429,-1.59183673469388,-0.185038410811392
4.28571428571429,-1.3469387755102,-0.220695581321257
4.28571428571429,-1.10204081632653,-0.233751679116042
4.28571428571429,-0.857142857142857,-0.221609248104512
4.28571428571429,-0.612244897959184,-0.184920256943074
4.28571428571429,-0.36734693877551,-0.127394501196366
4.28571428571429,-0.122448979591837,-0.0551016140844973
4.28571428571429,0.122448979591837,0.024595168647876
4.28571428571429,0.36734693877551,0.104253747462685
4.28571428571429,0.612244897959184,0.177465736891767
4.28571428571429,0.857142857142857,0.239647992933083
4.28571428571429,1.10204081632653,0.288380821805876
4.53061224489796,-6,-0.0312939811771626
4.53061224489796,-5.75510204081633,-0.0369739914241209
4.53061224489796,-5.51020408163265,-0.0407160328018368
4.53061224489796,-5.26530612244898,-0.0413308306429666
4.53061224489796,-5.02040816326531,-0.0363189124285321
4.53061224489796,-4.77551020408163,-0.0233592618702015
4.53061224489796,-4.53061224489796,-0.00162162876647365
4.53061224489796,-4.28571428571429,0.0274315920261411
4.53061224489796,-4.04081632653061,0.0599263433930083
4.53061224489796,-3.79591836734694,0.0901312564075111
4.53061224489796,-3.55102040816327,0.111519727168026
4.53061224489796,-3.30612244897959,0.118076783942068
4.53061224489796,-3.06122448979592,0.105561773281188
4.53061224489796,-2.81632653061224,0.072474833083825
4.53061224489796,-2.57142857142857,0.0205531408782755
4.53061224489796,-2.3265306122449,-0.045282922603155
4.53061224489796,-2.08163265306122,-0.117522237528222
4.53061224489796,-1.83673469387755,-0.187103421801367
4.53061224489796,-1.59183673469388,-0.244747938506952
4.53061224489796,-1.3469387755102,-0.282381410589263
4.53061224489796,-1.10204081632653,-0.294411185405617
4.53061224489796,-0.857142857142857,-0.278632984532003
4.53061224489796,-0.612244897959184,-0.236587276491016
4.53061224489796,-0.36734693877551,-0.173279029107496
4.53061224489796,-0.122448979591837,-0.0962998899641884
4.53061224489796,0.122448979591837,-0.0145214508610485
4.53061224489796,0.36734693877551,0.0633738184304925
4.53061224489796,0.612244897959184,0.130221944786697
4.53061224489796,0.857142857142857,0.181305442845875
4.53061224489796,1.10204081632653,0.214723775929309
4.77551020408163,-6,-0.00480717601017705
4.77551020408163,-5.75510204081633,-0.00525942970568066
4.77551020408163,-5.51020408163265,-0.00837610509683262
4.77551020408163,-5.26530612244898,-0.0112851252465653
4.77551020408163,-5.02040816326531,-0.0100746229804324
4.77551020408163,-4.77551020408163,-0.00146902649617831
4.77551020408163,-4.53061224489796,0.0158314591319093
4.77551020408163,-4.28571428571429,0.0404363974639012
4.77551020408163,-4.04081632653061,0.0682926258202102
4.77551020408163,-3.79591836734694,0.0933947700538653
4.77551020408163,-3.55102040816327,0.108979241176164
4.77551020408163,-3.30612244897959,0.108922726594908
4.77551020408163,-3.06122448979592,0.0890542929362289
4.77551020408163,-2.81632653061224,0.0481345014138904
4.77551020408163,-2.57142857142857,-0.0116662325633486
4.77551020408163,-2.3265306122449,-0.0848664434322459
4.77551020408163,-2.08163265306122,-0.163337065004356
4.77551020408163,-1.83673469387755,-0.237436677114657
4.77551020408163,-1.59183673469388,-0.297455340278336
4.77551020408163,-1.3469387755102,-0.335146617317205
4.77551020408163,-1.10204081632653,-0.345092912534758
4.77551020408163,-0.857142857142857,-0.32565232006242
4.77551020408163,-0.612244897959184,-0.279288807836087
4.77551020408163,-0.36734693877551,-0.212193540509123
4.77551020408163,-0.122448979591837,-0.133247364601683
4.77551020408163,0.122448979591837,-0.0525198398114415
4.77551020408163,0.36734693877551,0.020392058064437
4.77551020408163,0.612244897959184,0.077846218940314
4.77551020408163,0.857142857142857,0.115168214054479
4.77551020408163,1.10204081632653,0.131025171627095
5.02040816326531,-6,0.0435234279905906
5.02040816326531,-5.75510204081633,0.0372944010382703
5.02040816326531,-5.51020408163265,0.0258672788709661
5.02040816326531,-5.26530612244898,0.0142328427618191
5.02040816326531,-5.02040816326531,0.00769234198888702
5.02040816326531,-4.77551020408163,0.0101418279017846
5.02040816326531,-4.53061224489796,0.022863014236521
5.02040816326531,-4.28571428571429,0.0440320214512233
5.02040816326531,-4.04081632653061,0.0689887548777111
5.02040816326531,-3.79591836734694,0.0911524722836201
5.02040816326531,-3.55102040816327,0.103354182584268
5.02040816326531,-3.30612244897959,0.0993012396816706
5.02040816326531,-3.06122448979592,0.0748944005012982
5.02040816326531,-2.81632653061224,0.0291691413583808
5.02040816326531,-2.57142857142857,-0.035289038177348
5.02040816326531,-2.3265306122449,-0.112519481573816
5.02040816326531,-2.08163265306122,-0.193931943182715
5.02040816326531,-1.83673469387755,-0.269525359601716
5.02040816326531,-1.59183673469388,-0.329410508926612
5.02040816326531,-1.3469387755102,-0.365406369302818
5.02040816326531,-1.10204081632653,-0.372442482664518
5.02040816326531,-0.857142857142857,-0.349503050882035
5.02040816326531,-0.612244897959184,-0.299907218085192
5.02040816326531,-0.36734693877551,-0.230835079055503
5.02040816326531,-0.122448979591837,-0.152161797080684
5.02040816326531,0.122448979591837,-0.0748163916290253
5.02040816326531,0.36734693877551,-0.00899360907637708
5.02040816326531,0.612244897959184,0.0374185433423588
5.02040816326531,0.857142857142857,0.0598896961594825
5.02040816326531,1.10204081632653,0.0576029276846118
5.26530612244898,-6,0.0949665136387644
5.26530612244898,-5.75510204081633,0.072568128233692
5.26530612244898,-5.51020408163265,0.0462558295113566
5.26530612244898,-5.26530612244898,0.0230212017111212
5.26530612244898,-5.02040816326531,0.0089923850803677
5.26530612244898,-4.77551020408163,0.00788952676794152
5.26530612244898,-4.53061224489796,0.0201356625993395
5.26530612244898,-4.28571428571429,0.0427307027329858
5.26530612244898,-4.04081632653061,0.0698458646526292
5.26530612244898,-3.79591836734694,0.0939706003029503
5.26530612244898,-3.55102040816327,0.107364027968068
5.26530612244898,-3.30612244897959,0.103536465854357
5.26530612244898,-3.06122448979592,0.0785090834624223
5.26530612244898,-2.81632653061224,0.0316564202529547
5.26530612244898,-2.57142857142857,-0.0339898868820166
5.26530612244898,-2.3265306122449,-0.11202084397047
5.26530612244898,-2.08163265306122,-0.193483543135096
5.26530612244898,-1.83673469387755,-0.268166669089549
5.26530612244898,-1.59183673469388,-0.326166999233811
5.26530612244898,-1.3469387755102,-0.359504837635378
5.26530612244898,-1.10204081632653,-0.363518386278543
5.26530612244898,-0.857142857142857,-0.337771599715621
5.26530612244898,-0.612244897959184,-0.286272135008981
5.26530612244898,-0.36734693877551,-0.216915915956266
5.26530612244898,-0.122448979591837,-0.140232295886066
5.26530612244898,0.122448979591837,-0.0676605891117513
5.26530612244898,0.36734693877551,-0.00970001481596894
5.26530612244898,0.612244897959184,0.0256946133336463
5.26530612244898,0.857142857142857,0.0341620373509534
5.26530612244898,1.10204081632653,0.0152585217339198
5.51020408163265,-6,0.12581631514211
5.51020408163265,-5.75510204081633,0.0813632200760416
5.51020408163265,-5.51020408163265,0.0393372223330596
5.51020408163265,-5.26530612244898,0.00785548427874438
5.51020408163265,-5.02040816326531,-0.00731203556105642
5.51020408163265,-4.77551020408163,-0.00386753398147693
5.51020408163265,-4.53061224489796,0.0166370760057527
5.51020408163265,-4.28571428571429,0.0491587181693021
5.51020408163265,-4.04081632653061,0.0861301969259303
5.51020408163265,-3.79591836734694,0.118826083185905
5.51020408163265,-3.55102040816327,0.138878992196951
5.51020408163265,-3.30612244897959,0.139701969891872
5.51020408163265,-3.06122448979592,0.117610825445214
5.51020408163265,-2.81632653061224,0.0724982737793004
5.51020408163265,-2.57142857142857,0.00797628173900339
5.51020408163265,-2.3265306122449,-0.0690337883019941
5.51020408163265,-2.08163265306122,-0.149222599545591
5.51020408163265,-1.83673469387755,-0.222223212862843
5.51020408163265,-1.59183673469388,-0.27818403441203
5.51020408163265,-1.3469387755102,-0.309359460090195
5.51020408163265,-1.10204081632653,-0.311456395295665
5.51020408163265,-0.857142857142857,-0.28448013297545
5.51020408163265,-0.612244897959184,-0.232885961507491
5.51020408163265,-0.36734693877551,-0.164963114073611
5.51020408163265,-0.122448979591837,-0.0915341605454445
5.51020408163265,0.122448979591837,-0.0242069968874947
5.51020408163265,0.36734693877551,0.0264763461161409
5.51020408163265,0.612244897959184,0.052624308249639
5.51020408163265,0.857142857142857,0.0500110604393642
5.51020408163265,1.10204081632653,0.0183615176513264
5.75510204081633,-6,0.115456631871435
5.75510204081633,-5.75510204081633,0.0512954276106866
5.75510204081633,-5.51020408163265,0.00101358297901361
5.75510204081633,-5.26530612244898,-0.0278149252993545
5.75510204081633,-5.02040816326531,-0.0314888993083774
5.75510204081633,-4.77551020408163,-0.0106464723154106
5.75510204081633,-4.53061224489796,0.0300172430859224
5.75510204081633,-4.28571428571429,0.0826532915183864
5.75510204081633,-4.04081632653061,0.137585117589044
5.75510204081633,-3.79591836734694,0.184828318033553
5.75510204081633,-3.55102040816327,0.215578339761081
5.75510204081633,-3.30612244897959,0.223473033765301
5.75510204081633,-3.06122448979592,0.205486238297152
5.75510204081633,-2.81632653061224,0.162362477094422
5.75510204081633,-2.57142857142857,0.0985531063379144
5.75510204081633,-2.3265306122449,0.0216591513648036
5.75510204081633,-2.08163265306122,-0.058569987483898
5.75510204081633,-1.83673469387755,-0.131583723834921
5.75510204081633,-1.59183673469388,-0.187569435562359
5.75510204081633,-1.3469387755102,-0.218975234327114
5.75510204081633,-1.10204081632653,-0.221772498108073
5.75510204081633,-0.857142857142857,-0.196219217830855
5.75510204081633,-0.612244897959184,-0.146945997354341
5.75510204081633,-0.36734693877551,-0.0823027436684551
5.75510204081633,-0.122448979591837,-0.0130546170696407
5.75510204081633,0.122448979591837,0.049337253265457
5.75510204081633,0.36734693877551,0.0945145298126477
5.75510204081633,0.612244897959184,0.11474340776354
5.75510204081633,0.857142857142857,0.105871401198583
5.75510204081633,1.10204081632653,0.0675711279213582
6,-6,0.0559076633145118
6,-5.75510204081633,-0.0153627019722399
6,-5.51020408163265,-0.0578489732586592
6,-5.26530612244898,-0.0667548972760287
6,-5.02040816326531,-0.0423535626255527
6,-4.77551020408163,0.0103691179859606
6,-4.53061224489796,0.0827105671745459
6,-4.28571428571429,0.163665157122118
6,-4.04081632653061,0.241516760522355
6,-3.79591836734694,0.305389855696191
6,-3.55102040816327,0.346581264978564
6,-3.30612244897959,0.359548817698998
6,-3.06122448979592,0.342486721875189
6,-2.81632653061224,0.297461168893214
6,-2.57142857142857,0.230110981909001
6,-2.3265306122449,0.148941403326702
6,-2.08163265306122,0.0642636267192582
6,-1.83673469387755,-0.0131328676790619
6,-1.59183673469388,-0.0734416936706271
6,-1.3469387755102,-0.109251478467744
6,-1.10204081632653,-0.116690743979523
6,-0.857142857142857,-0.0960911074211972
6,-0.612244897959184,-0.0520099285203921
6,-0.36734693877551,0.00743823047544229
6,-0.122448979591837,0.0718515366654216
6,0.122448979591837,0.130185973356996
6,0.36734693877551,0.172457586910666
6,0.612244897959184,0.191167437165277
6,0.857142857142857,0.182182254911147
6,1.10204081632653,0.144937666115931


==> anc/sim_data/final_error_self_agent_3.csv <==
x,y,z
-1.10204081632653,-1.10204081632653,-0.142211060800154
-1.10204081632653,-0.857142857142857,-0.152830872235734
-1.10204081632653,-0.612244897959184,-0.173919034735552
-1.10204081632653,-0.36734693877551,-0.197933345410544
-1.10204081632653,-0.122448979591837,-0.217697086257418
-1.10204081632653,0.122448979591837,-0.227520979503118
-1.10204081632653,0.36734693877551,-0.224085807287267
-1.10204081632653,0.612244897959184,-0.206898183852988
-1.10204081632653,0.857142857142857,-0.178213447148475
-1.10204081632653,1.10204081632653,-0.142430657847233
-1.10204081632653,1.3469387755102,-0.10508024119773
-1.10204081632653,1.59183673469388,-0.0716178985367493
-1.10204081632653,1.83673469387755,-0.0462862513908048
-1.10204081632653,2.08163265306122,-0.0312948455805676
-1.10204081632653,2.3265306122449,-0.0264990550224436
-1.10204081632653,2.57142857142857,-0.0296424550236729
-1.10204081632653,2.81632653061224,-0.0370909821161272
-1.10204081632653,3.06122448979592,-0.0448636736733467
-1.10204081632653,3.30612244897959,-0.0496868708130621
-1.10204081632653,3.55102040816327,-0.0497903418481611
-1.10204081632653,3.79591836734694,-0.0452318147352953
-1.10204081632653,4.04081632653061,-0.0376668555923426
-1.10204081632653,4.28571428571429,-0.0296405873081762
-1.10204081632653,4.53061224489796,-0.0236218354695624
-1.10204081632653,4.77551020408163,-0.0210855296569644
-1.10204081632653,5.02040816326531,-0.0219465934714889
-1.10204081632653,5.26530612244898,-0.0245532512577471
-1.10204081632653,5.51020408163265,-0.02628173534221
-1.10204081632653,5.75510204081633,-0.0245816748186419
-1.10204081632653,6,-0.018156086187408
-0.857142857142857,-1.10204081632653,-0.0903837639769892
-0.857142857142857,-0.857142857142857,-0.0870219889796269
-0.857142857142857,-0.612244897959184,-0.0946500405026932
-0.857142857142857,-0.36734693877551,-0.106426603219469
-0.857142857142857,-0.122448979591837,-0.115886786134199
-0.857142857142857,0.122448979591837,-0.118015005109727
-0.857142857142857,0.36734693877551,-0.110060718680815
-0.857142857142857,0.612244897959184,-0.0919139913033764
-0.857142857142857,0.857142857142857,-0.0659485273567619
-0.857142857142857,1.10204081632653,-0.0363578235729881
-0.857142857142857,1.3469387755102,-0.00812676530026496
-0.857142857142857,1.59183673469388,0.0141324631593935
-0.857142857142857,1.83673469387755,0.027216721349139
-0.857142857142857,2.08163265306122,0.03000428072121
-0.857142857142857,2.3265306122449,0.0236113705087518
-0.857142857142857,2.57142857142857,0.0110043102031115
-0.857142857142857,2.81632653061224,-0.00382773934698361
-0.857142857142857,3.06122448979592,-0.016923173462278
-0.857142857142857,3.30612244897959,-0.0253459797906012
-0.857142857142857,3.55102040816327,-0.0278669440039399
-0.857142857142857,3.79591836734694,-0.0251461113711128
-0.857142857142857,4.04081632653061,-0.0193704077386752
-0.857142857142857,4.28571428571429,-0.0134547459150532
-0.857142857142857,4.53061224489796,-0.0100452342090412
-0.857142857142857,4.77551020408163,-0.0106301788403425
-0.857142857142857,5.02040816326531,-0.0150447915118172
-0.857142857142857,5.26530612244898,-0.0215487643425987
-0.857142857142857,5.51020408163265,-0.0274871278937509
-0.857142857142857,5.75510204081633,-0.0303583834833967
-0.857142857142857,6,-0.0289620279587789
-0.612244897959184,-1.10204081632653,-0.0502960759200892
-0.612244897959184,-0.857142857142857,-0.035094629410929
-0.612244897959184,-0.612244897959184,-0.0315545711369221
-0.612244897959184,-0.36734693877551,-0.0335678059590773
-0.612244897959184,-0.122448979591837,-0.0353506383982823
-0.612244897959184,0.122448979591837,-0.0324599869091923
-0.612244897959184,0.36734693877551,-0.0225470210406099
-0.612244897959184,0.612244897959184,-0.00566936877354107
-0.612244897959184,0.857142857142857,0.015918402728768
-0.612244897959184,1.10204081632653,0.0384525184070461
-0.612244897959184,1.3469387755102,0.0576658798452839
-0.612244897959184,1.59183673469388,0.0698733879823057
-0.612244897959184,1.83673469387755,0.072877775210289
-0.612244897959184,2.08163265306122,0.0664808020800297
-0.612244897959184,2.3265306122449,0.0524820887640549
-0.612244897959184,2.57142857142857,0.0341753848481427
-0.612244897959184,2.81632653061224,0.0154786052073411
-0.612244897959184,3.06122448979592,-7.21674504085834e-05
-0.612244897959184,3.30612244897959,-0.0101980449596572
-0.612244897959184,3.55102040816327,-0.0143878628087534
-0.612244897959184,3.79591836734694,-0.0139055932494148
-0.612244897959184,4.04081632653061,-0.0112932125628744
-0.612244897959184,4.28571428571429,-0.00951032803136392
-0.612244897959184,4.53061224489796,-0.010961300116822
-0.612244897959184,4.77551020408163,-0.0167039015880496
-0.612244897959184,5.02040816326531,-0.0260940152854776
-0.612244897959184,5.26530612244898,-0.0370037945848012
-0.612244897959184,5.51020408163265,-0.0465834882571405
-0.612244897959184,5.75510204081633,-0.0523630666560885
-0.612244897959184,6,-0.053357289485127
-0.36734693877551,-1.10204081632653,-0.0310431850166747
-0.36734693877551,-0.857142857142857,-0.00719201388129997
-0.36734693877551,-0.612244897959184,0.00416573710721574
-0.36734693877551,-0.36734693877551,0.00842734935603018
-0.36734693877551,-0.122448979591837,0.0107909814987729
-0.36734693877551,0.122448979591837,0.0152971834772786
-0.36734693877551,0.36734693877551,0.0241242691225794
-0.36734693877551,0.612244897959184,0.0373139708480363
-0.36734693877551,0.857142857142857,0.0529988512395044
-0.36734693877551,1.10204081632653,0.0680743563761765
-0.36734693877551,1.3469387755102,0.0791427791549256
-0.36734693877551,1.59183673469388,0.0834862620651345
-0.36734693877551,1.83673469387755,0.0798203592882271
-0.36734693877551,2.08163265306122,0.0686395014907829
-0.36734693877551,2.3265306122449,0.0520744029397009
-0.36734693877551,2.57142857142857,0.0333101502252657
-0.36734693877551,2.81632653061224,0.0157290051299879
-0.36734693877551,3.06122448979592,0.00201419870108044
-0.36734693877551,3.30612244897959,-0.00653863269379018
-0.36734693877551,3.55102040816327,-0.0103107364428917
-0.36734693877551,3.79591836734694,-0.0111661626806603
-0.36734693877551,4.04081632653061,-0.0118236099912708
-0.36734693877551,4.28571428571429,-0.014968253042317
-0.36734693877551,4.53061224489796,-0.0223597004714186
-0.36734693877551,4.77551020408163,-0.0342068766766358
-0.36734693877551,5.02040816326531,-0.0490193735435544
-0.36734693877551,5.26530612244898,-0.0640188983134763
-0.36734693877551,5.51020408163265,-0.07603310858142
-0.36734693877551,5.75510204081633,-0.082638231546108
-0.36734693877551,6,-0.0832091760717754
-0.122448979591837,-1.10204081632653,-0.0335903320422951
-0.122448979591837,-0.857142857142857,-0.0040125238575211
-0.122448979591837,-0.612244897959184,0.0121238194691581
-0.122448979591837,-0.36734693877551,0.0195270929838179
-0.122448979591837,-0.122448979591837,0.0229025258516198
-0.122448979591837,0.122448979591837,0.0260508629969578
-0.122448979591837,0.36734693877551,0.0311981476682701
-0.122448979591837,0.612244897959184,0.0387329449425416
-0.122448979591837,0.857142857142857,0.0474174994362887
-0.122448979591837,1.10204081632653,0.0550068059040694
-0.122448979591837,1.3469387755102,0.0590953224204982
-0.122448979591837,1.59183673469388,0.0579495729266318
-0.122448979591837,1.83673469387755,0.0510936126192093
-0.122448979591837,2.08163265306122,0.0394892503932091
-0.122448979591837,2.3265306122449,0.0252710276774456
-0.122448979591837,2.57142857142857,0.0111229841378244
-0.122448979591837,2.81632653061224,-0.000515153744762742
-0.122448979591837,3.06122448979592,-0.00817746697704563
-0.122448979591837,3.30612244897959,-0.0118201663226068
-0.122448979591837,3.55102040816327,-0.0128498684459924
-0.122448979591837,3.79591836734694,-0.0137101668071101
-0.122448979591837,4.04081632653061,-0.0171306582540048
-0.122448979591837,4.28571428571429,-0.0252439756368476
-0.122448979591837,4.53061224489796,-0.0388258293593065
-0.122448979591837,4.77551020408163,-0.0568952777899847
-0.122448979591837,5.02040816326531,-0.0768283145930252
-0.122448979591837,5.26530612244898,-0.0950048065533129
-0.122448979591837,5.51020408163265,-0.107857369503128
-0.122448979591837,5.75510204081633,-0.113058049017703
-0.122448979591837,6,-0.110500218503923
0.122448979591837,-1.10204081632653,-0.0524190841468613
0.122448979591837,-0.857142857142857,-0.0188451908545164
0.122448979591837,-0.612244897959184,0.000317200064744894
0.122448979591837,-0.36734693877551,0.00907073290530636
0.122448979591837,-0.122448979591837,0.0116664757292878
0.122448979591837,0.122448979591837,0.0117615774494774
0.122448979591837,0.36734693877551,0.0117731733516688
0.122448979591837,0.612244897959184,0.0126068919673208
0.122448979591837,0.857142857142857,0.013824937079542
0.122448979591837,1.10204081632653,0.0141830024768228
0.122448979591837,1.3469387755102,0.0123526478467821
0.122448979591837,1.59183673469388,0.00759281976660431
0.122448979591837,1.83673469387755,0.000156737341798885
0.122448979591837,2.08163265306122,-0.00869069040414272
0.122448979591837,2.3265306122449,-0.0170439465223655
0.122448979591837,2.57142857142857,-0.0229924385161687
0.122448979591837,2.81632653061224,-0.0253130465730517
0.122448979591837,3.06122448979592,-0.0239922155954356
0.122448979591837,3.30612244897959,-0.0203978630137029
0.122448979591837,3.55102040816327,-0.0170221315968196
0.122448979591837,3.79591836734694,-0.016841035522568
0.122448979591837,4.04081632653061,-0.0224519983774695
0.122448979591837,4.28571428571429,-0.0352243115835923
0.122448979591837,4.53061224489796,-0.0547106989582954
0.122448979591837,4.77551020408163,-0.0785156620917209
0.122448979591837,5.02040816326531,-0.102708990979253
0.122448979591837,5.26530612244898,-0.122734457297083
0.122448979591837,5.51020408163265,-0.13462548103064
0.122448979591837,5.75510204081633,-0.136233772549137
0.122448979591837,6,-0.128130701917065
0.36734693877551,-1.10204081632653,-0.0787492261176946
0.36734693877551,-0.857142857142857,-0.0414630942344657
0.36734693877551,-0.612244897959184,-0.0194527166178264
0.36734693877551,-0.36734693877551,-0.00948516571882696
0.36734693877551,-0.122448979591837,-0.00779660256845871
0.36734693877551,0.122448979591837,-0.0108696647413152
0.36734693877551,0.36734693877551,-0.0160581503533197
0.36734693877551,0.612244897959184,-0.0218774499520664
0.36734693877551,0.857142857142857,-0.0278948901168719
0.36734693877551,1.10204081632653,-0.0342923719903727
0.36734693877551,1.3469387755102,-0.0412844624271274
0.36734693877551,1.59183673469388,-0.0486197059561315
0.36734693877551,1.83673469387755,-0.0553572322237987
0.36734693877551,2.08163265306122,-0.0600088503513176
0.36734693877551,2.3265306122449,-0.0610047725270197
0.36734693877551,2.57142857142857,-0.0573235905803912
0.36734693877551,2.81632653061224,-0.0490624321662424
0.36734693877551,3.06122448979592,-0.0377313801918047
0.36734693877551,3.30612244897959,-0.0261338579966728
0.36734693877551,3.55102040816327,-0.0178174205487586
0.36734693877551,3.79591836734694,-0.0162105212251378
0.36734693877551,4.04081632653061,-0.0236626419509541
0.36734693877551,4.28571428571429,-0.0406495557299676
0.36734693877551,4.53061224489796,-0.0653806606308482
0.36734693877551,4.77551020408163,-0.0939575081014837
0.36734693877551,5.02040816326531,-0.121102962116895
0.36734693877551,5.26530612244898,-0.141338665162186
0.36734693877551,5.51020408163265,-0.150365978245549
0.36734693877551,5.75510204081633,-0.146328965953791
0.36734693877551,6,-0.130625172571864
0.612244897959184,-1.10204081632653,-0.103919522776657
0.612244897959184,-0.857142857142857,-0.0621803815042006
0.612244897959184,-0.612244897959184,-0.0363361793471481
0.612244897959184,-0.36734693877551,-0.0240122633474665
0.612244897959184,-0.122448979591837,-0.0220197804191488
0.612244897959184,0.122448979591837,-0.0270587058856149
0.612244897959184,0.36734693877551,-0.0363161446791134
0.612244897959184,0.612244897959184,-0.0477752454466984
0.612244897959184,0.857142857142857,-0.060167015189218
0.612244897959184,1.10204081632653,-0.0726372251385667
0.612244897959184,1.3469387755102,-0.0843091670018585
0.612244897959184,1.59183673469388,-0.093959530055858
0.612244897959184,1.83673469387755,-0.0999766253084842
0.612244897959184,2.08163265306122,-0.100656565682657
0.612244897959184,2.3265306122449,-0.0947559931398767
0.612244897959184,2.57142857142857,-0.0821089690135267
0.612244897959184,2.81632653061224,-0.0640700082684453
0.612244897959184,3.06122448979592,-0.0435812010315461
0.612244897959184,3.30612244897959,-0.0247677655317911
0.612244897959184,3.55102040816327,-0.0121095542104844
0.612244897959184,3.79591836734694,-0.00937167454130977
0.612244897959184,4.04081632653061,-0.0185648374638779
0.612244897959184,4.28571428571429,-0.0392202660890764
0.612244897959184,4.53061224489796,-0.0682015870272042
0.612244897959184,4.77551020408163,-0.10015430917671
0.612244897959184,5.02040816326531,-0.128543349673751
0.612244897959184,5.26530612244898,-0.147086013880192
0.612244897959184,5.51020408163265,-0.151282727659808
0.612244897959184,5.75510204081633,-0.139701126129479
0.612244897959184,6,-0.114689077580101
0.857142857142857,-1.10204081632653,-0.121754859984482
0.857142857142857,-0.857142857142857,-0.0746578058438802
0.857142857142857,-0.612244897959184,-0.0437031281201152
0.857142857142857,-0.36734693877551,-0.0274447732932972
0.857142857142857,-0.122448979591837,-0.0233689200097453
0.857142857142857,0.122448979591837,-0.0285125875515727
0.857142857142857,0.36734693877551,-0.0400255186835623
0.857142857142857,0.612244897959184,-0.0554889153685068
0.857142857142857,0.857142857142857,-0.0729216521785985
0.857142857142857,1.10204081632653,-0.0905450888951091
0.857142857142857,1.3469387755102,-0.106483430815244
0.857142857142857,1.59183673469388,-0.118605323799495
0.857142857142857,1.83673469387755,-0.124653121300669
0.857142857142857,2.08163265306122,-0.12268246994997
0.857142857142857,2.3265306122449,-0.111694222900258
0.857142857142857,2.57142857142857,-0.0922367832954537
0.857142857142857,2.81632653061224,-0.0667297409247171
0.857142857142857,3.06122448979592,-0.0393216170136342
0.857142857142857,3.30612244897959,-0.0152271930616019
0.857142857142857,3.55102040816327,0.000348994304482875
0.857142857142857,3.79591836734694,0.00345800228180071
0.857142857142857,4.04081632653061,-0.00749699454064787
0.857142857142857,4.28571428571429,-0.0311158713283914
0.857142857142857,4.53061224489796,-0.0630137572116322
0.857142857142857,4.77551020408163,-0.0965430443530944
0.857142857142857,5.02040816326531,-0.124110603196293
0.857142857142857,5.26530612244898,-0.138833706823077
0.857142857142857,5.51020408163265,-0.136191492347181
0.857142857142857,5.75510204081633,-0.115311293995031
0.857142857142857,6,-0.0795795699057824
1.10204081632653,-1.10204081632653,-0.12938037177488
1.10204081632653,-0.857142857142857,-0.0767922996403345
1.10204081632653,-0.612244897959184,-0.0401302147607757
1.10204081632653,-0.36734693877551,-0.018882615910411
1.10204081632653,-0.122448979591837,-0.0112725470387943
1.10204081632653,0.122448979591837,-0.0147847406551889
1.10204081632653,0.36734693877551,-0.0266802160289541
1.10204081632653,0.612244897959184,-0.0443124530210173
1.10204081632653,0.857142857142857,-0.0651750584092687
1.10204081632653,1.10204081632653,-0.0867504599938431
1.10204081632653,1.3469387755102,-0.106331540588074
1.10204081632653,1.59183673469388,-0.121009657733872
1.10204081632653,1.83673469387755,-0.127953785429781
1.10204081632653,2.08163265306122,-0.124973786443776
1.10204081632653,2.3265306122449,-0.111218291021608
1.10204081632653,2.57142857142857,-0.0877611149527221
1.10204081632653,2.81632653061224,-0.0578197219869395
1.10204081632653,3.06122448979592,-0.0264339230617018
1.10204081632653,3.30612244897959,0.000412158929412265
1.10204081632653,3.55102040816327,0.0170665133465061
1.10204081632653,3.79591836734694,0.0195867152271815
1.10204081632653,4.04081632653061,0.00686308861080978
1.10204081632653,4.28571428571429,-0.0188264912280245
1.10204081632653,4.53061224489796,-0.05201593622985
1.10204081632653,4.77551020408163,-0.085011983028703
1.10204081632653,5.02040816326531,-0.109444510292407
1.10204081632653,5.26530612244898,-0.118095952293462
1.10204081632653,5.51020408163265,-0.106632030241227
1.10204081632653,5.75510204081633,-0.0748659005387065
1.10204081632653,6,-0.0272647166993472
1.3469387755102,-1.10204081632653,-0.126638902074654
1.3469387755102,-0.857142857142857,-0.0698653215862715
1.3469387755102,-0.612244897959184,-0.0282970900941686
1.3469387755102,-0.36734693877551,-0.00226644024648714
1.3469387755102,-0.122448979591837,0.0092839354373917
1.3469387755102,0.122448979591837,0.00836593876476921
1.3469387755102,0.36734693877551,-0.00251401891143632
1.3469387755102,0.612244897959184,-0.0206576314999969
1.3469387755102,0.857142857142857,-0.0432500650470691
1.3469387755102,1.10204081632653,-0.0672751477514826
1.3469387755102,1.3469387755102,-0.0894355822034967
1.3469387755102,1.59183673469388,-0.106258702099468
1.3469387755102,1.83673469387755,-0.114492721200363
1.3469387755102,2.08163265306122,-0.111761942044432
1.3469387755102,2.3265306122449,-0.0973073234647761
1.3469387755102,2.57142857142857,-0.0725499180221072
1.3469387755102,2.81632653061224,-0.0412187293883037
1.3469387755102,3.06122448979592,-0.00888734705127303
1.3469387755102,3.30612244897959,0.0180649498314797
1.3469387755102,3.55102040816327,0.0338674687155596
1.3469387755102,3.79591836734694,0.0348109042856489
1.3469387755102,4.04081632653061,0.0203581453335587
1.3469387755102,4.28571428571429,-0.00640316734727295
1.3469387755102,4.53061224489796,-0.0391295014702463
1.3469387755102,4.77551020408163,-0.0693778249065281
1.3469387755102,5.02040816326531,-0.0883290056030604
1.3469387755102,5.26530612244898,-0.088727718269008
1.3469387755102,5.51020408163265,-0.066640383030188
1.3469387755102,5.75510204081633,-0.0226673144769083
1.3469387755102,6,0.0376563866496145
1.59183673469388,-1.10204081632653,-0.114743587553412
1.59183673469388,-0.857142857142857,-0.0567134154107796
1.59183673469388,-0.612244897959184,-0.0126851743162983
1.59183673469388,-0.36734693877551,0.0163599215974566
1.59183673469388,-0.122448979591837,0.0308743179773583
1.59183673469388,0.122448979591837,0.0323939072505339
1.59183673469388,0.36734693877551,0.0231325665944544
1.59183673469388,0.612244897959184,0.00569825557780046
1.59183673469388,0.857142857142857,-0.0170002197297394
1.59183673469388,1.10204081632653,-0.041718492998422
1.59183673469388,1.3469387755102,-0.064869814475317
1.59183673469388,1.59183673469388,-0.0827126437404904
1.59183673469388,1.83673469387755,-0.091820326832424
1.59183673469388,2.08163265306122,-0.0897835507987155
1.59183673469388,2.3265306122449,-0.075957791959997
1.59183673469388,2.57142857142857,-0.0519871878449877
1.59183673469388,2.81632653061224,-0.0218518568157294
1.59183673469388,3.06122448979592,0.00869916533281134
1.59183673469388,3.30612244897959,0.0332864926461857
1.59183673469388,3.55102040816327,0.0463803613862451
1.59183673469388,3.79591836734694,0.0447611737453752
1.59183673469388,4.04081632653061,0.028570249788585
1.59183673469388,4.28571428571429,0.00164343966511524
1.59183673469388,4.53061224489796,-0.0290089630252143
1.59183673469388,4.77551020408163,-0.054504830673663
1.59183673469388,5.02040816326531,-0.0659179770311313
1.59183673469388,5.26530612244898,-0.0562558974576427
1.59183673469388,5.51020408163265,-0.022184587665305
1.59183673469388,5.75510204081633,0.0348459934381832
1.59183673469388,6,0.108308198077424
1.83673469387755,-1.10204081632653,-0.0949232403844679
1.83673469387755,-0.857142857142857,-0.0398592233284873
1.83673469387755,-0.612244897959184,0.00280349962015602
1.83673469387755,-0.36734693877551,0.0317124485772693
1.83673469387755,-0.122448979591837,0.0469193016061569
1.83673469387755,0.122448979591837,0.0495988247709955
1.83673469387755,0.36734693877551,0.0416893366210263
1.83673469387755,0.612244897959184,0.0256239551846782
1.83673469387755,0.857142857142857,0.00422189944487239
1.83673469387755,1.10204081632653,-0.0193152009865836
1.83673469387755,1.3469387755102,-0.0414445816162108
1.83673469387755,1.59183673469388,-0.0585120509014776
1.83673469387755,1.83673469387755,-0.0672433624391844
1.83673469387755,2.08163265306122,-0.0654382518290111
1.83673469387755,2.3265306122449,-0.0526771002383366
1.83673469387755,2.57142857142857,-0.0307781787289367
1.83673469387755,2.81632653061224,-0.00376732453137729
1.83673469387755,3.06122448979592,0.0227572205172627
1.83673469387755,3.30612244897959,0.0428001932227503
1.83673469387755,3.55102040816327,0.0514377344510087
1.83673469387755,3.79591836734694,0.0462113140487468
1.83673469387755,4.04081632653061,0.0280642257447033
1.83673469387755,4.28571428571429,0.00153500974713804
1.83673469387755,4.53061224489796,-0.0258971294544081
1.83673469387755,4.77551020408163,-0.0452104342027057
1.83673469387755,5.02040816326531,-0.0476999367207087
1.83673469387755,5.26530612244898,-0.0269149349577758
1.83673469387755,5.51020408163265,0.0197149763444156
1.83673469387755,5.75510204081633,0.0898796449103741
1.83673469387755,6,0.176204401171678
2.08163265306122,-1.10204081632653,-0.0676352540953695
2.08163265306122,-0.857142857142857,-0.0203387632564032
2.08163265306122,-0.612244897959184,0.016411113723434
2.08163265306122,-0.36734693877551,0.0412078324749285
2.08163265306122,-0.122448979591837,0.0539643797843148
2.08163265306122,0.122448979591837,0.0556796458847191
2.08163265306122,0.36734693877551,0.0481077284439122
2.08163265306122,0.612244897959184,0.0334912513830701
2.08163265306122,0.857142857142857,0.0144304349990894
2.08163265306122,1.10204081632653,-0.00615465355443101
2.08163265306122,1.3469387755102,-0.0250929266878082
2.08163265306122,1.59183673469388,-0.0391950077737122
2.08163265306122,1.83673469387755,-0.0457115252371916
2.08163265306122,2.08163265306122,-0.0429570304730853
2.08163265306122,2.3265306122449,-0.0309203331664398
2.08163265306122,2.57142857142857,-0.0116197157233078
2.08163265306122,2.81632653061224,0.0110096353395261
2.08163265306122,3.06122448979592,0.0317889581843414
2.08163265306122,3.30612244897959,0.0454485986022444
2.08163265306122,3.55102040816327,0.0480086638299569
2.08163265306122,3.79591836734694,0.0380311045254152
2.08163265306122,4.04081632653061,0.0173857147831663
2.08163265306122,4.28571428571429,-0.00872030280130333
2.08163265306122,4.53061224489796,-0.0325167971413627
2.08163265306122,4.77551020408163,-0.0451148591231037
2.08163265306122,5.02040816326531,-0.0383251283082955
2.08163265306122,5.26530612244898,-0.00647599509179983
2.08163265306122,5.51020408163265,0.0521266201478318
2.08163265306122,5.75510204081633,0.134364889228439
2.08163265306122,6,0.232239166474906
2.3265306122449,-1.10204081632653,-0.0325762871216022
2.3265306122449,-0.857142857142857,0.00245091553235643
2.3265306122449,-0.612244897959184,0.02885434355878
2.3265306122449,-0.36734693877551,0.0454756058344352
2.3265306122449,-0.122448979591837,0.0523641477067145
2.3265306122449,0.122448979591837,0.050566719211969
2.3265306122449,0.36734693877551,0.041802392439988
2.3265306122449,0.612244897959184,0.0281766948659272
2.3265306122449,0.857142857142857,0.012012698186376
2.3265306122449,1.10204081632653,-0.00422507561251795
2.3265306122449,1.3469387755102,-0.0180139165810211
2.3265306122449,1.59183673469388,-0.0269752711121753
2.3265306122449,1.83673469387755,-0.029248758736754
2.3265306122449,2.08163265306122,-0.0239855045648285
2.3265306122449,2.3265306122449,-0.0118053687519115
2.3265306122449,2.57142857142857,0.00498895143499167
2.3265306122449,2.81632653061224,0.0226172031230522
2.3265306122449,3.06122448979592,0.0365106325058882
2.3265306122449,3.30612244897959,0.0423906994967197
2.3265306122449,3.55102040816327,0.0374936718430288
2.3265306122449,3.79591836734694,0.0216121678824772
2.3265306122449,4.04081632653061,-0.00236135539770188
2.3265306122449,4.28571428571429,-0.0285911350158498
2.3265306122449,4.53061224489796,-0.0491791164609449
2.3265306122449,4.77551020408163,-0.0556091622994524
2.3265306122449,5.02040816326531,-0.0404560205907777
2.3265306122449,5.26530612244898,0.000990856258299977
2.3265306122449,5.51020408163265,0.0694989558832292
2.3265306122449,5.75510204081633,0.161264878529098
2.3265306122449,6,0.267964828665196
2.57142857142857,-1.10204081632653,0.0106231799298815
2.57142857142857,-0.857142857142857,0.0299865900095342
2.57142857142857,-0.612244897959184,0.0425103462763743
2.57142857142857,-0.36734693877551,0.0475194601124966
2.57142857142857,-0.122448979591837,0.0454412507148523
2.57142857142857,0.122448979591837,0.0375950478457405
2.57142857142857,0.36734693877551,0.0258475166905638
2.57142857142857,0.612244897959184,0.0122813194191451
2.57142857142857,0.857142857142857,-0.00103448663824257
2.57142857142857,1.10204081632653,-0.0121716119420263
2.57142857142857,1.3469387755102,-0.0194368104132454
2.57142857142857,1.59183673469388,-0.0215210344273289
2.57142857142857,1.83673469387755,-0.017748739423715
2.57142857142857,2.08163265306122,-0.00838978837534765
2.57142857142857,2.3265306122449,0.00508637638816811
2.57142857142857,2.57142857142857,0.0199744013411143
2.57142857142857,2.81632653061224,0.0326444942191924
2.57142857142857,3.06122448979592,0.0392332458181296
2.57142857142857,3.30612244897959,0.0366099279598238
2.57142857142857,3.55102040816327,0.0233917367799944
2.57142857142857,3.79591836734694,0.000720542742547403
2.57142857142857,4.04081632653061,-0.0274569268611964
2.57142857142857,4.28571428571429,-0.0547478993133018
2.57142857142857,4.53061224489796,-0.0732876394565238
2.57142857142857,4.77551020408163,-0.0751426702250187
2.57142857142857,5.02040816326531,-0.0538504376579499
2.57142857142857,5.26530612244898,-0.0057825445891691
2.57142857142857,5.51020408163265,0.0689167899568152
2.57142857142857,5.75510204081633,0.165947702595537
2.57142857142857,6,0.277034483385149
2.81632653061224,-1.10204081632653,0.0613706641061158
2.81632653061224,-0.857142857142857,0.0633441639772827
2.81632653061224,-0.612244897959184,0.0599208106467077
2.81632653061224,-0.36734693877551,0.0510394074267846
2.81632653061224,-0.122448979591837,0.0376746192795288
2.81632653061224,0.122448979591837,0.0216094512560616
2.81632653061224,0.36734693877551,0.00504759986207981
2.81632653061224,0.612244897959184,-0.00979031748247827
2.81632653061224,0.857142857142857,-0.0209832569179786
2.81632653061224,1.10204081632653,-0.0271075232098246
2.81632653061224,1.3469387755102,-0.0273493330817631
2.81632653061224,1.59183673469388,-0.0215925135154735
2.81632653061224,1.83673469387755,-0.010519890450627
2.81632653061224,2.08163265306122,0.00428950417688734
2.81632653061224,2.3265306122449,0.0203445374883717
2.81632653061224,2.57142857142857,0.0344114065773993
2.81632653061224,2.81632653061224,0.042944521479459
2.81632653061224,3.06122448979592,0.0427739648144688
2.81632653061224,3.30612244897959,0.0319375128347318
2.81632653061224,3.55102040816327,0.0104544394154393
2.81632653061224,3.79591836734694,-0.0191952178234891
2.81632653061224,4.04081632653061,-0.0520769920867424
2.81632653061224,4.28571428571429,-0.0813690120463709
2.81632653061224,4.53061224489796,-0.0994142965035623
2.81632653061224,4.77551020408163,-0.0990488331505235
2.81632653061224,5.02040816326531,-0.0749243761669658
2.81632653061224,5.26530612244898,-0.0245588179821868
2.81632653061224,5.51020408163265,0.0510626273777515
2.81632653061224,5.75510204081633,0.147382737673453
2.81632653061224,6,0.256593720129931
3.06122448979592,-1.10204081632653,0.117194909701233
3.06122448979592,-0.857142857142857,0.101953472083161
3.06122448979592,-0.612244897959184,0.0822426250224393
3.06122448979592,-0.36734693877551,0.0586237973251738
3.06122448979592,-0.122448979591837,0.0326939210575978
3.06122448979592,0.122448979591837,0.00683155385873646
3.06122448979592,0.36734693877551,-0.016250702172057
3.06122448979592,0.612244897959184,-0.0340052868333924
3.06122448979592,0.857142857142857,-0.0444784522242445
3.06122448979592,1.10204081632653,-0.0466021800545895
3.06122448979592,1.3469387755102,-0.0403424628096982
3.06122448979592,1.59183673469388,-0.0267338973611868
3.06122448979592,1.83673469387755,-0.00783162214960287
3.06122448979592,2.08163265306122,0.0134159336726052
3.06122448979592,2.3265306122449,0.0334037275913295
3.06122448979592,2.57142857142857,0.0482595083937516
3.06122448979592,2.81632653061224,0.0544041112762965
3.06122448979592,3.06122448979592,0.0492390107801602
3.06122448979592,3.30612244897959,0.0318411568814227
3.06122448979592,3.55102040816327,0.0034886888086495
3.06122448979592,3.79591836734694,-0.0321634820955981
3.06122448979592,4.04081632653061,-0.0693778431909676
3.06122448979592,4.28571428571429,-0.101102636757041
3.06122448979592,4.53061224489796,-0.120085963939879
3.06122448979592,4.77551020408163,-0.120103671119967
3.06122448979592,5.02040816326531,-0.0970341874512236
3.06122448979592,5.26530612244898,-0.0495624574341229
3.06122448979592,5.51020408163265,0.0205883611638092
3.06122448979592,5.75510204081633,0.108857418495084
3.06122448979592,6,0.208326293927719
3.30612244897959,-1.10204081632653,0.173355954910763
3.30612244897959,-0.857142857142857,0.142892287159617
3.30612244897959,-0.612244897959184,0.108244430183136
3.30612244897959,-0.36734693877551,0.0704898465553181
3.30612244897959,-0.122448979591837,0.0318237164687012
3.30612244897959,0.122448979591837,-0.00472070967362659
3.30612244897959,0.36734693877551,-0.035787066905397
3.30612244897959,0.612244897959184,-0.0583048127780728
3.30612244897959,0.857142857142857,-0.0700504198959646
3.30612244897959,1.10204081632653,-0.0700573070888182
3.30612244897959,1.3469387755102,-0.0588252545794306
3.30612244897959,1.59183673469388,-0.038326511138836
3.30612244897959,1.83673469387755,-0.0118297968335208
3.30612244897959,2.08163265306122,0.0164349939746928
3.30612244897959,2.3265306122449,0.0417561851028798
3.30612244897959,2.57142857142857,0.0595471172032231
3.30612244897959,2.81632653061224,0.0660405118846203
3.30612244897959,3.06122448979592,0.0589872942235538
3.30612244897959,3.30612244897959,0.0382306981982715
3.30612244897959,3.55102040816327,0.00600400930569966
3.30612244897959,3.79591836734694,-0.0331756074275561
3.30612244897959,4.04081632653061,-0.0730673249775446
3.30612244897959,4.28571428571429,-0.106656489990862
3.30612244897959,4.53061224489796,-0.12731389043858
3.30612244897959,4.77551020408163,-0.129910293999147
3.30612244897959,5.02040816326531,-0.111632614707883
3.30612244897959,5.26530612244898,-0.0723308114451165
3.30612244897959,5.51020408163265,-0.0143666856326552
3.30612244897959,5.75510204081633,0.0579102521648986
3.30612244897959,6,0.138824546051792
3.55102040816327,-1.10204081632653,0.223274176127428
3.55102040816327,-0.857142857142857,0.181078214492141
3.55102040816327,-0.612244897959184,0.13427099686032
3.55102040816327,-0.36734693877551,0.0842497251908028
3.55102040816327,-0.122448979591837,0.0336972990504278
3.55102040816327,0.122448979591837,-0.0137131539633679
3.55102040816327,0.36734693877551,-0.0538969334102946
3.55102040816327,0.612244897959184,-0.083079728893303
3.55102040816327,0.857142857142857,-0.0985023734557713
3.55102040816327,1.10204081632653,-0.0989690773718304
3.55102040816327,1.3469387755102,-0.0851477738544584
3.55102040816327,1.59183673469388,-0.0595856532989802
3.55102040816327,1.83673469387755,-0.0264476410295882
3.55102040816327,2.08163265306122,0.00898564557304482
3.55102040816327,2.3265306122449,0.0410064187756776
3.55102040816327,2.57142857142857,0.0642841874888025
3.55102040816327,2.81632653061224,0.0746924976649357
3.55102040816327,3.06122448979592,0.0700364256736846
3.55102040816327,3.30612244897959,0.0505399448540926
3.55102040816327,3.55102040816327,0.0189605658502509
3.55102040816327,3.79591836734694,-0.0197506714417925
3.55102040816327,4.04081632653061,-0.0592328142460888
3.55102040816327,4.28571428571429,-0.0928159171578043
3.55102040816327,4.53061224489796,-0.114711293137024
3.55102040816327,4.77551020408163,-0.121014517854213
3.55102040816327,5.02040816326531,-0.110276025195348
3.55102040816327,5.26530612244898,-0.0835069419695726
3.55102040816327,5.51020408163265,-0.0436536297406178
3.55102040816327,5.75510204081633,0.00525784967435061
3.55102040816327,6,0.0589940613764983
3.79591836734694,-1.10204081632653,0.259873357999349
3.79591836734694,-0.857142857142857,0.210478990935999
3.79591836734694,-0.612244897959184,0.155321042370512
3.79591836734694,-0.36734693877551,0.0958692949022144
3.79591836734694,-0.122448979591837,0.0351223404577801
3.79591836734694,0.122448979591837,-0.0226863764196577
3.79591836734694,0.36734693877551,-0.0727163917211231
3.79591836734694,0.612244897959184,-0.110345811974363
3.79591836734694,0.857142857142857,-0.132019270601632
3.79591836734694,1.10204081632653,-0.135947562952134
3.79591836734694,1.3469387755102,-0.122528532286771
3.79591836734694,1.59183673469388,-0.0944179729744425
3.79591836734694,1.83673469387755,-0.0562403592779801
3.79591836734694,2.08163265306122,-0.0139810858954776
3.79591836734694,2.3265306122449,0.0258579428388772
3.79591836734694,2.57142857142857,0.0572259116920375
3.79591836734694,2.81632653061224,0.075474345777078
3.79591836734694,3.06122448979592,0.0781348619853879
3.79591836734694,3.30612244897959,0.065367405233868
3.79591836734694,3.55102040816327,0.0399562543085908
3.79591836734694,3.79591836734694,0.00680450886746387
3.79591836734694,4.04081632653061,-0.0280146757098044
3.79591836734694,4.28571428571429,-0.0584735854092045
3.79591836734694,4.53061224489796,-0.0798029269812721
3.79591836734694,4.77551020408163,-0.0894027951155484
3.79591836734694,5.02040816326531,-0.0872070451158525
3.79591836734694,5.26530612244898,-0.0753932616651898
3.79591836734694,5.51020408163265,-0.0575168876060038
3.79591836734694,5.75510204081633,-0.0373304755942185
3.79591836734694,6,-0.0176685661552873
4.04081632653061,-1.10204081632653,0.277672150165492
4.04081632653061,-0.857142857142857,0.226162055602409
4.04081632653061,-0.612244897959184,0.167049072815863
4.04081632653061,-0.36734693877551,0.101621706757057
4.04081632653061,-0.122448979591837,0.0329926514078687
4.04081632653061,0.122448979591837,-0.0341720846282596
4.04081632653061,0.36734693877551,-0.0943068655517088
4.04081632653061,0.612244897959184,-0.141854434938727
4.04081632653061,0.857142857142857,-0.172244402841292
4.04081632653061,1.10204081632653,-0.182747456880432
4.04081632653061,1.3469387755102,-0.173041375803558
4.04081632653061,1.59183673469388,-0.145384506887393
4.04081632653061,1.83673469387755,-0.104363849311324
4.04081632653061,2.08163265306122,-0.0562541278485981
4.04081632653061,2.3265306122449,-0.00808336232465823
4.04081632653061,2.57142857142857,0.0334530723828192
4.04081632653061,2.81632653061224,0.0630553793591582
4.04081632653061,3.06122448979592,0.0776707556135768
4.04081632653061,3.30612244897959,0.0769582855339889
4.04081632653061,3.55102040816327,0.0632429876270669
4.04081632653061,3.79591836734694,0.0409256384876005
4.04081632653061,4.04081632653061,0.0154356881747457
4.04081632653061,4.28571428571429,-0.00806136983727569
4.04081632653061,4.53061224489796,-0.0259004143682289
4.04081632653061,4.77551020408163,-0.0367741524906111
4.04081632653061,5.02040816326531,-0.0419575642102127
4.04081632653061,5.26530612244898,-0.0447977829235925
4.04081632653061,5.51020408163265,-0.0495699655948688
4.04081632653061,5.75510204081633,-0.059996804020954
4.04081632653061,6,-0.0778619602372896
4.28571428571429,-1.10204081632653,0.275155636461615
4.28571428571429,-0.857142857142857,0.226676808519044
4.28571428571429,-0.612244897959184,0.16815242247555
4.28571428571429,-0.36734693877551,0.100471159320274
4.28571428571429,-0.122448979591837,0.0266616851862123
4.28571428571429,0.122448979591837,-0.0483330232878223
4.28571428571429,0.36734693877551,-0.118306469856565
4.28571428571429,0.612244897959184,-0.176748570253445
4.28571428571429,0.857142857142857,-0.217930617754239
4.28571428571429,1.10204081632653,-0.237905884222155
4.28571428571429,1.3469387755102,-0.235236017154308
4.28571428571429,1.59183673469388,-0.2113084362296
4.28571428571429,1.83673469387755,-0.170185027154861
4.28571428571429,2.08163265306122,-0.118002297137212
4.28571428571429,2.3265306122449,-0.0620167194376563
4.28571428571429,2.57142857142857,-0.00944960522243821
4.28571428571429,2.81632653061224,0.033671621682463
4.28571428571429,3.06122448979592,0.063461323411502
4.28571428571429,3.30612244897959,0.0787150898196025
4.28571428571429,3.55102040816327,0.0809024260468015
4.28571428571429,3.79591836734694,0.0735766757518621
4.28571428571429,4.04081632653061,0.0612979625495294
4.28571428571429,4.28571428571429,0.0482975392497668
4.28571428571429,4.53061224489796,0.0372071301774823
4.28571428571429,4.77551020408163,0.0281987095166343
4.28571428571429,5.02040816326531,0.0188088082525247
4.28571428571429,5.26530612244898,0.00456309159660373
4.28571428571429,5.51020408163265,-0.019694364929293
4.28571428571429,5.75510204081633,-0.0580729173054049
4.28571428571429,6,-0.111964219890264
4.53061224489796,-1.10204081632653,0.256671768235193
4.53061224489796,-0.857142857142857,0.215971752745007
4.53061224489796,-0.612244897959184,0.162309717585979
4.53061224489796,-0.36734693877551,0.0960249585627971
4.53061224489796,-0.122448979591837,0.0198963774270567
4.53061224489796,0.122448979591837,-0.0610188276924324
4.53061224489796,0.36734693877551,-0.140002900228714
4.53061224489796,0.612244897959184,-0.209653380283081
4.53061224489796,0.857142857142857,-0.263041579022721
4.53061224489796,1.10204081632653,-0.2948401044662
4.53061224489796,1.3469387755102,-0.302212534852354
4.53061224489796,1.59183673469388,-0.285303997006555
4.53061224489796,1.83673469387755,-0.247243201535673
4.53061224489796,2.08163265306122,-0.193649960487236
4.53061224489796,2.3265306122449,-0.131725249865578
4.53061224489796,2.57142857142857,-0.069074340772839
4.53061224489796,2.81632653061224,-0.012469135971135
4.53061224489796,3.06122448979592,0.0332162294427599
4.53061224489796,3.30612244897959,0.0656735776607411
4.53061224489796,3.55102040816327,0.0852687905154442
4.53061224489796,3.79591836734694,0.0945329289219836
4.53061224489796,4.04081632653061,0.0971196891538259
4.53061224489796,4.28571428571429,0.0964557542728508
4.53061224489796,4.53061224489796,0.0944171693039552
4.53061224489796,4.77551020408163,0.0903974917637638
4.53061224489796,5.02040816326531,0.0810708439717048
4.53061224489796,5.26530612244898,0.0609995571946161
4.53061224489796,5.51020408163265,0.0240237033585501
4.53061224489796,5.75510204081633,-0.0348497796864353
4.53061224489796,6,-0.117509924259702
4.77551020408163,-1.10204081632653,0.23293018211625
4.77551020408163,-0.857142857142857,0.203898045766278
4.77551020408163,-0.612244897959184,0.158699918826698
4.77551020408163,-0.36734693877551,0.0970659351825869
4.77551020408163,-0.122448979591837,0.0214126295629264
4.77551020408163,0.122448979591837,-0.0632404658748813
4.77551020408163,0.36734693877551,-0.149827849756899
4.77551020408163,0.612244897959184,-0.230192615953104
4.77551020408163,0.857142857142857,-0.296280083375406
4.77551020408163,1.10204081632653,-0.341363093476849
4.77551020408163,1.3469387755102,-0.361084291433111
4.77551020408163,1.59183673469388,-0.354132868003637
4.77551020408163,1.83673469387755,-0.322435515841601
4.77551020408163,2.08163265306122,-0.270821849388026
4.77551020408163,2.3265306122449,-0.206212050212226
4.77551020408163,2.57142857142857,-0.136458975753254
4.77551020408163,2.81632653061224,-0.06904770396257
4.77551020408163,3.06122448979592,-0.00989937406615508
4.77551020408163,3.30612244897959,0.0374713974266867
4.77551020408163,3.55102040816327,0.0722468207536126
4.77551020408163,3.79591836734694,0.095950314677595
4.77551020408163,4.04081632653061,0.111496583986051
4.77551020408163,4.28571428571429,0.121853641078199
4.77551020408163,4.53061224489796,0.128645894248928
4.77551020408163,4.77551020408163,0.131079131039827
4.77551020408163,5.02040816326531,0.12552465675247
4.77551020408163,5.26530612244898,0.105961998238173
4.77551020408163,5.51020408163265,0.0652754158789762
4.77551020408163,5.75510204081633,-0.00282308344485971
4.77551020408163,6,-0.101657854562511
5.02040816326531,-1.10204081632653,0.219268678880695
5.02040816326531,-0.857142857142857,0.204470446092343
5.02040816326531,-0.612244897959184,0.17027575536631
5.02040816326531,-0.36734693877551,0.115840625756944
5.02040816326531,-0.122448979591837,0.0431694570190538
5.02040816326531,0.122448979591837,-0.0428839667585964
5.02040816326531,0.36734693877551,-0.135090761442546
5.02040816326531,0.612244897959184,-0.224745880607087
5.02040816326531,0.857142857142857,-0.302857182093158
5.02040816326531,1.10204081632653,-0.361432517092682
5.02040816326531,1.3469387755102,-0.394651260003032
5.02040816326531,1.59183673469388,-0.399722472285664
5.02040816326531,1.83673469387755,-0.377279768493619
5.02040816326531,2.08163265306122,-0.331234903258523
5.02040816326531,2.3265306122449,-0.268099418768256
5.02040816326531,2.57142857142857,-0.195876786142357
5.02040816326531,2.81632653061224,-0.12271397954843
5.02040816326531,3.06122448979592,-0.055564948481938
5.02040816326531,3.30612244897959,0.000859693199054878
5.02040816326531,3.55102040816327,0.0446177357898838
5.02040816326531,3.79591836734694,0.0763931952143327
5.02040816326531,4.04081632653061,0.0986911318716704
5.02040816326531,4.28571428571429,0.11453870193957
5.02040816326531,4.53061224489796,0.126003210908538
5.02040816326531,4.77551020408163,0.132914237082961
5.02040816326531,5.02040816326531,0.132160331153978
5.02040816326531,5.26530612244898,0.117817913946316
5.02040816326531,5.51020408163265,0.082183714985586
5.02040816326531,5.75510204081633,0.0175653132511325
5.02040816326531,6,-0.0815125348574057
5.26530612244898,-1.10204081632653,0.231316383828308
5.26530612244898,-0.857142857142857,0.231556203869289
5.26530612244898,-0.612244897959184,0.209492301453359
5.26530612244898,-0.36734693877551,0.163824525641569
5.26530612244898,-0.122448979591837,0.0961554367750896
5.26530612244898,0.122448979591837,0.011075138241959
5.26530612244898,0.36734693877551,-0.0842157653768167
5.26530612244898,0.612244897959184,-0.180721304136312
5.26530612244898,0.857142857142857,-0.268797461110316
5.26530612244898,1.10204081632653,-0.339461932883644
5.26530612244898,1.3469387755102,-0.385661634668258
5.26530612244898,1.59183673469388,-0.403291296425931
5.26530612244898,1.83673469387755,-0.391786829524832
5.26530612244898,2.08163265306122,-0.354176404492259
5.26530612244898,2.3265306122449,-0.296555246481901
5.26530612244898,2.57142857142857,-0.22704896563889
5.26530612244898,2.81632653061224,-0.154431567812328
5.26530612244898,3.06122448979592,-0.0866487798493308
5.26530612244898,3.30612244897959,-0.0295419954030807
5.26530612244898,3.55102040816327,0.0139470882298038
5.26530612244898,3.79591836734694,0.0438948477222902
5.26530612244898,4.04081632653061,0.0627834866330257
5.26530612244898,4.28571428571429,0.0742768482367523
5.26530612244898,4.53061224489796,0.0816623682474051
5.26530612244898,4.77551020408163,0.0863399114398944
5.26530612244898,5.02040816326531,0.086753063775146
5.26530612244898,5.26530612244898,0.0780773087873146
5.26530612244898,5.51020408163265,0.0528198739956068
5.26530612244898,5.75510204081633,0.00228509975855251
5.26530612244898,6,-0.081337831646021
5.51020408163265,-1.10204081632653,0.278557462663553
5.51020408163265,-0.857142857142857,0.292561892534033
5.51020408163265,-0.612244897959184,0.282108507262428
5.51020408163265,-0.36734693877551,0.24561378540471
5.51020408163265,-0.122448979591837,0.184333865334157
5.51020408163265,0.122448979591837,0.102526669857927
5.51020408163265,0.36734693877551,0.00717848071554622
5.51020408163265,0.612244897959184,-0.0927074825513268
5.51020408163265,0.857142857142857,-0.187185226249979
5.51020408163265,1.10204081632653,-0.266660073222368
5.51020408163265,1.3469387755102,-0.323213069211138
5.51020408163265,1.59183673469388,-0.351746680742812
5.51020408163265,1.83673469387755,-0.350754308083331
5.51020408163265,2.08163265306122,-0.322560175882602
5.51020408163265,2.3265306122449,-0.272951699905106
5.51020408163265,2.57142857142857,-0.210227669511991
5.51020408163265,2.81632653061224,-0.143799201186164
5.51020408163265,3.06122448979592,-0.0825847165825169
5.51020408163265,3.30612244897959,-0.0335082941913051
5.51020408163265,3.55102040816327,-0.000417969872444135
5.51020408163265,3.79591836734694,0.0163260761694002
5.51020408163265,4.04081632653061,0.0194777976550986
5.51020408163265,4.28571428571429,0.0138051907854416
5.51020408163265,4.53061224489796,0.00449622153385953
5.51020408163265,4.77551020408163,-0.00457018952454957
5.51020408163265,5.02040816326531,-0.0122828712453161
5.51020408163265,5.26530612244898,-0.0211280011235896
5.51020408163265,5.51020408163265,-0.0371575571327639
5.51020408163265,5.75510204081633,-0.0690400076076236
5.51020408163265,6,-0.126321089420213
5.75510204081633,-1.10204081632653,0.357452089165654
5.75510204081633,-0.857142857142857,0.381837353022326
5.75510204081633,-0.612244897959184,0.38082412683372
5.75510204081633,-0.36734693877551,0.352732665878707
5.75510204081633,-0.122448979591837,0.298548630706405
5.75510204081633,0.122448979591837,0.222151808805643
5.75510204081633,0.36734693877551,0.130145102252505
5.75510204081633,0.612244897959184,0.0312576653060775
5.75510204081633,0.857142857142857,-0.0646326646629373
5.75510204081633,1.10204081632653,-0.147743712442485
5.75510204081633,1.3469387755102,-0.209729962084189
5.75510204081633,1.59183673469388,-0.244914972029493
5.75510204081633,1.83673469387755,-0.251203300022125
5.75510204081633,2.08163265306122,-0.230487921287251
5.75510204081633,2.3265306122449,-0.188434738235585
5.75510204081633,2.57142857142857,-0.133625967604103
5.75510204081633,2.81632653061224,-0.0761661950619159
5.75510204081633,3.06122448979592,-0.0259755488400237
5.75510204081633,3.30612244897959,0.00891615366634757
5.75510204081633,3.55102040816327,0.0237308487972391
5.75510204081633,3.79591836734694,0.0176630907155931
5.75510204081633,4.04081632653061,-0.0062143386627318
5.75510204081633,4.28571428571429,-0.0418634934440089
5.75510204081633,4.53061224489796,-0.0818360974469061
5.75510204081633,4.77551020408163,-0.119148871009354
5.75510204081633,5.02040816326531,-0.149085057611409
5.75510204081633,5.26530612244898,-0.170541366158482
5.75510204081633,5.51020408163265,-0.186631224070669
5.75510204081633,5.75510204081633,-0.204398220019356
5.75510204081633,6,-0.233653377493336
6,-1.10204081632653,0.44684099799133
6,-0.857142857142857,0.476540501663528
6,-0.612244897959184,0.481503501173876
6,-0.36734693877551,0.460109779459478
6,-0.122448979591837,0.41314187641728
6,0.122448979591837,0.344067390268176
6,0.36734693877551,0.258962882947917
6,0.612244897959184,0.166033725570582
6,0.857142857142857,0.0747476927138795
6,1.10204081632653,-0.00533226548855525
6,1.3469387755102,-0.0658680616637091
6,1.59183673469388,-0.101023450045612
6,1.83673469387755,-0.108479271734943
6,2.08163265306122,-0.0899805592807189
6,2.3265306122449,-0.0512633172083666
6,2.57142857142857,-0.00130449822912526
6,2.81632653061224,0.049035757238632
6,3.06122448979592,0.0887787979588274
6,3.30612244897959,0.108692004682381
6,3.55102040816327,0.102896720500369
6,3.79591836734694,0.0698906955644132
6,4.04081632653061,0.0127614527167087
6,4.28571428571429,-0.0614715740600418
6,4.53061224489796,-0.143269124726095
6,4.77551020408163,-0.22246841913171
6,5.02040816326531,-0.290302388735196
6,5.26530612244898,-0.341167584161547
6,5.51020408163265,-0.373826091406634
6,5.75510204081633,-0.391835359014823
6,6,-0.40312669291922


==> anc/sim_data/final_error_self_agent_4.csv <==
x,y,z
-6,-1.10204081632653,0.807576584255573
-6,-0.857142857142857,0.743946073738895
-6,-0.612244897959184,0.669301203011387
-6,-0.36734693877551,0.586055834402274
-6,-0.122448979591837,0.497213793205154
-6,0.122448979591837,0.40644874781227
-6,0.36734693877551,0.318083172665948
-6,0.612244897959184,0.236882564017835
-6,0.857142857142857,0.167615695200982
-6,1.10204081632653,0.114400308988514
-6,1.3469387755102,0.0799407177910634
-6,1.59183673469388,0.0648409549424782
-6,1.83673469387755,0.0672113883861999
-6,2.08163265306122,0.0827530405019321
-6,2.3265306122449,0.105397696720414
-6,2.57142857142857,0.128425883571847
-6,2.81632653061224,0.145825469082718
-6,3.06122448979592,0.15354729253524
-6,3.30612244897959,0.150306276647316
-6,3.55102040816327,0.137681926866801
-6,3.79591836734694,0.119465816877889
-6,4.04081632653061,0.100425638715463
-6,4.28571428571429,0.0848309205194158
-6,4.53061224489796,0.0751527531342129
-6,4.77551020408163,0.0712843513061181
-6,5.02040816326531,0.0704547806379237
-6,5.26530612244898,0.0677888278132051
-6,5.51020408163265,0.0572820681666282
-6,5.75510204081633,0.0328770726089842
-6,6,-0.0106307030053669
-5.75510204081633,-1.10204081632653,0.514889896910278
-5.75510204081633,-0.857142857142857,0.45841035761801
-5.75510204081633,-0.612244897959184,0.395571820233048
-5.75510204081633,-0.36734693877551,0.328316853062885
-5.75510204081633,-0.122448979591837,0.258835433576592
-5.75510204081633,0.122448979591837,0.189649729629651
-5.75510204081633,0.36734693877551,0.123662935062726
-5.75510204081633,0.612244897959184,0.0640849277452981
-5.75510204081633,0.857142857142857,0.0141687277932632
-5.75510204081633,1.10204081632653,-0.0232502850587177
-5.75510204081633,1.3469387755102,-0.046338394566514
-5.75510204081633,1.59183673469388,-0.0548176659303279
-5.75510204081633,1.83673469387755,-0.0502943173295842
-5.75510204081633,2.08163265306122,-0.0361866957583249
-5.75510204081633,2.3265306122449,-0.0171713437930106
-5.75510204081633,2.57142857142857,0.00178852918143546
-5.75510204081633,2.81632653061224,0.0166137376661497
-5.75510204081633,3.06122448979592,0.025154314223075
-5.75510204081633,3.30612244897959,0.0277734586747396
-5.75510204081633,3.55102040816327,0.0272365120028801
-5.75510204081633,3.79591836734694,0.0278639992198209
-5.75510204081633,4.04081632653061,0.0341327812830534
-5.75510204081633,4.28571428571429,0.0490911540016594
-5.75510204081633,4.53061224489796,0.0730278062876437
-5.75510204081633,4.77551020408163,0.102772570547782
-5.75510204081633,5.02040816326531,0.131828874578789
-5.75510204081633,5.26530612244898,0.151305420310563
-5.75510204081633,5.51020408163265,0.151407850823618
-5.75510204081633,5.75510204081633,0.123137442523479
-5.75510204081633,6,0.0598522112199693
-5.51020408163265,-1.10204081632653,0.253465541544535
-5.51020408163265,-0.857142857142857,0.200625068482744
-5.51020408163265,-0.612244897959184,0.147012304520768
-5.51020408163265,-0.36734693877551,0.094033325259896
-5.51020408163265,-0.122448979591837,0.0429469467506539
-5.51020408163265,0.122448979591837,-0.00502156886929307
-5.51020408163265,0.36734693877551,-0.0485342022815876
-5.51020408163265,0.612244897959184,-0.0860552655301335
-5.51020408163265,0.857142857142857,-0.115915231659404
-5.51020408163265,1.10204081632653,-0.136563802439474
-5.51020408163265,1.3469387755102,-0.14697526380303
-5.51020408163265,1.59183673469388,-0.147086473887946
-5.51020408163265,1.83673469387755,-0.13809397053065
-5.51020408163265,2.08163265306122,-0.122441815385402
-5.51020408163265,2.3265306122449,-0.103408097167655
-5.51020408163265,2.57142857142857,-0.0843305422109948
-5.51020408163265,2.81632653061224,-0.0676591107887217
-5.51020408163265,3.06122448979592,-0.0541304515002408
-5.51020408163265,3.30612244897959,-0.042376760781762
-5.51020408163265,3.55102040816327,-0.0291884862761442
-5.51020408163265,3.79591836734694,-0.010464783448906
-5.51020408163265,4.04081632653061,0.0173366869274012
-5.51020408163265,4.28571428571429,0.0556233202633134
-5.51020408163265,4.53061224489796,0.102416790919072
-5.51020408163265,4.77551020408163,0.151822594481254
-5.51020408163265,5.02040816326531,0.194434799035627
-5.51020408163265,5.26530612244898,0.218646950053124
-5.51020408163265,5.51020408163265,0.212610934378733
-5.51020408163265,5.75510204081633,0.166441298184834
-5.51020408163265,6,0.0742381990515707
-5.26530612244898,-1.10204081632653,0.0540284700741032
-5.26530612244898,-0.857142857142857,0.00313695288325166
-5.26530612244898,-0.612244897959184,-0.0427594135685311
-5.26530612244898,-0.36734693877551,-0.0828511249563583
-5.26530612244898,-0.122448979591837,-0.11690158323947
-5.26530612244898,0.122448979591837,-0.145074199439851
-5.26530612244898,0.36734693877551,-0.167659047695862
-5.26530612244898,0.612244897959184,-0.184805005412842
-5.26530612244898,0.857142857142857,-0.196371013079453
-5.26530612244898,1.10204081632653,-0.201973253873123
-5.26530612244898,1.3469387755102,-0.201230185646128
-5.26530612244898,1.59183673469388,-0.194118386820059
-5.26530612244898,1.83673469387755,-0.181284079923213
-5.26530612244898,2.08163265306122,-0.164141261400025
-5.26530612244898,2.3265306122449,-0.144644467113684
-5.26530612244898,2.57142857142857,-0.124742302234166
-5.26530612244898,2.81632653061224,-0.105659288178307
-5.26530612244898,3.06122448979592,-0.0872641468869808
-5.26530612244898,3.30612244897959,-0.0678116943980918
-5.26530612244898,3.55102040816327,-0.0442674065963951
-5.26530612244898,3.79591836734694,-0.0132516480114167
-5.26530612244898,4.04081632653061,0.0275741321113097
-5.26530612244898,4.28571428571429,0.0780411430307282
-5.26530612244898,4.53061224489796,0.134374306418185
-5.26530612244898,4.77551020408163,0.188857593708373
-5.26530612244898,5.02040816326531,0.230483590436218
-5.26530612244898,5.26530612244898,0.246556597775625
-5.26530612244898,5.51020408163265,0.224971593389283
-5.26530612244898,5.75510204081633,0.156720871056963
-5.26530612244898,6,0.0381286758608741
-5.02040816326531,-1.10204081632653,-0.0710021917833543
-5.02040816326531,-0.857142857142857,-0.119292903215357
-5.02040816326531,-0.612244897959184,-0.157376922510033
-5.02040816326531,-0.36734693877551,-0.18512564750655
-5.02040816326531,-0.122448979591837,-0.203408023303841
-5.02040816326531,0.122448979591837,-0.213823637663272
-5.02040816326531,0.36734693877551,-0.218272793238187
-5.02040816326531,0.612244897959184,-0.218487969431258
-5.02040816326531,0.857142857142857,-0.21567161487726
-5.02040816326531,1.10204081632653,-0.210355684913011
-5.02040816326531,1.3469387755102,-0.202522611780788
-5.02040816326531,1.59183673469388,-0.191928575684614
-5.02040816326531,1.83673469387755,-0.17848449858918
-5.02040816326531,2.08163265306122,-0.16251508848617
-5.02040816326531,2.3265306122449,-0.144753492702498
-5.02040816326531,2.57142857142857,-0.126033817538456
-5.02040816326531,2.81632653061224,-0.106781992668178
-5.02040816326531,3.06122448979592,-0.0865240338198685
-5.02040816326531,3.30612244897959,-0.0636767944761456
-5.02040816326531,3.55102040816327,-0.0358291708391112
-5.02040816326531,3.79591836734694,-0.000568391379913935
-5.02040816326531,4.04081632653061,0.0432975913238465
-5.02040816326531,4.28571428571429,0.0944540230871111
-5.02040816326531,4.53061224489796,0.14815570947135
-5.02040816326531,4.77551020408163,0.196053891952539
-5.02040816326531,5.02040816326531,0.226994313339814
-5.02040816326531,5.26530612244898,0.228757341976616
-5.02040816326531,5.51020408163265,0.190453444150586
-5.02040816326531,5.75510204081633,0.105097329465161
-5.02040816326531,6,-0.0281880360897833
-4.77551020408163,-1.10204081632653,-0.124717613391983
-4.77551020408163,-0.857142857142857,-0.167587782187026
-4.77551020408163,-0.612244897959184,-0.196181285596019
-4.77551020408163,-0.36734693877551,-0.211170324306938
-4.77551020408163,-0.122448979591837,-0.214610708104237
-4.77551020408163,0.122448979591837,-0.209544576227522
-4.77551020408163,0.36734693877551,-0.199387377995727
-4.77551020408163,0.612244897959184,-0.187249171025228
-4.77551020408163,0.857142857142857,-0.17537088561402
-4.77551020408163,1.10204081632653,-0.164829982660189
-4.77551020408163,1.3469387755102,-0.155588890887426
-4.77551020408163,1.59183673469388,-0.14684694223102
-4.77551020408163,1.83673469387755,-0.137551004245763
-4.77551020408163,2.08163265306122,-0.126862848339183
-4.77551020408163,2.3265306122449,-0.114399762181057
-4.77551020408163,2.57142857142857,-0.100159206257888
-4.77551020408163,2.81632653061224,-0.0841778278283728
-4.77551020408163,3.06122448979592,-0.0661071635939285
-4.77551020408163,3.30612244897959,-0.0449570668159611
-4.77551020408163,3.55102040816327,-0.0192268760338079
-4.77551020408163,3.79591836734694,0.0124865423537097
-4.77551020408163,4.04081632653061,0.0505057945110785
-4.77551020408163,4.28571428571429,0.0930008632480852
-4.77551020408163,4.53061224489796,0.135219919468371
-4.77551020408163,4.77551020408163,0.16939603918737
-4.77551020408163,5.02040816326531,0.185553367311697
-4.77551020408163,5.26530612244898,0.173196119325425
-4.77551020408163,5.51020408163265,0.12360394144392
-4.77551020408163,5.75510204081633,0.0322547844808156
-4.77551020408163,6,-0.0991908771692278
-4.53061224489796,-1.10204081632653,-0.120828561772001
-4.53061224489796,-0.857142857142857,-0.154059065049899
-4.53061224489796,-0.612244897959184,-0.170451918023719
-4.53061224489796,-0.36734693877551,-0.17162209520567
-4.53061224489796,-0.122448979591837,-0.160878290809878
-4.53061224489796,0.122448979591837,-0.142661837605076
-4.53061224489796,0.36734693877551,-0.121731295564868
-4.53061224489796,0.612244897959184,-0.10227509804052
-4.53061224489796,0.857142857142857,-0.0871715425957804
-4.53061224489796,1.10204081632653,-0.0775876807580675
-4.53061224489796,1.3469387755102,-0.0730174590724506
-4.53061224489796,1.59183673469388,-0.0717291687621251
-4.53061224489796,1.83673469387755,-0.0714648128834847
-4.53061224489796,2.08163265306122,-0.0701552657930856
-4.53061224489796,2.3265306122449,-0.0664175574024547
-4.53061224489796,2.57142857142857,-0.0596889871568573
-4.53061224489796,2.81632653061224,-0.0499990293190029
-4.53061224489796,3.06122448979592,-0.0375310227241995
-4.53061224489796,3.30612244897959,-0.0222219212152925
-4.53061224489796,3.55102040816327,-0.00364706755571165
-4.53061224489796,3.79591836734694,0.018669724202657
-4.53061224489796,4.04081632653061,0.0445594420161838
-4.53061224489796,4.28571428571429,0.0723505110197372
-4.53061224489796,4.53061224489796,0.0982006245050837
-4.53061224489796,4.77551020408163,0.115974853258987
-4.53061224489796,5.02040816326531,0.117904037051527
-4.53061224489796,5.26530612244898,0.0960356348563509
-4.53061224489796,5.51020408163265,0.04423487025155
-4.53061224489796,5.75510204081633,-0.0397148123362767
-4.53061224489796,6,-0.152462339573404
-4.28571428571429,-1.10204081632653,-0.0787477507740713
-4.28571428571429,-0.857142857142857,-0.0978805075960547
-4.28571428571429,-0.612244897959184,-0.0992673916166618
-4.28571428571429,-0.36734693877551,-0.0855939498160111
-4.28571428571429,-0.122448979591837,-0.0614415252240813
-4.28571428571429,0.122448979591837,-0.0325375306063852
-4.28571428571429,0.36734693877551,-0.00473045512035523
-4.28571428571429,0.612244897959184,0.0170907528697246
-4.28571428571429,0.857142857142857,0.0298744675963525
-4.28571428571429,1.10204081632653,0.0328571264169673
-4.28571428571429,1.3469387755102,0.0274685534785966
-4.28571428571429,1.59183673469388,0.0167242516037764
-4.28571428571429,1.83673469387755,0.00428691263912162
-4.28571428571429,2.08163265306122,-0.00652230977980223
-4.28571428571429,2.3265306122449,-0.0134727543372855
-4.28571428571429,2.57142857142857,-0.0157311773340282
-4.28571428571429,2.81632653061224,-0.0136828808119563
-4.28571428571429,3.06122448979592,-0.0083980586932374
-4.28571428571429,3.30612244897959,-0.00100156414200048
-4.28571428571429,3.55102040816327,0.00776573726412744
-4.28571428571429,3.79591836734694,0.0175886118792391
-4.28571428571429,4.04081632653061,0.0281856019439514
-4.28571428571429,4.28571428571429,0.038641658182951
-4.28571428571429,4.53061224489796,0.0467700186828172
-4.28571428571429,4.77551020408163,0.0488480815006109
-4.28571428571429,5.02040816326531,0.0399825583988964
-4.28571428571429,5.26530612244898,0.0151629512338149
-4.28571428571429,5.51020408163265,-0.0291801295564325
-4.28571428571429,5.75510204081633,-0.0935064189478196
-4.28571428571429,6,-0.17389251907497
-4.04081632653061,-1.10204081632653,-0.0195673235974462
-4.04081632653061,-0.857142857142857,-0.0211716316510608
-4.04081632653061,-0.612244897959184,-0.00572922502832346
-4.04081632653061,-0.36734693877551,0.022938737578221
-4.04081632653061,-0.122448979591837,0.0590441100368344
-4.04081632653061,0.122448979591837,0.0957805573246504
-4.04081632653061,0.36734693877551,0.126548571932827
-4.04081632653061,0.612244897959184,0.146197880449587
-4.04081632653061,0.857142857142857,0.151992278131255
-4.04081632653061,1.10204081632653,0.144047218376819
-4.04081632653061,1.3469387755102,0.125114245666817
-4.04081632653061,1.59183673469388,0.0997587873983832
-4.04081632653061,1.83673469387755,0.0731488154243495
-4.04081632653061,2.08163265306122,0.0497862079087588
-4.04081632653061,2.3265306122449,0.0325290473231786
-4.04081632653061,2.57142857142857,0.0221606252956321
-4.04081632653061,2.81632653061224,0.0175856425786629
-4.04081632653061,3.06122448979592,0.0165325613119055
-4.04081632653061,3.30612244897959,0.0164818902683378
-4.04081632653061,3.55102040816327,0.0154796682737085
-4.04081632653061,3.79591836734694,0.012556355933102
-4.04081632653061,4.04081632653061,0.00763330756935954
-4.04081632653061,4.28571428571429,0.00100431439546433
-4.04081632653061,4.53061224489796,-0.00734641539752512
-4.04081632653061,4.77551020408163,-0.0182511173818929
-4.04081632653061,5.02040816326531,-0.0334022893712818
-4.04081632653061,5.26530612244898,-0.0548112279345303
-4.04081632653061,5.51020408163265,-0.0837854746851148
-4.04081632653061,5.75510204081633,-0.119740460315296
-4.04081632653061,6,-0.15928360241518
-3.79591836734694,-1.10204081632653,0.0370725729724352
-3.79591836734694,-0.857142857142857,0.0543586143864435
-3.79591836734694,-0.612244897959184,0.0865693343206768
-3.79591836734694,-0.36734693877551,0.128790841602943
-3.79591836734694,-0.122448979591837,0.174212676061733
-3.79591836734694,0.122448979591837,0.215267043743459
-3.79591836734694,0.36734693877551,0.245024546101848
-3.79591836734694,0.612244897959184,0.258550380847734
-3.79591836734694,0.857142857142857,0.253895868483123
-3.79591836734694,1.10204081632653,0.232459852939845
-3.79591836734694,1.3469387755102,0.198597679758753
-3.79591836734694,1.59183673469388,0.158548591865872
-3.79591836734694,1.83673469387755,0.118941235585413
-3.79591836734694,2.08163265306122,0.0852624401690415
-3.79591836734694,2.3265306122449,0.0606924393523511
-3.79591836734694,2.57142857142857,0.0456079687092476
-3.79591836734694,2.81632653061224,0.0378598053560284
-3.79591836734694,3.06122448979592,0.0337024883681662
-3.79591836734694,3.30612244897959,0.0290643388636128
-3.79591836734694,3.55102040816327,0.0207578208046297
-3.79591836734694,3.79591836734694,0.0072729844847349
-3.79591836734694,4.04081632653061,-0.0110449111175824
-3.79591836734694,4.28571428571429,-0.0324136215704964
-3.79591836734694,4.53061224489796,-0.0544048809728243
-3.79591836734694,4.77551020408163,-0.0747683376201085
-3.79591836734694,5.02040816326531,-0.0919587675538598
-3.79591836734694,5.26530612244898,-0.105169466494556
-3.79591836734694,5.51020408163265,-0.113882774614153
-3.79591836734694,5.75510204081633,-0.117158694579889
-3.79591836734694,6,-0.113019467198187
-3.55102040816327,-1.10204081632653,0.0755773273357946
-3.55102040816327,-0.857142857142857,0.110531954208417
-3.55102040816327,-0.612244897959184,0.15714252731266
-3.55102040816327,-0.36734693877551,0.20957875469533
-3.55102040816327,-0.122448979591837,0.260322392264559
-3.55102040816327,0.122448979591837,0.301467157817117
-3.55102040816327,0.36734693877551,0.32623607664042
-3.55102040816327,0.612244897959184,0.330389318708185
-3.55102040816327,0.857142857142857,0.313177052073967
-3.55102040816327,1.10204081632653,0.277567631281581
-3.55102040816327,1.3469387755102,0.229643169452059
-3.55102040816327,1.59183673469388,0.177265053573739
-3.55102040816327,1.83673469387755,0.128313491210819
-3.55102040816327,2.08163265306122,0.0889359682419527
-3.55102040816327,2.3265306122449,0.0622540311228642
-3.55102040816327,2.57142857142857,0.0478637191683587
-3.55102040816327,2.81632653061224,0.042250126310995
-3.55102040816327,3.06122448979592,0.0399827185106313
-3.55102040816327,3.30612244897959,0.0353421786917411
-3.55102040816327,3.55102040816327,0.0239188551430037
-3.55102040816327,3.79591836734694,0.00375174225977404
-3.55102040816327,4.04081632653061,-0.0242654433009795
-3.55102040816327,4.28571428571429,-0.0567510512230416
-3.55102040816327,4.53061224489796,-0.0887831947648916
-3.55102040816327,4.77551020408163,-0.115081560442864
-3.55102040816327,5.02040816326531,-0.131046703345568
-3.55102040816327,5.26530612244898,-0.133379757477474
-3.55102040816327,5.51020408163265,-0.120194472148458
-3.55102040816327,5.75510204081633,-0.090741936951555
-3.55102040816327,6,-0.0450204369168681
-3.30612244897959,-1.10204081632653,0.0866014176498644
-3.30612244897959,-0.857142857142857,0.135606043590054
-3.30612244897959,-0.612244897959184,0.192182270578386
-3.30612244897959,-0.36734693877551,0.249888136629896
-3.30612244897959,-0.122448979591837,0.300922013995775
-3.30612244897959,0.122448979591837,0.337533768354495
-3.30612244897959,0.36734693877551,0.35359852989124
-3.30612244897959,0.612244897959184,0.346005454238551
-3.30612244897959,0.857142857142857,0.315508282871288
-3.30612244897959,1.10204081632653,0.266776092848165
-3.30612244897959,1.3469387755102,0.207559711698086
-3.30612244897959,1.59183673469388,0.147111593583562
-3.30612244897959,1.83673469387755,0.0942044790528358
-3.30612244897959,2.08163265306122,0.0552240822023045
-3.30612244897959,2.3265306122449,0.0328179540376359
-3.30612244897959,2.57142857142857,0.0254551664948214
-3.30612244897959,2.81632653061224,0.0280189427792399
-3.30612244897959,3.06122448979592,0.0332805557624962
-3.30612244897959,3.30612244897959,0.0338672509553021
-3.30612244897959,3.55102040816327,0.0242099382149465
-3.30612244897959,3.79591836734694,0.00197593003756558
-3.30612244897959,4.04081632653061,-0.0313493085411767
-3.30612244897959,4.28571428571429,-0.0708204769821971
-3.30612244897959,4.53061224489796,-0.109162479501977
-3.30612244897959,4.77551020408163,-0.138314956134061
-3.30612244897959,5.02040816326531,-0.150967888553383
-3.30612244897959,5.26530612244898,-0.141733381438293
-3.30612244897959,5.51020408163265,-0.107768938711575
-3.30612244897959,5.75510204081633,-0.0488738773441877
-3.30612244897959,6,0.0327522191675744
-3.06122448979592,-1.10204081632653,0.0685548939805014
-3.06122448979592,-0.857142857142857,0.12644960395936
-3.06122448979592,-0.612244897959184,0.187374559838414
-3.06122448979592,-0.36734693877551,0.244672286235119
-3.06122448979592,-0.122448979591837,0.290740547613313
-3.06122448979592,0.122448979591837,0.318490638252415
-3.06122448979592,0.36734693877551,0.322903474640276
-3.06122448979592,0.612244897959184,0.302328369783845
-3.06122448979592,0.857142857142857,0.259177588686857
-3.06122448979592,1.10204081632653,0.199774735168635
-3.06122448979592,1.3469387755102,0.133302067951951
-3.06122448979592,1.59183673469388,0.0700186972822506
-3.06122448979592,1.83673469387755,0.0191276693116285
-3.06122448979592,2.08163265306122,-0.0132068111128972
-3.06122448979592,2.3265306122449,-0.025194131845887
-3.06122448979592,2.57142857142857,-0.0197457556640351
-3.06122448979592,2.81632653061224,-0.00368442462909219
-3.06122448979592,3.06122448979592,0.0139926303644583
-3.06122448979592,3.30612244897959,0.0243760684178963
-3.06122448979592,3.55102040816327,0.0208755281670167
-3.06122448979592,3.79591836734694,0.000876697252571002
-3.06122448979592,4.04081632653061,-0.0335584606136601
-3.06122448979592,4.28571428571429,-0.0760741283424202
-3.06122448979592,4.53061224489796,-0.117334473165421
-3.06122448979592,4.77551020408163,-0.146901353883549
-3.06122448979592,5.02040816326531,-0.155211403958676
-3.06122448979592,5.26530612244898,-0.135228769065167
-3.06122448979592,5.51020408163265,-0.0835019187908259
-3.06122448979592,5.75510204081633,-0.000555937305435572
-3.06122448979592,6,0.109267525666336
-2.81632653061224,-1.10204081632653,0.0277957901969928
-2.81632653061224,-0.857142857142857,0.0891431517505874
-2.81632653061224,-0.612244897959184,0.148884025004658
-2.81632653061224,-0.36734693877551,0.200573592321749
-2.81632653061224,-0.122448979591837,0.237279088761809
-2.81632653061224,0.122448979591837,0.253014018405759
-2.81632653061224,0.36734693877551,0.244202886562024
-2.81632653061224,0.612244897959184,0.210828450418823
-2.81632653061224,0.857142857142857,0.156934545806891
-2.81632653061224,1.10204081632653,0.0902715085290556
-2.81632653061224,1.3469387755102,0.0210611763594052
-2.81632653061224,1.59183673469388,-0.0399183454340114
-2.81632653061224,1.83673469387755,-0.0835307514153012
-2.81632653061224,2.08163265306122,-0.104253118010454
-2.81632653061224,2.3265306122449,-0.101425964289747
-2.81632653061224,2.57142857142857,-0.0794348750575133
-2.81632653061224,2.81632653061224,-0.0467275038766641
-2.81632653061224,3.06122448979592,-0.0138594446251538
-2.81632653061224,3.30612244897959,0.00898771704389201
-2.81632653061224,3.55102040816327,0.0144334550506297
-2.81632653061224,3.79591836734694,-0.000300815338630467
-2.81632653061224,4.04081632653061,-0.0326288714972081
-2.81632653061224,4.28571428571429,-0.0750251596186533
-2.81632653061224,4.53061224489796,-0.116500210239912
-2.81632653061224,4.77551020408163,-0.1447521738017
-2.81632653061224,5.02040816326531,-0.148499688143878
-2.81632653061224,5.26530612244898,-0.11951813371078
-2.81632653061224,5.51020408163265,-0.0540359087024838
-2.81632653061224,5.75510204081633,0.0466551193601592
-2.81632653061224,6,0.176329888401618
-2.57142857142857,-1.10204081632653,-0.0229978360499709
-2.57142857142857,-0.857142857142857,0.0373424748823595
-2.57142857142857,-0.612244897959184,0.0916809593438261
-2.57142857142857,-0.36734693877551,0.134181126719225
-2.57142857142857,-0.122448979591837,0.158966346135333
-2.57142857142857,0.122448979591837,0.161460181744057
-2.57142857142857,0.36734693877551,0.139695880660294
-2.57142857142857,0.612244897959184,0.0952684981787924
-2.57142857142857,0.857142857142857,0.0336342856468994
-2.57142857142857,1.10204081632653,-0.0364209855186666
-2.57142857142857,1.3469387755102,-0.10413815754009
-2.57142857142857,1.59183673469388,-0.158747304770911
-2.57142857142857,1.83673469387755,-0.191636836774518
-2.57142857142857,2.08163265306122,-0.19823133924343
-2.57142857142857,2.3265306122449,-0.179104032512874
-2.57142857142857,2.57142857142857,-0.140000516870846
-2.57142857142857,2.81632653061224,-0.090697908633229
-2.57142857142857,3.06122448979592,-0.0429067189490543
-2.57142857142857,3.30612244897959,-0.00766679113044288
-2.57142857142857,3.55102040816327,0.00717440755208476
-2.57142857142857,3.79591836734694,-0.00117744326248115
-2.57142857142857,4.04081632653061,-0.0296868996772438
-2.57142857142857,4.28571428571429,-0.0699607092954379
-2.57142857142857,4.53061224489796,-0.109841510155884
-2.57142857142857,4.77551020408163,-0.135750940793959
-2.57142857142857,5.02040816326531,-0.135271788744114
-2.57142857142857,5.26530612244898,-0.0994553258030257
-2.57142857142857,5.51020408163265,-0.0244569387562501
-2.57142857142857,5.75510204081633,0.0877078215071628
-2.57142857142857,6,0.229298257005806
-2.3265306122449,-1.10204081632653,-0.0682345375933159
-2.3265306122449,-0.857142857142857,-0.0115630792005409
-2.3265306122449,-0.612244897959184,0.0352317506493655
-2.3265306122449,-0.36734693877551,0.0672341944376399
-2.3265306122449,-0.122448979591837,0.0798776440308933
-2.3265306122449,0.122448979591837,0.0701301713167392
-2.3265306122449,0.36734693877551,0.0376018677176821
-2.3265306122449,0.612244897959184,-0.0147184887780383
-2.3265306122449,0.857142857142857,-0.0803530387532375
-2.3265306122449,1.10204081632653,-0.149993106616677
-2.3265306122449,1.3469387755102,-0.21289666756929
-2.3265306122449,1.59183673469388,-0.2588032921057
-2.3265306122449,1.83673469387755,-0.279982628136565
-2.3265306122449,2.08163265306122,-0.272949543603091
-2.3265306122449,2.3265306122449,-0.239408297387543
-2.3265306122449,2.57142857142857,-0.186134151101102
-2.3265306122449,2.81632653061224,-0.123735462163163
-2.3265306122449,3.06122448979592,-0.0645066423638407
-2.3265306122449,3.30612244897959,-0.0198131376392887
-2.3265306122449,3.55102040816327,0.00241943021313384
-2.3265306122449,3.79591836734694,-0.000453138269555842
-2.3265306122449,4.04081632653061,-0.0250402468976265
-2.3265306122449,4.28571428571429,-0.0624224637001919
-2.3265306122449,4.53061224489796,-0.0998036074434189
-2.3265306122449,4.77551020408163,-0.122948877532205
-2.3265306122449,5.02040816326531,-0.11890010488324
-2.3265306122449,5.26530612244898,-0.0784382096176022
-2.3265306122449,5.51020408163265,0.00213851501785522
-2.3265306122449,5.75510204081633,0.120174932505228
-2.3265306122449,6,0.266816706142989
-2.08163265306122,-1.10204081632653,-0.0938167243853956
-2.08163265306122,-0.857142857142857,-0.041561212816878
-2.08163265306122,-0.612244897959184,-0.00234770244461635
-2.08163265306122,-0.36734693877551,0.0200340500682072
-2.08163265306122,-0.122448979591837,0.0224344478070089
-2.08163265306122,0.122448979591837,0.00332777321754285
-2.08163265306122,0.36734693877551,-0.036309134661803
-2.08163265306122,0.612244897959184,-0.0924720537106344
-2.08163265306122,0.857142857142857,-0.158170102882262
-2.08163265306122,1.10204081632653,-0.224141597420147
-2.08163265306122,1.3469387755102,-0.280203229137455
-2.08163265306122,1.59183673469388,-0.317023278595489
-2.08163265306122,1.83673469387755,-0.327969617532195
-2.08163265306122,2.08163265306122,-0.3106135534971
-2.08163265306122,2.3265306122449,-0.267499966034663
-2.08163265306122,2.57142857142857,-0.205927227979955
-2.08163265306122,2.81632653061224,-0.136692966811255
-2.08163265306122,3.06122448979592,-0.0720049321167046
-2.08163265306122,3.30612244897959,-0.0229684062691385
-2.08163265306122,3.55102040816327,0.00281487385825996
-2.08163265306122,3.79591836734694,0.00300296391503196
-2.08163265306122,4.04081632653061,-0.0187775316518575
-2.08163265306122,4.28571428571429,-0.0534443187028227
-2.08163265306122,4.53061224489796,-0.088099422335306
-2.08163265306122,4.77551020408163,-0.108461129073238
-2.08163265306122,5.02040816326531,-0.101597914421537
-2.08163265306122,5.26530612244898,-0.0584375491937019
-2.08163265306122,5.51020408163265,0.0243968797639588
-2.08163265306122,5.75510204081633,0.14371193973801
-2.08163265306122,6,0.289927049760877
-1.83673469387755,-1.10204081632653,-0.0912290497557341
-1.83673469387755,-0.857142857142857,-0.0428037710632522
-1.83673469387755,-0.612244897959184,-0.00980032850417867
-1.83673469387755,-0.36734693877551,0.00522099482321892
-1.83673469387755,-0.122448979591837,0.000509859104067312
-1.83673469387755,0.122448979591837,-0.0241232745653986
-1.83673469387755,0.36734693877551,-0.0666639924839191
-1.83673469387755,0.612244897959184,-0.122557418834722
-1.83673469387755,0.857142857142857,-0.184846026444923
-1.83673469387755,1.10204081632653,-0.244865307972768
-1.83673469387755,1.3469387755102,-0.293455983186369
-1.83673469387755,1.59183673469388,-0.322512388512741
-1.83673469387755,1.83673469387755,-0.326569257175923
-1.83673469387755,2.08163265306122,-0.304069175916716
-1.83673469387755,2.3265306122449,-0.257976049615197
-1.83673469387755,2.57142857142857,-0.195511761231679
-1.83673469387755,2.81632653061224,-0.126975618708307
-1.83673469387755,3.06122448979592,-0.0638190142789103
-1.83673469387755,3.30612244897959,-0.0163381963838696
-1.83673469387755,3.55102040816327,0.00853524615080747
-1.83673469387755,3.79591836734694,0.00885875234657696
-1.83673469387755,4.04081632653061,-0.0116608279141093
-1.83673469387755,4.28571428571429,-0.0441481497554055
-1.83673469387755,4.53061224489796,-0.0761133233190653
-1.83673469387755,4.77551020408163,-0.0937816176394695
-1.83673469387755,5.02040816326531,-0.0847441291559597
-1.83673469387755,5.26530612244898,-0.0404222583036448
-1.83673469387755,5.51020408163265,0.0421047506611231
-1.83673469387755,5.75510204081633,0.159219979547751
-1.83673469387755,6,0.300967572634907
-1.59183673469388,-1.10204081632653,-0.0599544802144141
-1.59183673469388,-0.857142857142857,-0.0144391928456576
-1.59183673469388,-0.612244897959184,0.0140210778154702
-1.59183673469388,-0.36734693877551,0.0241227521849756
-1.59183673469388,-0.122448979591837,0.0154184034001816
-1.59183673469388,0.122448979591837,-0.0111808374423179
-1.59183673469388,0.36734693877551,-0.05298884189137
-1.59183673469388,0.612244897959184,-0.105360289147588
-1.59183673469388,0.857142857142857,-0.161865521723851
-1.59183673469388,1.10204081632653,-0.214890975569852
-1.59183673469388,1.3469387755102,-0.256637678823794
-1.59183673469388,1.59183673469388,-0.2803813199121
-1.59183673469388,1.83673469387755,-0.281760777537249
-1.59183673469388,2.08163265306122,-0.259807195178968
-1.59183673469388,2.3265306122449,-0.217435708343847
-1.59183673469388,2.57142857142857,-0.161205404659005
-1.59183673469388,2.81632653061224,-0.100299193490557
-1.59183673469388,3.06122448979592,-0.0448539133323643
-1.59183673469388,3.30612244897959,-0.00393905367874103
-1.59183673469388,3.55102040816327,0.0164052995713486
-1.59183673469388,3.79591836734694,0.0146385551880925
-1.59183673469388,4.04081632653061,-0.00565461406899948
-1.59183673469388,4.28571428571429,-0.0361668926398205
-1.59183673469388,4.53061224489796,-0.0652659986417422
-1.59183673469388,4.77551020408163,-0.0801401336255544
-1.59183673469388,5.02040816326531,-0.0692848345104693
-1.59183673469388,5.26530612244898,-0.0248561645067841
-1.59183673469388,5.51020408163265,0.0555529497291594
-1.59183673469388,5.75510204081633,0.16804030688665
-1.59183673469388,6,0.302587866882628
-1.3469387755102,-1.10204081632653,-0.00740736786012186
-1.3469387755102,-0.857142857142857,0.0354838469886896
-1.3469387755102,-0.612244897959184,0.0603031179298897
-1.3469387755102,-0.36734693877551,0.066984310466794
-1.3469387755102,-0.122448979591837,0.0562576367047102
-1.3469387755102,0.122448979591837,0.029901599811463
-1.3469387755102,0.36734693877551,-0.00904820300990974
-1.3469387755102,0.612244897959184,-0.0562272443194132
-1.3469387755102,0.857142857142857,-0.106098436071138
-1.3469387755102,1.10204081632653,-0.152395849377449
-1.3469387755102,1.3469387755102,-0.188854073592724
-1.3469387755102,1.59183673469388,-0.210142175966177
-1.3469387755102,1.83673469387755,-0.212842356944517
-1.3469387755102,2.08163265306122,-0.196258587842048
-1.3469387755102,2.3265306122449,-0.162831581071737
-1.3469387755102,2.57142857142857,-0.117986123052408
-1.3469387755102,2.81632653061224,-0.069342909614905
-1.3469387755102,3.06122448979592,-0.0253702826769653
-1.3469387755102,3.30612244897959,0.00630171509606758
-1.3469387755102,3.55102040816327,0.0205712402498141
-1.3469387755102,3.79591836734694,0.0161835482714989
-1.3469387755102,4.04081632653061,-0.00364887525565938
-1.3469387755102,4.28571428571429,-0.0315218393241735
-1.3469387755102,4.53061224489796,-0.0570209881320605
-1.3469387755102,4.77551020408163,-0.0686218315955545
-1.3469387755102,5.02040816326531,-0.0559595129935321
-1.3469387755102,5.26530612244898,-0.0120328603787386
-1.3469387755102,5.51020408163265,0.0650877198758493
-1.3469387755102,5.75510204081633,0.171389241283511
-1.3469387755102,6,0.297074988396962
-1.10204081632653,-1.10204081632653,0.0535269348546921
-1.10204081632653,-0.857142857142857,0.0929292022093645
-1.10204081632653,-0.612244897959184,0.113682929142057
-1.10204081632653,-0.36734693877551,0.116911955926729
-1.10204081632653,-0.122448979591837,0.104403037978256
-1.10204081632653,0.122448979591837,0.0786169020135002
-1.10204081632653,0.36734693877551,0.0427138303008296
-1.10204081632653,0.612244897959184,0.000549818179050532
-1.10204081632653,0.857142857142857,-0.0434186425927286
-1.10204081632653,1.10204081632653,-0.0843816389843099
-1.10204081632653,1.3469387755102,-0.117607916426151
-1.10204081632653,1.59183673469388,-0.13904344824019
-1.10204081632653,1.83673469387755,-0.145992966778449
-1.10204081632653,2.08163265306122,-0.137741329748923
-1.10204081632653,2.3265306122449,-0.115939218537786
-1.10204081632653,2.57142857142857,-0.0845904836420617
-1.10204081632653,2.81632653061224,-0.0495436016036697
-1.10204081632653,3.06122448979592,-0.0174988288583486
-1.10204081632653,3.30612244897959,0.00532830575675694
-1.10204081632653,3.55102040816327,0.014632068793241
-1.10204081632653,3.79591836734694,0.00921063007824213
-1.10204081632653,4.04081632653061,-0.00837955603185131
-1.10204081632653,4.28571428571429,-0.0319261954487189
-1.10204081632653,4.53061224489796,-0.0524820940785585
-1.10204081632653,4.77551020408163,-0.0599833246093844
-1.10204081632653,5.02040816326531,-0.0452780763251735
-1.10204081632653,5.26530612244898,-0.00217282065961957
-1.10204081632653,5.51020408163265,0.0709212804465745
-1.10204081632653,5.75510204081633,0.170096926716821
-1.10204081632653,6,0.286040114240831
-0.857142857142857,-1.10204081632653,0.108398476376561
-0.857142857142857,-0.857142857142857,0.142455393661584
-0.857142857142857,-0.612244897959184,0.157562759361343
-0.857142857142857,-0.36734693877551,0.155957143077488
-0.857142857142857,-0.122448979591837,0.140370162460714
-0.857142857142857,0.122448979591837,0.113818487368398
-0.857142857142857,0.36734693877551,0.0794728664582867
-0.857142857142857,0.612244897959184,0.040607749982146
-0.857142857142857,0.857142857142857,0.000592588768608238
-0.857142857142857,1.10204081632653,-0.037143702748701
-0.857142857142857,1.3469387755102,-0.0692483022575476
-0.857142857142857,1.59183673469388,-0.0927260184998458
-0.857142857142857,1.83673469387755,-0.105357492911616
-0.857142857142857,2.08163265306122,-0.10617647354375
-0.857142857142857,2.3265306122449,-0.0958702103037794
-0.857142857142857,2.57142857142857,-0.0769424738796635
-0.857142857142857,2.81632653061224,-0.0535045464308387
-0.857142857142857,3.06122448979592,-0.0306378690677056
-0.857142857142857,3.30612244897959,-0.0133872970642722
-0.857142857142857,3.55102040816327,-0.00556547935545768
-0.857142857142857,3.79591836734694,-0.00863933143944723
-0.857142857142857,4.04081632653061,-0.0209964231361308
-0.857142857142857,4.28571428571429,-0.0378360622016528
-0.857142857142857,4.53061224489796,-0.0518035295819583
-0.857142857142857,4.77551020408163,-0.0543152060819284
-0.857142857142857,5.02040816326531,-0.0373503023189025
-0.857142857142857,5.26530612244898,0.00464409005757013
-0.857142857142857,5.51020408163265,0.0731414154044747
-0.857142857142857,5.75510204081633,0.164590500729582
-0.857142857142857,6,0.270398735932623
-0.612244897959184,-1.10204081632653,0.145158524657824
-0.612244897959184,-0.857142857142857,0.171791633995793
-0.612244897959184,-0.612244897959184,0.179346711473489
-0.612244897959184,-0.36734693877551,0.171047106876533
-0.612244897959184,-0.122448979591837,0.150446164273851
-0.612244897959184,0.122448979591837,0.121025691623894
-0.612244897959184,0.36734693877551,0.0859363573786732
-0.612244897959184,0.612244897959184,0.0479215433096752
-0.612244897959184,0.857142857142857,0.0094031456438548
-0.612244897959184,1.10204081632653,-0.0273513214565062
-0.612244897959184,1.3469387755102,-0.0600945705852775
-0.612244897959184,1.59183673469388,-0.0866057757871206
-0.612244897959184,1.83673469387755,-0.104895166012129
-0.612244897959184,2.08163265306122,-0.113585383972638
-0.612244897959184,2.3265306122449,-0.112363214939028
-0.612244897959184,2.57142857142857,-0.102335337807809
-0.612244897959184,2.81632653061224,-0.0861122268698598
-0.612244897959184,3.06122448979592,-0.0674968026830026
-0.612244897959184,3.30612244897959,-0.0507605759473426
-0.612244897959184,3.55102040816327,-0.0396220105308476
-0.612244897959184,3.79591836734694,-0.0361595668792747
-0.612244897959184,4.04081632653061,-0.0399553961071502
-0.612244897959184,4.28571428571429,-0.0477485107456423
-0.612244897959184,4.53061224489796,-0.0537753402866229
-0.612244897959184,4.77551020408163,-0.0508133849332221
-0.612244897959184,5.02040816326531,-0.0317620488152954
-0.612244897959184,5.26530612244898,0.00855792497275451
-0.612244897959184,5.51020408163265,0.0717883821637411
-0.612244897959184,5.75510204081633,0.154996260599429
-0.612244897959184,6,0.250515695674758
-0.36734693877551,-1.10204081632653,0.156942896586895
-0.36734693877551,-0.857142857142857,0.174911843361835
-0.36734693877551,-0.612244897959184,0.173833785663788
-0.36734693877551,-0.36734693877551,0.157719787678494
-0.36734693877551,-0.122448979591837,0.130776814833148
-0.36734693877551,0.122448979591837,0.0968533942839378
-0.36734693877551,0.36734693877551,0.059081036832326
-0.36734693877551,0.612244897959184,0.0197865239918595
-0.36734693877551,0.857142857142857,-0.0193337153140875
-0.36734693877551,1.10204081632653,-0.0568714363161196
-0.36734693877551,1.3469387755102,-0.0913491940711765
-0.36734693877551,1.59183673469388,-0.121009473612106
-0.36734693877551,1.83673469387755,-0.143864996111274
-0.36734693877551,2.08163265306122,-0.158032755722509
-0.36734693877551,2.3265306122449,-0.162264586535623
-0.36734693877551,2.57142857142857,-0.156495740460405
-0.36734693877551,2.81632653061224,-0.142193712382466
-0.36734693877551,3.06122448979592,-0.122322001329709
-0.36734693877551,3.30612244897959,-0.100835119295987
-0.36734693877551,3.55102040816327,-0.0817658310829812
-0.36734693877551,3.79591836734694,-0.0681101598420476
-0.36734693877551,4.04081632653061,-0.0608129668165528
-0.36734693877551,4.28571428571429,-0.0581712451306425
-0.36734693877551,4.53061224489796,-0.0558919969218009
-0.36734693877551,4.77551020408163,-0.047883927060287
-0.36734693877551,5.02040816326531,-0.0276685747042048
-0.36734693877551,5.26530612244898,0.00988034064535387
-0.36734693877551,5.51020408163265,0.0668727847636533
-0.36734693877551,5.75510204081633,0.141235264650776
-0.36734693877551,6,0.226383102330483
-0.122448979591837,-1.10204081632653,0.143041910918759
-0.122448979591837,-0.857142857142857,0.152860602338226
-0.122448979591837,-0.612244897959184,0.143896838374277
-0.122448979591837,-0.36734693877551,0.120663056466768
-0.122448979591837,-0.122448979591837,0.0877795020935275
-0.122448979591837,0.122448979591837,0.0493137481624746
-0.122448979591837,0.36734693877551,0.00835521132130945
-0.122448979591837,0.612244897959184,-0.0330734875950752
-0.122448979591837,0.857142857142857,-0.0737680795383112
-0.122448979591837,1.10204081632653,-0.112864391787475
-0.122448979591837,1.3469387755102,-0.14931549598205
-0.122448979591837,1.59183673469388,-0.181530089571144
-0.122448979591837,1.83673469387755,-0.207330551977321
-0.122448979591837,2.08163265306122,-0.224284501400192
-0.122448979591837,2.3265306122449,-0.230332055739288
-0.122448979591837,2.57142857142857,-0.22451386858258
-0.122448979591837,2.81632653061224,-0.20754273389552
-0.122448979591837,3.06122448979592,-0.181980118854025
-0.122448979591837,3.30612244897959,-0.151880117009488
-0.122448979591837,3.55102040816327,-0.121921672229952
-0.122448979591837,3.79591836734694,-0.0962191715782444
-0.122448979591837,4.04081632653061,-0.077128057119764
-0.122448979591837,4.28571428571429,-0.0644023707358916
-0.122448979591837,4.53061224489796,-0.0549963804928264
-0.122448979591837,4.77551020408163,-0.0436458012359093
-0.122448979591837,5.02040816326531,-0.0241571650997134
-0.122448979591837,5.26530612244898,0.00886637271277663
-0.122448979591837,5.51020408163265,0.0582732871042185
-0.122448979591837,5.75510204081633,0.123037196960759
-0.122448979591837,6,0.197740034575411
0.122448979591837,-1.10204081632653,0.108181598967822
0.122448979591837,-0.857142857142857,0.112518331874011
0.122448979591837,-0.612244897959184,0.0986985346118068
0.122448979591837,-0.36734693877551,0.0713710515926802
0.122448979591837,-0.122448979591837,0.0352519712472436
0.122448979591837,0.122448979591837,-0.00559011441061463
0.122448979591837,0.36734693877551,-0.048192226914213
0.122448979591837,0.612244897959184,-0.0907768516505638
0.122448979591837,0.857142857142857,-0.132447134493678
0.122448979591837,1.10204081632653,-0.172615393672995
0.122448979591837,1.3469387755102,-0.210375211483915
0.122448979591837,1.59183673469388,-0.244055197516377
0.122448979591837,1.83673469387755,-0.271142852953912
0.122448979591837,2.08163265306122,-0.288650978195799
0.122448979591837,2.3265306122449,-0.29384980762304
0.122448979591837,2.57142857142857,-0.28515153855911
0.122448979591837,2.81632653061224,-0.262855647085017
0.122448979591837,3.06122448979592,-0.229473875685076
0.122448979591837,3.30612244897959,-0.189457502547548
0.122448979591837,3.55102040816327,-0.14832117078392
0.122448979591837,3.79591836734694,-0.111347923669372
0.122448979591837,4.04081632653061,-0.0822102796754459
0.122448979591837,4.28571428571429,-0.0619022984807996
0.122448979591837,4.53061224489796,-0.0483234221287098
0.122448979591837,4.77551020408163,-0.0366966251740013
0.122448979591837,5.02040816326531,-0.0207831264511253
0.122448979591837,5.26530612244898,0.00536557919077357
0.122448979591837,5.51020408163265,0.0455396141401293
0.122448979591837,5.75510204081633,0.099867570972103
0.122448979591837,6,0.164102940403414
0.36734693877551,-1.10204081632653,0.0607915475545523
0.36734693877551,-0.857142857142857,0.0641837999075473
0.36734693877551,-0.612244897959184,0.0505361921906065
0.36734693877551,-0.36734693877551,0.0242257831041867
0.36734693877551,-0.122448979591837,-0.0103055564776137
0.36734693877551,0.122448979591837,-0.0492673107627838
0.36734693877551,0.36734693877551,-0.08997623851088
0.36734693877551,0.612244897959184,-0.130917348770285
0.36734693877551,0.857142857142857,-0.171399572938024
0.36734693877551,1.10204081632653,-0.210931550199413
0.36734693877551,1.3469387755102,-0.248544378165408
0.36734693877551,1.59183673469388,-0.282319476740724
0.36734693877551,1.83673469387755,-0.309326623059985
0.36734693877551,2.08163265306122,-0.326051864308475
0.36734693877551,2.3265306122449,-0.329233036317383
0.36734693877551,2.57142857142857,-0.316871416987085
0.36734693877551,2.81632653061224,-0.28910053986758
0.36734693877551,3.06122448979592,-0.248600619200198
0.36734693877551,3.30612244897959,-0.200355233657803
0.36734693877551,3.55102040816327,-0.15073017283809
0.36734693877551,3.79591836734694,-0.106061091638235
0.36734693877551,4.04081632653061,-0.0711041064226995
0.36734693877551,4.28571428571429,-0.0477773499929595
0.36734693877551,4.53061224489796,-0.0345737452197947
0.36734693877551,4.77551020408163,-0.026864072572173
0.36734693877551,5.02040816326531,-0.0180773833756028
0.36734693877551,5.26530612244898,-0.00150673380870092
0.36734693877551,5.51020408163265,0.0276926947566654
0.36734693877551,5.75510204081633,0.070821347092679
0.36734693877551,6,0.12472941557965
0.612244897959184,-1.10204081632653,0.0110777569104385
0.612244897959184,-0.857142857142857,0.0190441451805834
0.612244897959184,-0.612244897959184,0.0116545960956432
0.612244897959184,-0.36734693877551,-0.00738123295416238
0.612244897959184,-0.122448979591837,-0.0342691978210402
0.612244897959184,0.122448979591837,-0.0657996534994141
0.612244897959184,0.36734693877551,-0.0997686434178569
0.612244897959184,0.612244897959184,-0.135009805773012
0.612244897959184,0.857142857142857,-0.171024301015872
0.612244897959184,1.10204081632653,-0.207337960376866
0.612244897959184,1.3469387755102,-0.242820627439872
0.612244897959184,1.59183673469388,-0.275234366478466
0.612244897959184,1.83673469387755,-0.301220320461217
0.612244897959184,2.08163265306122,-0.316801938617505
0.612244897959184,2.3265306122449,-0.318312785605034
0.612244897959184,2.57142857142857,-0.30350173487722
0.612244897959184,2.81632653061224,-0.272477637407
0.612244897959184,3.06122448979592,-0.22816378488833
0.612244897959184,3.30612244897959,-0.176045724390827
0.612244897959184,3.55102040816327,-0.123187902014383
0.612244897959184,3.79591836734694,-0.0767121514175209
0.612244897959184,4.04081632653061,-0.0421092467901448
0.612244897959184,4.28571428571429,-0.0218367158955576
0.612244897959184,4.53061224489796,-0.0146115964558431
0.612244897959184,4.77551020408163,-0.0156428085611666
0.612244897959184,5.02040816326531,-0.0178071542846788
0.612244897959184,5.26530612244898,-0.0135212104427927
0.612244897959184,5.51020408163265,0.00313337940443159
0.612244897959184,5.75510204081633,0.0345609627244889
0.612244897959184,6,0.0785688115657312
0.857142857142857,-1.10204081632653,-0.0305229754979917
0.857142857142857,-0.857142857142857,-0.012690360834421
0.857142857142857,-0.612244897959184,-0.00797809371306712
0.857142857142857,-0.36734693877551,-0.0136649129196387
0.857142857142857,-0.122448979591837,-0.026921301436944
0.857142857142857,0.122448979591837,-0.0453919186180006
0.857142857142857,0.36734693877551,-0.0675550978771575
0.857142857142857,0.612244897959184,-0.0927167159750568
0.857142857142857,0.857142857142857,-0.120624651776565
0.857142857142857,1.10204081632653,-0.150833174343864
0.857142857142857,1.3469387755102,-0.182052521628331
0.857142857142857,1.59183673469388,-0.21174873489347
0.857142857142857,1.83673469387755,-0.236198465994566
0.857142857142857,2.08163265306122,-0.251067778312322
0.857142857142857,2.3265306122449,-0.252412061631249
0.857142857142857,2.57142857142857,-0.237838431818137
0.857142857142857,2.81632653061224,-0.207483033066559
0.857142857142857,3.06122448979592,-0.16446726362004
0.857142857142857,3.30612244897959,-0.114614538028404
0.857142857142857,3.55102040816327,-0.0654059038300053
0.857142857142857,3.79591836734694,-0.0243751380648667
0.857142857142857,4.04081632653061,0.00267357385523717
0.857142857142857,4.28571428571429,0.0131571626380336
0.857142857142857,4.53061224489796,0.00848947492375679
0.857142857142857,4.77551020408163,-0.00611820138225547
0.857142857142857,5.02040816326531,-0.0228465237480473
0.857142857142857,5.26530612244898,-0.0332034911965714
0.857142857142857,5.51020408163265,-0.030258843314821
0.857142857142857,5.75510204081633,-0.0106347403257204
0.857142857142857,6,0.0242568439861666
1.10204081632653,-1.10204081632653,-0.0543545118193599
1.10204081632653,-0.857142857142857,-0.0227519772872964
1.10204081632653,-0.612244897959184,-0.00160258693235782
1.10204081632653,-0.36734693877551,0.0106316897195262
1.10204081632653,-0.122448979591837,0.0156089560629086
1.10204081632653,0.122448979591837,0.014637942852596
1.10204081632653,0.36734693877551,0.00839888572736269
1.10204081632653,0.612244897959184,-0.00300618198767255
1.10204081632653,0.857142857142857,-0.0196598624856004
1.10204081632653,1.10204081632653,-0.0412187365616223
1.10204081632653,1.3469387755102,-0.0663143861256796
1.10204081632653,1.59183673469388,-0.0922212150611128
1.10204081632653,1.83673469387755,-0.114983320478461
1.10204081632653,2.08163265306122,-0.130056630434552
1.10204081632653,2.3265306122449,-0.133353052724269
1.10204081632653,2.57142857142857,-0.122422321009345
1.10204081632653,2.81632653061224,-0.0974237986703862
1.10204081632653,3.06122448979592,-0.0615567731314371
1.10204081632653,3.30612244897959,-0.0207379676859546
1.10204081632653,3.55102040816327,0.0174880096304918
1.10204081632653,3.79591836734694,0.0455985674777714
1.10204081632653,4.04081632653061,0.0579158742480811
1.10204081632653,4.28571428571429,0.0521307456660212
1.10204081632653,4.53061224489796,0.0300989507451355
1.10204081632653,4.77551020408163,-0.00235459883992864
1.10204081632653,5.02040816326531,-0.0366444225706368
1.10204081632653,5.26530612244898,-0.0634075329496882
1.10204081632653,5.51020408163265,-0.0748168940092108
1.10204081632653,5.75510204081633,-0.0666802081989245
1.10204081632653,6,-0.0398049176749057


==> anc/sim_data/final_mean_agent_1.csv <==
x,y,z
-6,-6,0.54698971682554
-6,-5.75510204081633,0.599702350574065
-6,-5.51020408163265,0.635814623429881
-6,-5.26530612244898,0.653162771387044
-6,-5.02040816326531,0.652508277035859
-6,-4.77551020408163,0.63782979520394
-6,-4.53061224489796,0.61596785206997
-6,-4.28571428571429,0.595597727130958
-6,-4.04081632653061,0.585674648619275
-6,-3.79591836734694,0.593648782177628
-6,-3.55102040816327,0.623837330871743
-6,-3.30612244897959,0.676333599821492
-6,-3.06122448979592,0.746721948053954
-6,-2.81632653061224,0.826679313510604
-6,-2.57142857142857,0.905330383407677
-6,-2.3265306122449,0.971046002747347
-6,-2.08163265306122,1.01328389752368
-6,-1.83673469387755,1.02409045982357
-6,-1.59183673469388,0.999000548926794
-6,-1.3469387755102,0.937247484608522
-6,-1.10204081632653,0.841371425044422
-6,-0.857142857142857,0.716439656687015
-6,-0.612244897959184,0.569136754906728
-6,-0.36734693877551,0.406945028377126
-6,-0.122448979591837,0.237541415553661
-6,0.122448979591837,0.0684261870238378
-6,0.36734693877551,-0.0932888828475567
-6,0.612244897959184,-0.241043844619168
-6,0.857142857142857,-0.369040748739459
-6,1.10204081632653,-0.472540644566211
-5.75510204081633,-6,0.547386047672764
-5.75510204081633,-5.75510204081633,0.613696402304254
-5.75510204081633,-5.51020408163265,0.6643545295417
-5.75510204081633,-5.26530612244898,0.69539680089781
-5.75510204081633,-5.02040816326531,0.705469576802809
-5.75510204081633,-4.77551020408163,0.696396921350449
-5.75510204081633,-4.53061224489796,0.673160665095945
-5.75510204081633,-4.28571428571429,0.643211617500262
-5.75510204081633,-4.04081632653061,0.615189805695368
-5.75510204081633,-3.79591836734694,0.597289574003715
-5.75510204081633,-3.55102040816327,0.595614824194673
-5.75510204081633,-3.30612244897959,0.61289356857526
-5.75510204081633,-3.06122448979592,0.64784637306097
-5.75510204081633,-2.81632653061224,0.695347663343682
-5.75510204081633,-2.57142857142857,0.747325944747327
-5.75510204081633,-2.3265306122449,0.794174863638319
-5.75510204081633,-2.08163265306122,0.826341660584019
-5.75510204081633,-1.83673469387755,0.835750113130621
-5.75510204081633,-1.59183673469388,0.816797512730198
-5.75510204081633,-1.3469387755102,0.76680701785512
-5.75510204081633,-1.10204081632653,0.685969290336309
-5.75510204081633,-0.857142857142857,0.576923360781851
-5.75510204081633,-0.612244897959184,0.444175842185227
-5.75510204081633,-0.36734693877551,0.293535080729445
-5.75510204081633,-0.122448979591837,0.131662246063744
-5.75510204081633,0.122448979591837,-0.0342505260406032
-5.75510204081633,0.36734693877551,-0.196737823900332
-5.75510204081633,0.612244897959184,-0.348346607956524
-5.75510204081633,0.857142857142857,-0.482021387114528
-5.75510204081633,1.10204081632653,-0.591603094773531
-5.51020408163265,-6,0.513229016345619
-5.51020408163265,-5.75510204081633,0.593603022526815
-5.51020408163265,-5.51020408163265,0.661177914020505
-5.51020408163265,-5.26530612244898,0.71022926373496
-5.51020408163265,-5.02040816326531,0.737113152662638
-5.51020408163265,-4.77551020408163,0.741110525690098
-5.51020408163265,-4.53061224489796,0.724779603268569
-5.51020408163265,-4.28571428571429,0.693675045742127
-5.51020408163265,-4.04081632653061,0.655434474357369
-5.51020408163265,-3.79591836734694,0.618390069271554
-5.51020408163265,-3.55102040816327,0.589990315343955
-5.51020408163265,-3.30612244897959,0.575374939108394
-5.51020408163265,-3.06122448979592,0.576414336925763
-5.51020408163265,-2.81632653061224,0.591410311442371
-5.51020408163265,-2.57142857142857,0.6154907214308
-5.51020408163265,-2.3265306122449,0.641565189442379
-5.51020408163265,-2.08163265306122,0.661590090826573
-5.51020408163265,-1.83673469387755,0.667849925028453
-5.51020408163265,-1.59183673469388,0.654003855797646
-5.51020408163265,-1.3469387755102,0.615749230969619
-5.51020408163265,-1.10204081632653,0.551079257259031
-5.51020408163265,-0.857142857142857,0.460217638072818
-5.51020408163265,-0.612244897959184,0.345368211439567
-5.51020408163265,-0.36734693877551,0.210412575441064
-5.51020408163265,-0.122448979591837,0.0606356772813186
-5.51020408163265,0.122448979591837,-0.0975135877839071
-5.51020408163265,0.36734693877551,-0.25668025722751
-5.51020408163265,0.612244897959184,-0.408956762570322
-5.51020408163265,0.857142857142857,-0.546387379741308
-5.51020408163265,1.10204081632653,-0.661621836606774
-5.26530612244898,-6,0.440151913062182
-5.26530612244898,-5.75510204081633,0.533514805707458
-5.26530612244898,-5.51020408163265,0.618837616097115
-5.26530612244898,-5.26530612244898,0.688840672730428
-5.26530612244898,-5.02040816326531,0.737602295450056
-5.26530612244898,-4.77551020408163,0.761657787256846
-5.26530612244898,-4.53061224489796,0.760733828378484
-5.26530612244898,-4.28571428571429,0.737917664766067
-5.26530612244898,-4.04081632653061,0.699178535915963
-5.26530612244898,-3.79591836734694,0.652309431979505
-5.26530612244898,-3.55102040816327,0.605499507760341
-5.26530612244898,-3.30612244897959,0.565839961898797
-5.26530612244898,-3.06122448979592,0.538080963605128
-5.26530612244898,-2.81632653061224,0.523889546972044
-5.26530612244898,-2.57142857142857,0.521728838076998
-5.26530612244898,-2.3265306122449,0.527326656272876
-5.26530612244898,-2.08163265306122,0.534571044706871
-5.26530612244898,-1.83673469387755,0.536596989351999
-5.26530612244898,-1.59183673469388,0.526827500348157
-5.26530612244898,-1.3469387755102,0.499794404270747
-5.26530612244898,-1.10204081632653,0.451661449541817
-5.26530612244898,-0.857142857142857,0.380468252018795
-5.26530612244898,-0.612244897959184,0.286176652535715
-5.26530612244898,-0.36734693877551,0.170615026037242
-5.26530612244898,-0.122448979591837,0.0373845521205336
-5.26530612244898,0.122448979591837,-0.108265079263992
-5.26530612244898,0.36734693877551,-0.259635972420765
-5.26530612244898,0.612244897959184,-0.408927648874347
-5.26530612244898,0.857142857142857,-0.547779513175444
-5.26530612244898,1.10204081632653,-0.66800703850056
-5.02040816326531,-6,0.327682820565317
-5.02040816326531,-5.75510204081633,0.431199643952846
-5.02040816326531,-5.51020408163265,0.533074923229707
-5.02040816326531,-5.26530612244898,0.624837360415683
-5.02040816326531,-5.02040816326531,0.69850533217613
-5.02040816326531,-4.77551020408163,0.747896394082776
-5.02040816326531,-4.53061224489796,0.769722748443831
-5.02040816326531,-4.28571428571429,0.764218069769259
-5.02040816326531,-4.04081632653061,0.735130172591791
-5.02040816326531,-3.79591836734694,0.689052943753427
-5.02040816326531,-3.55102040816327,0.634224004477962
-5.02040816326531,-3.30612244897959,0.579039551859209
-5.02040816326531,-3.06122448979592,0.530599455958563
-5.02040816326531,-2.81632653061224,0.49357707098455
-5.02040816326531,-2.57142857142857,0.469616494935362
-5.02040816326531,-2.3265306122449,0.457323931541106
-5.02040816326531,-2.08163265306122,0.452780124802217
-5.02040816326531,-1.83673469387755,0.450396913062804
-5.02040816326531,-1.59183673469388,0.443898261228593
-5.02040816326531,-1.3469387755102,0.427228891156243
-5.02040816326531,-1.10204081632653,0.395264869386122
-5.02040816326531,-0.857142857142857,0.344289284667466
-5.02040816326531,-0.612244897959184,0.272269176392929
-5.02040816326531,-0.36734693877551,0.179003445337323
-5.02040816326531,-0.122448979591837,0.0661994235119865
-5.02040816326531,0.122448979591837,-0.0625092381392527
-5.02040816326531,0.36734693877551,-0.20164301054008
-5.02040816326531,0.612244897959184,-0.344126491035508
-5.02040816326531,0.857142857142857,-0.481771214332076
-5.02040816326531,1.10204081632653,-0.60600497334532
-4.77551020408163,-6,0.180032153592296
-4.77551020408163,-5.75510204081633,0.289146439305329
-4.77551020408163,-5.51020408163265,0.404134042877371
-4.77551020408163,-5.26530612244898,0.515823273357973
-4.77551020408163,-5.02040816326531,0.614587453085433
-4.77551020408163,-4.77551020408163,0.691802291407673
-4.77551020408163,-4.53061224489796,0.741251389066504
-4.77551020408163,-4.28571428571429,0.760180747800703
-4.77551020408163,-4.04081632653061,0.749760357899341
-4.77551020408163,-3.79591836734694,0.714833884075492
-4.77551020408163,-3.55102040816327,0.662996573244869
-4.77551020408163,-3.30612244897959,0.603194719270088
-4.77551020408163,-3.06122448979592,0.544145412058348
-4.77551020408163,-2.81632653061224,0.492904186335675
-4.77551020408163,-2.57142857142857,0.453854302254006
-4.77551020408163,-2.3265306122449,0.428272894729058
-4.77551020408163,-2.08163265306122,0.414482767669309
-4.77551020408163,-1.83673469387755,0.408467383514306
-4.77551020408163,-1.59183673469388,0.404746428222165
-4.77551020408163,-1.3469387755102,0.397297404656511
-4.77551020408163,-1.10204081632653,0.380358804207417
-4.77551020408163,-0.857142857142857,0.349036236532915
-4.77551020408163,-0.612244897959184,0.299718391645003
-4.77551020408163,-0.36734693877551,0.230362629686252
-4.77551020408163,-0.122448979591837,0.140713891517312
-4.77551020408163,0.122448979591837,0.0324806034877438
-4.77551020408163,0.36734693877551,-0.0905687681299341
-4.77551020408163,0.612244897959184,-0.222672430856869
-4.77551020408163,0.857142857142857,-0.356397102907068
-4.77551020408163,1.10204081632653,-0.483264821758782
-4.53061224489796,-6,0.00610614487485694
-4.53061224489796,-5.75510204081633,0.114863605673966
-4.53061224489796,-5.51020408163265,0.237405302127043
-4.53061224489796,-5.26530612244898,0.364428960587995
-4.53061224489796,-5.02040816326531,0.485239895458992
-4.53061224489796,-4.77551020408163,0.589281154188819
-4.53061224489796,-4.53061224489796,0.667772102660417
-4.53061224489796,-4.28571428571429,0.715124599058409
-4.53061224489796,-4.04081632653061,0.729830806965253
-4.53061224489796,-3.79591836734694,0.714620788413428
-4.53061224489796,-3.55102040816327,0.675848261652187
-4.53061224489796,-3.30612244897959,0.622238238871724
-4.53061224489796,-3.06122448979592,0.563273233372461
-4.53061224489796,-2.81632653061224,0.507565985079414
-4.53061224489796,-2.57142857142857,0.461547451335869
-4.53061224489796,-2.3265306122449,0.428697296244015
-4.53061224489796,-2.08163265306122,0.409392999727565
-4.53061224489796,-1.83673469387755,0.401299793528977
-4.53061224489796,-1.59183673469388,0.40011245206559
-4.53061224489796,-1.3469387755102,0.400420715082376
-4.53061224489796,-1.10204081632653,0.396506117210859
-4.53061224489796,-0.857142857142857,0.382966307002947
-4.53061224489796,-0.612244897959184,0.355163540067008
-4.53061224489796,-0.36734693877551,0.309565437530597
-4.53061224489796,-0.122448979591837,0.244061527285831
-4.53061224489796,0.122448979591837,0.158296830329721
-4.53061224489796,0.36734693877551,0.0539874426302371
-4.53061224489796,0.612244897959184,-0.0648885575882558
-4.53061224489796,0.857142857142857,-0.192161156855793
-4.53061224489796,1.10204081632653,-0.319903383973694
-4.28571428571429,-6,-0.181399957829149
-4.28571428571429,-5.75510204081633,-0.0797739985285775
-4.28571428571429,-5.51020408163265,0.043127628330919
-4.28571428571429,-5.26530612244898,0.178459658174063
-4.28571428571429,-5.02040816326531,0.315140636755782
-4.28571428571429,-4.77551020408163,0.441376012465842
-4.28571428571429,-4.53061224489796,0.546434547610824
-4.28571428571429,-4.28571428571429,0.622330298216378
-4.28571428571429,-4.04081632653061,0.665057177595078
-4.28571428571429,-3.79591836734694,0.675107178409262
-4.28571428571429,-3.55102040816327,0.657160125901422
-4.28571428571429,-3.30612244897959,0.619023003878676
-4.28571428571429,-3.06122448979592,0.570068871516563
-4.28571428571429,-2.81632653061224,0.519530901694556
-4.28571428571429,-2.57142857142857,0.475016614460303
-4.28571428571429,-2.3265306122449,0.441520375508873
-4.28571428571429,-2.08163265306122,0.421058014892243
-4.28571428571429,-1.83673469387755,0.412876099901545
-4.28571428571429,-1.59183673469388,0.414054162124124
-4.28571428571429,-1.3469387755102,0.420260639186138
-4.28571428571429,-1.10204081632653,0.426453521564456
-4.28571428571429,-0.857142857142857,0.427413496554991
-4.28571428571429,-0.612244897959184,0.418115688761956
-4.28571428571429,-0.36734693877551,0.394034781744695
-4.28571428571429,-0.122448979591837,0.351500651214311
-4.28571428571429,0.122448979591837,0.288170226821391
-4.28571428571429,0.36734693877551,0.203580981116496
-4.28571428571429,0.612244897959184,0.0996488876181836
-4.28571428571429,0.857142857142857,-0.0190823170656307
-4.28571428571429,1.10204081632653,-0.145612916230177
-4.04081632653061,-6,-0.367764194819967
-4.04081632653061,-5.75510204081633,-0.280119520526674
-4.04081632653061,-5.51020408163265,-0.164911119513378
-4.04081632653061,-5.26530612244898,-0.0299854366761547
-4.04081632653061,-5.02040816326531,0.113901360606087
-4.04081632653061,-4.77551020408163,0.254523204141522
-4.04081632653061,-4.53061224489796,0.37999490774209
-4.04081632653061,-4.28571428571429,0.480604589753521
-4.04081632653061,-4.04081632653061,0.550287462171977
-4.04081632653061,-3.79591836734694,0.587425316914813
-4.04081632653061,-3.55102040816327,0.594805581624911
-4.04081632653061,-3.30612244897959,0.578771155672706
-4.04081632653061,-3.06122448979592,0.547783221492379
-4.04081632653061,-2.81632653061224,0.510748864633763
-4.04081632653061,-2.57142857142857,0.475495659149456
-4.04081632653061,-2.3265306122449,0.447698883158158
-4.04081632653061,-2.08163265306122,0.43041052370656
-4.04081632653061,-1.83673469387755,0.424155805606103
-4.04081632653061,-1.59183673469388,0.427414129619579
-4.04081632653061,-1.3469387755102,0.437235046487493
-4.04081632653061,-1.10204081632653,0.449772940195566
-4.04081632653061,-0.857142857142857,0.460635294616565
-4.04081632653061,-0.612244897959184,0.46507774086054
-4.04081632653061,-0.36734693877551,0.458183756888127
-4.04081632653061,-0.122448979591837,0.435192044229854
-4.04081632653061,0.122448979591837,0.392068361681509
-4.04081632653061,0.36734693877551,0.326288407427786
-4.04081632653061,0.612244897959184,0.237659945935938
-4.04081632653061,0.857142857142857,0.12892675007454
-4.04081632653061,1.10204081632653,0.0059049440685488
-3.79591836734694,-6,-0.538561645049691
-3.79591836734694,-5.75510204081633,-0.471032804211419
-3.79591836734694,-5.51020408163265,-0.371479656926832
-3.79591836734694,-5.26530612244898,-0.246310700829606
-3.79591836734694,-5.02040816326531,-0.10529235529388
-3.79591836734694,-4.77551020408163,0.0397427734764406
-3.79591836734694,-4.53061224489796,0.176640644751352
-3.79591836734694,-4.28571428571429,0.294786900655843
-3.79591836734694,-4.04081632653061,0.386697109329296
-3.79591836734694,-3.79591836734694,0.448996178709093
-3.79591836734694,-3.55102040816327,0.482586558211566
-3.79591836734694,-3.30612244897959,0.492002094271533
-3.79591836734694,-3.06122448979592,0.484144113857629
-3.79591836734694,-2.81632653061224,0.466739140602049
-3.79591836734694,-2.57142857142857,0.446899762880537
-3.79591836734694,-2.3265306122449,0.430099234907605
-3.79591836734694,-2.08163265306122,0.419711666478998
-3.79591836734694,-1.83673469387755,0.417078895925374
-3.79591836734694,-1.59183673469388,0.421909630604766
-3.79591836734694,-1.3469387755102,0.432750428384174
-3.79591836734694,-1.10204081632653,0.447311765690052
-3.79591836734694,-0.857142857142857,0.462563124566437
-3.79591836734694,-0.612244897959184,0.474671137475178
-3.79591836734694,-0.36734693877551,0.478974311322281
-3.79591836734694,-0.122448979591837,0.470212731056689
-3.79591836734694,0.122448979591837,0.443146342493549
-3.79591836734694,0.36734693877551,0.393532022929388
-3.79591836734694,0.612244897959184,0.319253014697954
-3.79591836734694,0.857142857142857,0.221277606579172
-3.79591836734694,1.10204081632653,0.104118347383762
-3.55102040816327,-6,-0.682075567524723
-3.55102040816327,-5.75510204081633,-0.639379046564479
-3.55102040816327,-5.51020408163265,-0.562385830250577
-3.55102040816327,-5.26530612244898,-0.455772174358672
-3.55102040816327,-5.02040816326531,-0.327770016545623
-3.55102040816327,-4.77551020408163,-0.189070506743136
-3.55102040816327,-4.53061224489796,-0.0512317617458375
-3.55102040816327,-4.28571428571429,0.0750968949923161
-3.55102040816327,-4.04081632653061,0.18175866222999
-3.55102040816327,-3.79591836734694,0.264138683070681
-3.55102040816327,-3.55102040816327,0.321465028901785
-3.55102040816327,-3.30612244897959,0.356338130902577
-3.55102040816327,-3.06122448979592,0.373664516129725
-3.55102040816327,-2.81632653061224,0.37931625497953
-3.55102040816327,-2.57142857142857,0.378882538555826
-3.55102040816327,-2.3265306122449,0.376809211736626
-3.55102040816327,-2.08163265306122,0.37606062709503
-3.55102040816327,-1.83673469387755,0.37824391356924
-3.55102040816327,-1.59183673469388,0.383980239408503
-3.55102040816327,-1.3469387755102,0.393249268202828
-3.55102040816327,-1.10204081632653,0.40549343773437
-3.55102040816327,-0.857142857142857,0.419422520544299
-3.55102040816327,-0.612244897959184,0.43264179732892
-3.55102040816327,-0.36734693877551,0.441360493631346
-3.55102040816327,-0.122448979591837,0.440459998504747
-3.55102040816327,0.122448979591837,0.424096626261456
-3.55102040816327,0.36734693877551,0.386816584473006
-3.55102040816327,0.612244897959184,0.324946197511635
-3.55102040816327,0.857142857142857,0.237873034588717
-3.55102040816327,1.10204081632653,0.128814018948487
-3.30612244897959,-6,-0.791252804313244
-3.30612244897959,-5.75510204081633,-0.776185111182901
-3.30612244897959,-5.51020408163265,-0.726776347924357
-3.30612244897959,-5.26530612244898,-0.64584313353559
-3.30612244897959,-5.02040816326531,-0.539713488416623
-3.30612244897959,-4.77551020408163,-0.417351250314939
-3.30612244897959,-4.53061224489796,-0.288979884074418
-3.30612244897959,-4.28571428571429,-0.164485441944263
-3.30612244897959,-4.04081632653061,-0.0519475128411475
-3.30612244897959,-3.79591836734694,0.0433762068354726
-3.30612244897959,-3.55102040816327,0.119402586615913
-3.30612244897959,-3.30612244897959,0.176884135867116
-3.30612244897959,-3.06122448979592,0.218540188500046
-3.30612244897959,-2.81632653061224,0.247959320460335
-3.30612244897959,-2.57142857142857,0.268614306332069
-3.30612244897959,-2.3265306122449,0.283255964131537
-3.30612244897959,-2.08163265306122,0.293787211659082
-3.30612244897959,-1.83673469387755,0.301523552476277
-3.30612244897959,-1.59183673469388,0.30759548156713
-3.30612244897959,-1.3469387755102,0.313202625596785
-3.30612244897959,-1.10204081632653,0.319510420811461
-3.30612244897959,-0.857142857142857,0.327158879819593
-3.30612244897959,-0.612244897959184,0.335558645230098
-3.30612244897959,-0.36734693877551,0.342295931202528
-3.30612244897959,-0.122448979591837,0.34298850882741
-3.30612244897959,0.122448979591837,0.331811136931845
-3.30612244897959,0.36734693877551,0.302680275717435
-3.30612244897959,0.612244897959184,0.250838048914186
-3.30612244897959,0.857142857142857,0.174399251889761
-3.30612244897959,1.10204081632653,0.0753916583817595
-3.06122448979592,-6,-0.864735669795476
-3.06122448979592,-5.75510204081633,-0.877943674869798
-3.06122448979592,-5.51020408163265,-0.858714165801949
-3.06122448979592,-5.26530612244898,-0.808043808372368
-3.06122448979592,-5.02040816326531,-0.730194036419098
-3.06122448979592,-4.77551020408163,-0.632039202299411
-3.06122448979592,-4.53061224489796,-0.521941157482633
-3.06122448979592,-4.28571428571429,-0.408393632882753
-3.06122448979592,-4.04081632653061,-0.298748633889305
-3.06122448979592,-3.79591836734694,-0.198319903938284
-3.06122448979592,-3.55102040816327,-0.110052792523774
-3.06122448979592,-3.30612244897959,-0.034782851163464
-3.06122448979592,-3.06122448979592,0.028071437032251
-3.06122448979592,-2.81632653061224,0.0796633117326992
-3.06122448979592,-2.57142857142857,0.121030973717827
-3.06122448979592,-2.3265306122449,0.152797738654202
-3.06122448979592,-2.08163265306122,0.175318029394587
-3.06122448979592,-1.83673469387755,0.189133690769903
-3.06122448979592,-1.59183673469388,0.195461805372739
-3.06122448979592,-1.3469387755102,0.196404587802
-3.06122448979592,-1.10204081632653,0.194674579866428
-3.06122448979592,-0.857142857142857,0.192831697715361
-3.06122448979592,-0.612244897959184,0.192256032586331
-3.06122448979592,-0.36734693877551,0.192239212022777
-3.06122448979592,-0.122448979591837,0.189596401016781
-3.06122448979592,0.122448979591837,0.179061355612755
-3.06122448979592,0.36734693877551,0.154471508755452
-3.06122448979592,0.612244897959184,0.110469664636412
-3.06122448979592,0.857142857142857,0.0442470822779102
-3.06122448979592,1.10204081632653,-0.0431945915262384
-2.81632653061224,-6,-0.906712732446706
-2.81632653061224,-5.75510204081633,-0.946754407111632
-2.81632653061224,-5.51020408163265,-0.957669514742765
-2.81632653061224,-5.26530612244898,-0.938821540158004
-2.81632653061224,-5.02040816326531,-0.892453155004526
-2.81632653061224,-4.77551020408163,-0.823239681160204
-2.81632653061224,-4.53061224489796,-0.737418293623186
-2.81632653061224,-4.28571428571429,-0.641700377999582
-2.81632653061224,-4.04081632653061,-0.542238549515547
-2.81632653061224,-3.79591836734694,-0.44390514931629
-2.81632653061224,-3.55102040816327,-0.350042413702013
-2.81632653061224,-3.30612244897959,-0.262691339817857
-2.81632653061224,-3.06122448979592,-0.183145417376341
-2.81632653061224,-2.81632653061224,-0.112564289258761
-2.81632653061224,-2.57142857142857,-0.0523662860651219
-2.81632653061224,-2.3265306122449,-0.00421146753281931
-2.81632653061224,-2.08163265306122,0.0304389045345896
-2.81632653061224,-1.83673469387755,0.0510072086563822
-2.81632653061224,-1.59183673469388,0.0584139524439484
-2.81632653061224,-1.3469387755102,0.0552913065721228
-2.81632653061224,-1.10204081632653,0.0455877382779413
-2.81632653061224,-0.857142857142857,0.0335812502671438
-2.81632653061224,-0.612244897959184,0.0225656420500977
-2.81632653061224,-0.36734693877551,0.0136451429988815
-2.81632653061224,-0.122448979591837,0.00509290269679852
-2.81632653061224,0.122448979591837,-0.00742196062980671
-2.81632653061224,0.36734693877551,-0.0297099703449684
-2.81632653061224,0.612244897959184,-0.0673155929898162
-2.81632653061224,0.857142857142857,-0.123649828319063
-2.81632653061224,1.10204081632653,-0.198561576039086
-2.57142857142857,-6,-0.92562235015782
-2.57142857142857,-5.75510204081633,-0.989285040808344
-2.57142857142857,-5.51020408163265,-1.02784388632699
-2.57142857142857,-5.26530612244898,-1.03932745238043
-2.57142857142857,-5.02040816326531,-1.02419464011797
-2.57142857142857,-4.77551020408163,-0.985057640769951
-2.57142857142857,-4.53061224489796,-0.9260407950909
-2.57142857142857,-4.28571428571429,-0.851951123628327
-2.57142857142857,-4.04081632653061,-0.767492997189114
-2.57142857142857,-3.79591836734694,-0.676744449823213
-2.57142857142857,-3.55102040816327,-0.583022932482352
-2.57142857142857,-3.30612244897959,-0.489127740097298
-2.57142857142857,-3.06122448979592,-0.39780123814638
-2.57142857142857,-2.81632653061224,-0.312155947162713
-2.57142857142857,-2.57142857142857,-0.235812271843592
-2.57142857142857,-2.3265306122449,-0.172594228823375
-2.57142857142857,-2.08163265306122,-0.12580967012733
-2.57142857142857,-1.83673469387755,-0.0973341148966878
-2.57142857142857,-1.59183673469388,-0.0868463075725305
-2.57142857142857,-1.3469387755102,-0.0915678211117044
-2.57142857142857,-1.10204081632653,-0.106720496302001
-2.57142857142857,-0.857142857142857,-0.126672283887531
-2.57142857142857,-0.612244897959184,-0.146478673864095
-2.57142857142857,-0.36734693877551,-0.163344351967822
-2.57142857142857,-0.122448979591837,-0.177505733786589
-2.57142857142857,0.122448979591837,-0.192190913707156
-2.57142857142857,0.36734693877551,-0.212602428997397
-2.57142857142857,0.612244897959184,-0.244190589727693
-2.57142857142857,0.857142857142857,-0.29072635997743
-2.57142857142857,1.10204081632653,-0.352757207639103
-2.3265306122449,-6,-0.932032913138863
-2.3265306122449,-5.75510204081633,-1.01483839155536
-2.3265306122449,-5.51020408163265,-1.07655290394777
-2.3265306122449,-5.26530612244898,-1.11423491798556
-2.3265306122449,-5.02040816326531,-1.12693602429529
-2.3265306122449,-4.77551020408163,-1.11554578556566
-2.3265306122449,-4.53061224489796,-1.08233220211604
-2.3265306122449,-4.28571428571429,-1.03032919273891
-2.3265306122449,-4.04081632653061,-0.962771098017394
-2.3265306122449,-3.79591836734694,-0.882757253909396
-2.3265306122449,-3.55102040816327,-0.793244537127952
-2.3265306122449,-3.30612244897959,-0.697335188335667
-2.3265306122449,-3.06122448979592,-0.598695197604279
-2.3265306122449,-2.81632653061224,-0.501856969066994
-2.3265306122449,-2.57142857142857,-0.412169291005858
-2.3265306122449,-2.3265306122449,-0.335268383734476
-2.3265306122449,-2.08163265306122,-0.27612714156688
-2.3265306122449,-1.83673469387755,-0.237932567142089
-2.3265306122449,-1.59183673469388,-0.221167007416501
-2.3265306122449,-1.3469387755102,-0.22326623206849
-2.3265306122449,-1.10204081632653,-0.239079109667806
-2.3265306122449,-0.857142857142857,-0.262098457443871
-2.3265306122449,-0.612244897959184,-0.286156583925765
-2.3265306122449,-0.36734693877551,-0.30708525879664
-2.3265306122449,-0.122448979591837,-0.323808450854775
-2.3265306122449,0.122448979591837,-0.338490423149175
-2.3265306122449,0.36734693877551,-0.355655488305615
-2.3265306122449,0.612244897959184,-0.3805285384654
-2.3265306122449,0.857142857142857,-0.417100423582411
-2.3265306122449,1.10204081632653,-0.466510505162526
-2.08163265306122,-6,-0.936226970543702
-2.08163265306122,-5.75510204081633,-1.03303337920314
-2.08163265306122,-5.51020408163265,-1.1121302547331
-2.08163265306122,-5.26530612244898,-1.1699898368929
-2.08163265306122,-5.02040816326531,-1.20471397609927
-2.08163265306122,-4.77551020408163,-1.21594810148242
-2.08163265306122,-4.53061224489796,-1.20454064530104
-2.08163265306122,-4.28571428571429,-1.17208399554116
-2.08163265306122,-4.04081632653061,-1.12051452700927
-2.08163265306122,-3.79591836734694,-1.05192963067168
-2.08163265306122,-3.55102040816327,-0.968696829241877
-2.08163265306122,-3.30612244897959,-0.873805933750941
-2.08163265306122,-3.06122448979592,-0.771291933324921
-2.08163265306122,-2.81632653061224,-0.666483646672837
-2.08163265306122,-2.57142857142857,-0.565849834088816
-2.08163265306122,-2.3265306122449,-0.476330290460911
-2.08163265306122,-2.08163265306122,-0.404225765970949
-2.08163265306122,-1.83673469387755,-0.353914995154263
-2.08163265306122,-1.59183673469388,-0.3267933339508
-2.08163265306122,-1.3469387755102,-0.320824445045115
-2.08163265306122,-1.10204081632653,-0.330945796618039
-2.08163265306122,-0.857142857142857,-0.35030831169102
-2.08163265306122,-0.612244897959184,-0.372045964140312
-2.08163265306122,-0.36734693877551,-0.391066421251804
-2.08163265306122,-0.122448979591837,-0.405311214550597
-2.08163265306122,0.122448979591837,-0.416079545532327
-2.08163265306122,0.36734693877551,-0.427300277952854
-2.08163265306122,0.612244897959184,-0.443973112933925
-2.08163265306122,0.857142857142857,-0.470265089461149
-2.08163265306122,1.10204081632653,-0.507851259109973
-1.83673469387755,-6,-0.946072783605278
-1.83673469387755,-5.75510204081633,-1.05168306549645
-1.83673469387755,-5.51020408163265,-1.14191008477461
-1.83673469387755,-5.26530612244898,-1.21299881592558
-1.83673469387755,-5.02040816326531,-1.26257440249633
-1.83673469387755,-4.77551020408163,-1.2895740097586
-1.83673469387755,-4.53061224489796,-1.293957886662
-1.83673469387755,-4.28571428571429,-1.27632980900562
-1.83673469387755,-4.04081632653061,-1.23763357331306
-1.83673469387755,-3.79591836734694,-1.17907011315861
-1.83673469387755,-3.55102040816327,-1.10229740021108
-1.83673469387755,-3.30612244897959,-1.00985384515281
-1.83673469387755,-3.06122448979592,-0.905626280643016
-1.83673469387755,-2.81632653061224,-0.795114143847986
-1.83673469387755,-2.57142857142857,-0.685260174058142
-1.83673469387755,-2.3265306122449,-0.583734890257709
-1.83673469387755,-2.08163265306122,-0.497749789435149
-1.83673469387755,-1.83673469387755,-0.432671506643761
-1.83673469387755,-1.59183673469388,-0.390840354091358
-1.83673469387755,-1.3469387755102,-0.370999852086081
-1.83673469387755,-1.10204081632653,-0.36859856733018
-1.83673469387755,-0.857142857142857,-0.376966827660603
-1.83673469387755,-0.612244897959184,-0.389082097807826
-1.83673469387755,-0.36734693877551,-0.399421503710844
-1.83673469387755,-0.122448979591837,-0.405342382638743
-1.83673469387755,0.122448979591837,-0.407561990603316
-1.83673469387755,0.36734693877551,-0.40958699849147
-1.83673469387755,0.612244897959184,-0.416277220358609
-1.83673469387755,0.857142857142857,-0.432000321018947
-1.83673469387755,1.10204081632653,-0.458952300631919
-1.59183673469388,-6,-0.965662097213211
-1.59183673469388,-5.75510204081633,-1.07536197211049
-1.59183673469388,-5.51020408163265,-1.17077583637473
-1.59183673469388,-5.26530612244898,-1.24821982005235
-1.59183673469388,-5.02040816326531,-1.30526941090199
-1.59183673469388,-4.77551020408163,-1.34066553270547
-1.59183673469388,-4.53061224489796,-1.35401510743415
-1.59183673469388,-4.28571428571429,-1.34541884819042
-1.59183673469388,-4.04081632653061,-1.31519326861216
-1.59183673469388,-3.79591836734694,-1.26383015526427
-1.59183673469388,-3.55102040816327,-1.19225339490743
-1.59183673469388,-3.30612244897959,-1.10231084131003
-1.59183673469388,-3.06122448979592,-0.997317884136377
-1.59183673469388,-2.81632653061224,-0.882397347886375
-1.59183673469388,-2.57142857142857,-0.764375578718044
-1.59183673469388,-2.3265306122449,-0.65110850997883
-1.59183673469388,-2.08163265306122,-0.550298681241424
-1.59183673469388,-1.83673469387755,-0.468065417652262
-1.59183673469388,-1.59183673469388,-0.407670525961901
-1.59183673469388,-1.3469387755102,-0.368817621858916
-1.59183673469388,-1.10204081632653,-0.347810551040185
-1.59183673469388,-0.857142857142857,-0.338605779032267
-1.59183673469388,-0.612244897959184,-0.334504581290211
-1.59183673469388,-0.36734693877551,-0.330005345552847
-1.59183673469388,-0.122448979591837,-0.322260370000269
-1.59183673469388,0.122448979591837,-0.311690425969356
-1.59183673469388,0.36734693877551,-0.301572114882493
-1.59183673469388,0.612244897959184,-0.296738745303514
-1.59183673469388,0.857142857142857,-0.301812354628083
-1.59183673469388,1.10204081632653,-0.319518811372681
-1.3469387755102,-6,-0.994962991514772
-1.3469387755102,-5.75510204081633,-1.10493261177284
-1.3469387755102,-5.51020408163265,-1.20055979176865
-1.3469387755102,-5.26530612244898,-1.27844543018231
-1.3469387755102,-5.02040816326531,-1.33644736085184
-1.3469387755102,-4.77551020408163,-1.37352923601291
-1.3469387755102,-4.53061224489796,-1.38940199106517
-1.3469387755102,-4.28571428571429,-1.38409960520433
-1.3469387755102,-4.04081632653061,-1.35766553518481
-1.3469387755102,-3.79591836734694,-1.31010196904429
-1.3469387755102,-3.55102040816327,-1.24164901536633
-1.3469387755102,-3.30612244897959,-1.15333538241283
-1.3469387755102,-3.06122448979592,-1.04761562133421
-1.3469387755102,-2.81632653061224,-0.928829549641684
-1.3469387755102,-2.57142857142857,-0.803226477499672
-1.3469387755102,-2.3265306122449,-0.678404055521375
-1.3469387755102,-2.08163265306122,-0.562196396861788
-1.3469387755102,-1.83673469387755,-0.461251833779762
-1.3469387755102,-1.59183673469388,-0.379692813438938
-1.3469387755102,-1.3469387755102,-0.318283759760456
-1.3469387755102,-1.10204081632653,-0.274418643381987
-1.3469387755102,-0.857142857142857,-0.243002996034852
-1.3469387755102,-0.612244897959184,-0.21801930982279
-1.3469387755102,-0.36734693877551,-0.194329641555175
-1.3469387755102,-0.122448979591837,-0.169172573227728
-1.3469387755102,0.122448979591837,-0.142894499037968
-1.3469387755102,0.36734693877551,-0.118693751371127
-1.3469387755102,0.612244897959184,-0.101469120243975
-1.3469387755102,0.857142857142857,-0.0961435761888367
-1.3469387755102,1.10204081632653,-0.10598516149102
-1.10204081632653,-6,-1.03045485371878
-1.10204081632653,-5.75510204081633,-1.13802127573576
-1.10204081632653,-5.51020408163265,-1.23031151752393
-1.10204081632653,-5.26530612244898,-1.30432846127667
-1.10204081632653,-5.02040816326531,-1.35841828571646
-1.10204081632653,-4.77551020408163,-1.39204577414639
-1.10204081632653,-4.53061224489796,-1.40534733408193
-1.10204081632653,-4.28571428571429,-1.3986159427805
-1.10204081632653,-4.04081632653061,-1.37190945901571
-1.10204081632653,-3.79591836734694,-1.32495022540548
-1.10204081632653,-3.55102040816327,-1.25739713408844
-1.10204081632653,-3.30612244897959,-1.16944105644541
-1.10204081632653,-3.06122448979592,-1.06254012785285
-1.10204081632653,-2.81632653061224,-0.940021328572646
-1.10204081632653,-2.57142857142857,-0.807270282824803
-1.10204081632653,-2.3265306122449,-0.671328842977095
-1.10204081632653,-2.08163265306122,-0.539900767137379
-1.10204081632653,-1.83673469387755,-0.419975749457082
-1.10204081632653,-1.59183673469388,-0.316447660788624
-1.10204081632653,-1.3469387755102,-0.231156710044385
-1.10204081632653,-1.10204081632653,-0.162693613173065
-1.10204081632653,-0.857142857142857,-0.107084350814922
-1.10204081632653,-0.612244897959184,-0.059194477079707
-1.10204081632653,-0.36734693877551,-0.0144483424127095
-1.10204081632653,-0.122448979591837,0.0296598328698661
-1.10204081632653,0.122448979591837,0.0727321804672751
-1.10204081632653,0.36734693877551,0.111568275220352
-1.10204081632653,0.612244897959184,0.141161748168797
-1.10204081632653,0.857142857142857,0.156273569349175
-1.10204081632653,1.10204081632653,0.15309532969385
-0.857142857142857,-6,-1.06646418243914
-0.857142857142857,-5.75510204081633,-1.1701832971816
-0.857142857142857,-5.51020408163265,-1.25721191636997
-0.857142857142857,-5.26530612244898,-1.3249765769905
-0.857142857142857,-5.02040816326531,-1.37238158317263
-0.857142857142857,-4.77551020408163,-1.39951010037708
-0.857142857142857,-4.53061224489796,-1.40708102738632
-0.857142857142857,-4.28571428571429,-1.39582869938778
-0.857142857142857,-4.04081632653061,-1.36601353836572
-0.857142857142857,-3.79591836734694,-1.31725003206486
-0.857142857142857,-3.55102040816327,-1.2487505899228
-0.857142857142857,-3.30612244897959,-1.15994892278954
-0.857142857142857,-3.06122448979592,-1.05132374960252
-0.857142857142857,-2.81632653061224,-0.925141961402892
-0.857142857142857,-2.57142857142857,-0.785822898998237
-0.857142857142857,-2.3265306122449,-0.639711857986605
-0.857142857142857,-2.08163265306122,-0.494226001014201
-0.857142857142857,-1.83673469387755,-0.356548844029195
-0.857142857142857,-1.59183673469388,-0.232228034465495
-0.857142857142857,-1.3469387755102,-0.124105973842736
-0.857142857142857,-1.10204081632653,-0.0319451162772637
-0.857142857142857,-0.857142857142857,0.0470900540971346
-0.857142857142857,-0.612244897959184,0.117203423328977
-0.857142857142857,-0.36734693877551,0.182349248747128
-0.857142857142857,-0.122448979591837,0.244724317764788
-0.857142857142857,0.122448979591837,0.303844298562232
-0.857142857142857,0.36734693877551,0.356495392434626
-0.857142857142857,0.612244897959184,0.397573902554464
-0.857142857142857,0.857142857142857,0.421548751369715
-0.857142857142857,1.10204081632653,0.424098852795225
-0.612244897959184,-6,-1.09677433718905
-0.612244897959184,-5.75510204081633,-1.19634981055786
-0.612244897959184,-5.51020408163265,-1.27776432854068
-0.612244897959184,-5.26530612244898,-1.33880603876017
-0.612244897959184,-5.02040816326531,-1.3788808319275
-0.612244897959184,-4.77551020408163,-1.39865295777232
-0.612244897959184,-4.53061224489796,-1.39941867077287
-0.612244897959184,-4.28571428571429,-1.38239007778023
-0.612244897959184,-4.04081632653061,-1.3481115613234
-0.612244897959184,-3.79591836734694,-1.29621202528449
-0.612244897959184,-3.55102040816327,-1.22560855428983
-0.612244897959184,-3.30612244897959,-1.13513906155555
-0.612244897959184,-3.06122448979592,-1.02445173562132
-0.612244897959184,-2.81632653061224,-0.894866989748508
-0.612244897959184,-2.57142857142857,-0.749897709433117
-0.612244897959184,-2.3265306122449,-0.595188440449629
-0.612244897959184,-2.08163265306122,-0.437802095618697
-0.612244897959184,-1.83673469387755,-0.284996493386824
-0.612244897959184,-1.59183673469388,-0.142821934242567
-0.612244897959184,-1.3469387755102,-0.014964621960921
-0.612244897959184,-1.10204081632653,0.0977841891580145
-0.612244897959184,-0.857142857142857,0.197233146640244
-0.612244897959184,-0.612244897959184,0.286730209733399
-0.612244897959184,-0.36734693877551,0.369650660418388
-0.612244897959184,-0.122448979591837,0.447905075724051
-0.612244897959184,0.122448979591837,0.520941353528229
-0.612244897959184,0.36734693877551,0.585560023742453
-0.612244897959184,0.612244897959184,0.636603124129251
-0.612244897959184,0.857142857142857,0.668303648796065
-0.612244897959184,1.10204081632653,0.675886976261236
-0.36734693877551,-6,-1.11607144180516
-0.36734693877551,-5.75510204081633,-1.21213471979296
-0.36734693877551,-5.51020408163265,-1.28887865523916
-0.36734693877551,-5.26530612244898,-1.34432764213324
-0.36734693877551,-5.02040816326531,-1.3782328080689
-0.36734693877551,-4.77551020408163,-1.3916771289205
-0.36734693877551,-4.53061224489796,-1.38639540981614
-0.36734693877551,-4.28571428571429,-1.36399120100586
-0.36734693877551,-4.04081632653061,-1.32528147946506
-0.36734693877551,-3.79591836734694,-1.26998397963465
-0.36734693877551,-3.55102040816327,-1.1968763375577
-0.36734693877551,-3.30612244897959,-1.10441782230448
-0.36734693877551,-3.06122448979592,-0.991671014022045
-0.36734693877551,-2.81632653061224,-0.85924138154058
-0.36734693877551,-2.57142857142857,-0.709912594468663
-0.36734693877551,-2.3265306122449,-0.548719253575053
-0.36734693877551,-2.08163265306122,-0.382358122259104
-0.36734693877551,-1.83673469387755,-0.218050092517773
-0.36734693877551,-1.59183673469388,-0.0621597752191843
-0.36734693877551,-1.3469387755102,0.0810126884391416
-0.36734693877551,-1.10204081632653,0.209878527405415
-0.36734693877551,-0.857142857142857,0.325417517550971
-0.36734693877551,-0.612244897959184,0.430265261122056
-0.36734693877551,-0.36734693877551,0.527303700200516
-0.36734693877551,-0.122448979591837,0.618197856391403
-0.36734693877551,0.122448979591837,0.702347018813001
-0.36734693877551,0.36734693877551,0.776589011438989
-0.36734693877551,0.612244897959184,0.83575675688258
-0.36734693877551,0.857142857142857,0.873920081712532
-0.36734693877551,1.10204081632653,0.885942040782821
-0.122448979591837,-6,-1.12090009396592
-0.122448979591837,-5.75510204081633,-1.21468974885137
-0.122448979591837,-5.51020408163265,-1.28856674130669
-0.122448979591837,-5.26530612244898,-1.3406289339986
-0.122448979591837,-5.02040816326531,-1.37075404979363
-0.122448979591837,-4.77551020408163,-1.38020113377931
-0.122448979591837,-4.53061224489796,-1.37091702282405
-0.122448979591837,-4.28571428571429,-1.34472793590802
-0.122448979591837,-4.04081632653061,-1.30264740032291
-0.122448979591837,-3.79591836734694,-1.24451932131234
-0.122448979591837,-3.55102040816327,-1.16913330413746
-0.122448979591837,-3.30612244897959,-1.07481416805739
-0.122448979591837,-3.06122448979592,-0.960335040935222
-0.122448979591837,-2.81632653061224,-0.825881235269075
-0.122448979591837,-2.57142857142857,-0.673745209445111
-0.122448979591837,-2.3265306122449,-0.508487089676621
-0.122448979591837,-2.08163265306122,-0.336444656113248
-0.122448979591837,-1.83673469387755,-0.164681086942954
-0.122448979591837,-1.59183673469388,0.000346931838921094
-0.122448979591837,-1.3469387755102,0.154002838520487
-0.122448979591837,-1.10204081632653,0.294178929734567
-0.122448979591837,-0.857142857142857,0.421257222016378
-0.122448979591837,-0.612244897959184,0.537313757509076
-0.122448979591837,-0.36734693877551,0.644805331440221
-0.122448979591837,-0.122448979591837,0.745152968885134
-0.122448979591837,0.122448979591837,0.837677221674811
-0.122448979591837,0.36734693877551,0.919231370137841
-0.122448979591837,0.612244897959184,0.984657802595325
-0.122448979591837,0.857142857142857,1.02793655429558
-0.122448979591837,1.10204081632653,1.04368908028939
0.122448979591837,-6,-1.1099880185631
0.122448979591837,-5.75510204081633,-1.20297775587716
0.122448979591837,-5.51020408163265,-1.27613857084475
0.122448979591837,-5.26530612244898,-1.3274695978639
0.122448979591837,-5.02040816326531,-1.35673610384892
0.122448979591837,-4.77551020408163,-1.36510108889803
0.122448979591837,-4.53061224489796,-1.35446202973481
0.122448979591837,-4.28571428571429,-1.32666348054709
0.122448979591837,-4.04081632653061,-1.28280813300526
0.122448979591837,-3.79591836734694,-1.222880284211
0.122448979591837,-3.55102040816327,-1.14582017660098
0.122448979591837,-3.30612244897959,-1.050059691425
0.122448979591837,-3.06122448979592,-0.934383278094499
0.122448979591837,-2.81632653061224,-0.798858203545485
0.122448979591837,-2.57142857142857,-0.645528530408443
0.122448979591837,-2.3265306122449,-0.47861336818305
0.122448979591837,-2.08163265306122,-0.304087906241949
0.122448979591837,-1.83673469387755,-0.128718708292672
0.122448979591837,-1.59183673469388,0.0411882295723238
0.122448979591837,-1.3469387755102,0.200952839380312
0.122448979591837,-1.10204081632653,0.348228958384945
0.122448979591837,-0.857142857142857,0.483013464297243
0.122448979591837,-0.612244897959184,0.606933655328572
0.122448979591837,-0.36734693877551,0.72202606928089
0.122448979591837,-0.122448979591837,0.829392344523249
0.122448979591837,0.122448979591837,0.928165523229157
0.122448979591837,0.36734693877551,1.01512590315303
0.122448979591837,0.612244897959184,1.0851017650573
0.122448979591837,0.857142857142857,1.13204717352674
0.122448979591837,1.10204081632653,1.15048772568391
0.36734693877551,-6,-1.08399352364957
0.36734693877551,-5.75510204081633,-1.17752408553956
0.36734693877551,-5.51020408163265,-1.25196459770345
0.36734693877551,-5.26530612244898,-1.3050604497763
0.36734693877551,-5.02040816326531,-1.33624466122683
0.36734693877551,-4.77551020408163,-1.34633059002199
0.36734693877551,-4.53061224489796,-1.33691967991622
0.36734693877551,-4.28571428571429,-1.30967856542491
0.36734693877551,-4.04081632653061,-1.26569094435464
0.36734693877551,-3.79591836734694,-1.20508485376719
0.36734693877551,-3.55102040816327,-1.12706877819079
0.36734693877551,-3.30612244897959,-1.03039304603315
0.36734693877551,-3.06122448979592,-0.914117273895192
0.36734693877551,-2.81632653061224,-0.778452269473618
0.36734693877551,-2.57142857142857,-0.625396272816733
0.36734693877551,-2.3265306122449,-0.458925113499582
0.36734693877551,-2.08163265306122,-0.284620855109686
0.36734693877551,-1.83673469387755,-0.108800385629511
0.36734693877551,-1.59183673469388,0.0626218191118015
0.36734693877551,-1.3469387755102,0.225194763764502
0.36734693877551,-1.10204081632653,0.376574695228204
0.36734693877551,-0.857142857142857,0.51652808719059
0.36734693877551,-0.612244897959184,0.646271312891882
0.36734693877551,-0.36734693877551,0.767342891748561
0.36734693877551,-0.122448979591837,0.880364865242492
0.36734693877551,0.122448979591837,0.984095795038527
0.36734693877551,0.36734693877551,1.0750919328659
0.36734693877551,0.612244897959184,1.14810453507357
0.36734693877551,0.857142857142857,1.19711453528777
0.36734693877551,1.10204081632653,1.21671623353152
0.612244897959184,-6,-1.04487495585134
0.612244897959184,-5.75510204081633,-1.13984375948309
0.612244897959184,-5.51020408163265,-1.21699294460558
0.612244897959184,-5.26530612244898,-1.27369834150222
0.612244897959184,-5.02040816326531,-1.30889214565334
0.612244897959184,-4.77551020408163,-1.32284093706654
0.612244897959184,-4.53061224489796,-1.31665669552466
0.612244897959184,-4.28571428571429,-1.29167306803199
0.612244897959184,-4.04081632653061,-1.24886807337765
0.612244897959184,-3.79591836734694,-1.18851359311545
0.612244897959184,-3.55102040816327,-1.11017477178493
0.612244897959184,-3.30612244897959,-1.01307969353757
0.612244897959184,-3.06122448979592,-0.896759090261977
0.612244897959184,-2.81632653061224,-0.76175521454502
0.612244897959184,-2.57142857142857,-0.610154923833197
0.612244897959184,-2.3265306122449,-0.445736571803963
0.612244897959184,-2.08163265306122,-0.273630922341825
0.612244897959184,-1.83673469387755,-0.0995529606720913
0.612244897959184,-1.59183673469388,0.0711861458833525
0.612244897959184,-1.3469387755102,0.234584115375263
0.612244897959184,-1.10204081632653,0.38847081314398
0.612244897959184,-0.857142857142857,0.53245907418736
0.612244897959184,-0.612244897959184,0.667313928205375
0.612244897959184,-0.36734693877551,0.793926090119626
0.612244897959184,-0.122448979591837,0.912216374198988
0.612244897959184,0.122448979591837,1.02033351925101
0.612244897959184,0.36734693877551,1.11442443107379
0.612244897959184,0.612244897959184,1.18908076317155
0.612244897959184,0.857142857142857,1.23835837297017
0.612244897959184,1.10204081632653,1.25709519574672
0.857142857142857,-6,-0.995142657185683
0.857142857142857,-5.75510204081633,-1.09179509003797
0.857142857142857,-5.51020408163265,-1.17225019025771
0.857142857142857,-5.26530612244898,-1.23345255505928
0.857142857142857,-5.02040816326531,-1.27373674408612
0.857142857142857,-4.77551020408163,-1.29270540697902
0.857142857142857,-4.53061224489796,-1.29086389803805
0.857142857142857,-4.28571428571429,-1.26911784756255
0.857142857142857,-4.04081632653061,-1.22828592203369
0.857142857142857,-3.79591836734694,-1.16878309188352
0.857142857142857,-3.55102040816327,-1.09058362939223
0.857142857142857,-3.30612244897959,-0.993486754163211
0.857142857142857,-3.06122448979592,-0.87760525947149
0.857142857142857,-2.81632653061224,-0.743911579744759
0.857142857142857,-2.57142857142857,-0.594638429913531
0.857142857142857,-2.3265306122449,-0.433361394815056
0.857142857142857,-2.08163265306122,-0.264685962990235
0.857142857142857,-1.83673469387755,-0.0935947883326658
0.857142857142857,-1.59183673469388,0.0753616485148028
0.857142857142857,-1.3469387755102,0.23877338158628
0.857142857142857,-1.10204081632653,0.39473170160949
0.857142857142857,-0.857142857142857,0.542695918718707
0.857142857142857,-0.612244897959184,0.682880135878964
0.857142857142857,-0.36734693877551,0.815341010039929
0.857142857142857,-0.122448979591837,0.939061895101985
0.857142857142857,0.122448979591837,1.05134792271946
0.857142857142857,0.36734693877551,1.14776090583495
0.857142857142857,0.612244897959184,1.22266007557965
0.857142857142857,0.857142857142857,1.27022920324609
0.857142857142857,1.10204081632653,1.28572387958286
1.10204081632653,-6,-0.937227952567708
1.10204081632653,-5.75510204081633,-1.03507655962082
1.10204081632653,-5.51020408163265,-1.11851228954097
1.10204081632653,-5.26530612244898,-1.18404735092263
1.10204081632653,-5.02040816326531,-1.22940125126189
1.10204081632653,-4.77551020408163,-1.2534833402499
1.10204081632653,-4.53061224489796,-1.25615815362488
1.10204081632653,-4.28571428571429,-1.23787274265473
1.10204081632653,-4.04081632653061,-1.19926717247238
1.10204081632653,-3.79591836734694,-1.14089625427185
1.10204081632653,-3.55102040816327,-1.06315608195911
1.10204081632653,-3.30612244897959,-0.966440145356483
1.10204081632653,-3.06122448979592,-0.851466697193907
1.10204081632653,-2.81632653061224,-0.719649462054288
1.10204081632653,-2.57142857142857,-0.573354384819047
1.10204081632653,-2.3265306122449,-0.415911463795373
1.10204081632653,-2.08163265306122,-0.251329655294342
1.10204081632653,-1.83673469387755,-0.0837709739422364
1.10204081632653,-1.59183673469388,0.0830602767127466
1.10204081632653,-1.3469387755102,0.246404692461727
1.10204081632653,-1.10204081632653,0.404623042834091
1.10204081632653,-0.857142857142857,0.556964229289111
1.10204081632653,-0.612244897959184,0.702968584554932
1.10204081632653,-0.36734693877551,0.841685113118518
1.10204081632653,-0.122448979591837,0.970965177026039
1.10204081632653,0.122448979591837,1.08709349931431
1.10204081632653,0.36734693877551,1.18492662473273
1.10204081632653,0.612244897959184,1.25855764660447
1.10204081632653,0.857142857142857,1.30236432467873
1.10204081632653,1.10204081632653,1.31217906576867


==> anc/sim_data/final_mean_agent_2.csv <==
x,y,z
-1.10204081632653,-6,-1.27331662595082
-1.10204081632653,-5.75510204081633,-1.3229520370952
-1.10204081632653,-5.51020408163265,-1.35379029995461
-1.10204081632653,-5.26530612244898,-1.36836641904992
-1.10204081632653,-5.02040816326531,-1.36990147588861
-1.10204081632653,-4.77551020408163,-1.36144465269763
-1.10204081632653,-4.53061224489796,-1.34513568668766
-1.10204081632653,-4.28571428571429,-1.32178079449285
-1.10204081632653,-4.04081632653061,-1.29084924175229
-1.10204081632653,-3.79591836734694,-1.25087733728233
-1.10204081632653,-3.55102040816327,-1.20014814945913
-1.10204081632653,-3.30612244897959,-1.13743619151848
-1.10204081632653,-3.06122448979592,-1.06259246209773
-1.10204081632653,-2.81632653061224,-0.976801236121082
-1.10204081632653,-2.57142857142857,-0.882447274852003
-1.10204081632653,-2.3265306122449,-0.782654836322793
-1.10204081632653,-2.08163265306122,-0.680657372726698
-1.10204081632653,-1.83673469387755,-0.579197959315657
-1.10204081632653,-1.59183673469388,-0.480134586361352
-1.10204081632653,-1.3469387755102,-0.38434446402329
-1.10204081632653,-1.10204081632653,-0.291918565449727
-1.10204081632653,-0.857142857142857,-0.202548729085397
-1.10204081632653,-0.612244897959184,-0.115963537660949
-1.10204081632653,-0.36734693877551,-0.0322763825589885
-1.10204081632653,-0.122448979591837,0.0478404490136519
-1.10204081632653,0.122448979591837,0.123172697260619
-1.10204081632653,0.36734693877551,0.192128975445813
-1.10204081632653,0.612244897959184,0.252978869675351
-1.10204081632653,0.857142857142857,0.304091397727863
-1.10204081632653,1.10204081632653,0.344126704997963
-0.857142857142857,-6,-1.26301332626197
-0.857142857142857,-5.75510204081633,-1.31587317876809
-0.857142857142857,-5.51020408163265,-1.35070578397855
-0.857142857142857,-5.26530612244898,-1.36960786309911
-0.857142857142857,-5.02040816326531,-1.37522303535146
-0.857142857142857,-4.77551020408163,-1.36995528830675
-0.857142857142857,-4.53061224489796,-1.35532243668112
-0.857142857142857,-4.28571428571429,-1.33162328732593
-0.857142857142857,-4.04081632653061,-1.29800408941146
-0.857142857142857,-3.79591836734694,-1.25289335660046
-0.857142857142857,-3.55102040816327,-1.19466541353414
-0.857142857142857,-3.30612244897959,-1.12232718142536
-0.857142857142857,-3.06122448979592,-1.03602163403347
-0.857142857142857,-2.81632653061224,-0.937205439180788
-0.857142857142857,-2.57142857142857,-0.828465782497684
-0.857142857142857,-2.3265306122449,-0.713055613555085
-0.857142857142857,-2.08163265306122,-0.594309014926573
-0.857142857142857,-1.83673469387755,-0.475122500872393
-0.857142857142857,-1.59183673469388,-0.357648731955207
-0.857142857142857,-1.3469387755102,-0.243264204456052
-0.857142857142857,-1.10204081632653,-0.132775267246517
-0.857142857142857,-0.857142857142857,-0.026752920096957
-0.857142857142857,-0.612244897959184,0.0741396337268725
-0.857142857142857,-0.36734693877551,0.168937723937603
-0.857142857142857,-0.122448979591837,0.256334863535905
-0.857142857142857,0.122448979591837,0.334793966120165
-0.857142857142857,0.36734693877551,0.402744460234416
-0.857142857142857,0.612244897959184,0.45878633301832
-0.857142857142857,0.857142857142857,0.501842437724322
-0.857142857142857,1.10204081632653,0.531238940335514
-0.612244897959184,-6,-1.23940580528193
-0.612244897959184,-5.75510204081633,-1.29633846076647
-0.612244897959184,-5.51020408163265,-1.33618495671089
-0.612244897959184,-5.26530612244898,-1.36042646385485
-0.612244897959184,-5.02040816326531,-1.37095944006802
-0.612244897959184,-4.77551020408163,-1.3694150663549
-0.612244897959184,-4.53061224489796,-1.35663173183942
-0.612244897959184,-4.28571428571429,-1.33242800372284
-0.612244897959184,-4.04081632653061,-1.29573597042116
-0.612244897959184,-3.79591836734694,-1.24504644188894
-0.612244897959184,-3.55102040816327,-1.1790228937828
-0.612244897959184,-3.30612244897959,-1.09709174837047
-0.612244897959184,-3.06122448979592,-0.999829531684522
-0.612244897959184,-2.81632653061224,-0.889038357186347
-0.612244897959184,-2.57142857142857,-0.767505467049631
-0.612244897959184,-2.3265306122449,-0.63854379785267
-0.612244897959184,-2.08163265306122,-0.505473685081119
-0.612244897959184,-1.83673469387755,-0.371210191511615
-0.612244897959184,-1.59183673469388,-0.238067495946327
-0.612244897959184,-1.3469387755102,-0.107803923636791
-0.612244897959184,-1.10204081632653,0.0181567436528063
-0.612244897959184,-0.857142857142857,0.138447163354829
-0.612244897959184,-0.612244897959184,0.251545197355579
-0.612244897959184,-0.36734693877551,0.355709698166041
-0.612244897959184,-0.122448979591837,0.449074375028985
-0.612244897959184,0.122448979591837,0.529846716658827
-0.612244897959184,0.36734693877551,0.596525469269125
-0.612244897959184,0.612244897959184,0.648057389665405
-0.612244897959184,0.857142857142857,0.683893511367629
-0.612244897959184,1.10204081632653,0.703955487246395
-0.36734693877551,-6,-1.2074593529328
-0.36734693877551,-5.75510204081633,-1.26927863162861
-0.36734693877551,-5.51020408163265,-1.31502118277709
-0.36734693877551,-5.26530612244898,-1.34541908844671
-0.36734693877551,-5.02040816326531,-1.3615072505082
-0.36734693877551,-4.77551020408163,-1.36407426003131
-0.36734693877551,-4.53061224489796,-1.35327182321843
-0.36734693877551,-4.28571428571429,-1.3284992372356
-0.36734693877551,-4.04081632653061,-1.28859520830957
-0.36734693877551,-3.79591836734694,-1.23227242673468
-0.36734693877551,-3.55102040816327,-1.15865301108451
-0.36734693877551,-3.30612244897959,-1.06773212200093
-0.36734693877551,-3.06122448979592,-0.960624134735882
-0.36734693877551,-2.81632653061224,-0.839521730080108
-0.36734693877551,-2.57142857142857,-0.707396241956399
-0.36734693877551,-2.3265306122449,-0.567552376857778
-0.36734693877551,-2.08163265306122,-0.423191558274699
-0.36734693877551,-1.83673469387755,-0.27712168476141
-0.36734693877551,-1.59183673469388,-0.131685092182952
-0.36734693877551,-1.3469387755102,0.0111120016944142
-0.36734693877551,-1.10204081632653,0.14936112478518
-0.36734693877551,-0.857142857142857,0.281030826720137
-0.36734693877551,-0.612244897959184,0.40387111667728
-0.36734693877551,-0.36734693877551,0.515489289972273
-0.36734693877551,-0.122448979591837,0.613567691880931
-0.36734693877551,0.122448979591837,0.696136328768716
-0.36734693877551,0.36734693877551,0.761796609941083
-0.36734693877551,0.612244897959184,0.809820937788436
-0.36734693877551,0.857142857142857,0.840110748227447
-0.36734693877551,1.10204081632653,0.853055673683395
-0.122448979591837,-6,-1.17183804383769
-0.122448979591837,-5.75510204081633,-1.23907843615307
-0.122448979591837,-5.51020408163265,-1.29122199167958
-0.122448979591837,-5.26530612244898,-1.32818459238373
-0.122448979591837,-5.02040816326531,-1.35010040387965
-0.122448979591837,-4.77551020408163,-1.35691677098052
-0.122448979591837,-4.53061224489796,-1.34814541394627
-0.122448979591837,-4.28571428571429,-1.32285381989881
-0.122448979591837,-4.04081632653061,-1.27990221639809
-0.122448979591837,-3.79591836734694,-1.21834842979507
-0.122448979591837,-3.55102040816327,-1.13788440753221
-0.122448979591837,-3.30612244897959,-1.03915606199705
-0.122448979591837,-3.06122448979592,-0.923858160465292
-0.122448979591837,-2.81632653061224,-0.794574836881971
-0.122448979591837,-2.57142857142857,-0.654425499938355
-0.122448979591837,-2.3265306122449,-0.506642295834466
-0.122448979591837,-2.08163265306122,-0.354223695413088
-0.122448979591837,-1.83673469387755,-0.199772225918071
-0.122448979591837,-1.59183673469388,-0.0455473486003477
-0.122448979591837,-1.3469387755102,0.106322325841695
-0.122448979591837,-1.10204081632653,0.253585161914685
-0.122448979591837,-0.857142857142857,0.393700994294559
-0.122448979591837,-0.612244897959184,0.523852732581123
-0.122448979591837,-0.36734693877551,0.641147029563768
-0.122448979591837,-0.122448979591837,0.742936404979549
-0.122448979591837,0.122448979591837,0.827146125179013
-0.122448979591837,0.36734693877551,0.892490046286589
-0.122448979591837,0.612244897959184,0.93850824752095
-0.122448979591837,0.857142857142857,0.965433139945324
-0.122448979591837,1.10204081632653,0.973957627703228
0.122448979591837,-6,-1.13643188254991
0.122448979591837,-5.75510204081633,-1.20910176184062
0.122448979591837,-5.51020408163265,-1.26753349969116
0.122448979591837,-5.26530612244898,-1.31084200214619
0.122448979591837,-5.02040816326531,-1.33830957033074
0.122448979591837,-4.77551020408163,-1.3491221367407
0.122448979591837,-4.53061224489796,-1.34225238045012
0.122448979591837,-4.28571428571429,-1.31654273168532
0.122448979591837,-4.04081632653061,-1.27097015118785
0.122448979591837,-3.79591836734694,-1.20500608858817
0.122448979591837,-3.55102040816327,-1.11894484577841
0.122448979591837,-3.30612244897959,-1.01407848633637
0.122448979591837,-3.06122448979592,-0.892647051295315
0.122448979591837,-2.81632653061224,-0.757572134951182
0.122448979591837,-2.57142857142857,-0.612060675396672
0.122448979591837,-2.3265306122449,-0.4592136278086
0.122448979591837,-2.08163265306122,-0.301771299630881
0.122448979591837,-1.83673469387755,-0.142073129506082
0.122448979591837,-1.59183673469388,0.017775361918094
0.122448979591837,-1.3469387755102,0.175618551202309
0.122448979591837,-1.10204081632653,0.328986950834604
0.122448979591837,-0.857142857142857,0.474983007861603
0.122448979591837,-0.612244897959184,0.610385177208055
0.122448979591837,-0.36734693877551,0.731950331701299
0.122448979591837,-0.122448979591837,0.836814206291631
0.122448979591837,0.122448979591837,0.922850454480507
0.122448979591837,0.36734693877551,0.988866568385252
0.122448979591837,0.612244897959184,1.03458099572969
0.122448979591837,0.857142857142857,1.06041186923138
0.122448979591837,1.10204081632653,1.06717795841421
0.36734693877551,-6,-1.10416172742902
0.36734693877551,-5.75510204081633,-1.18154048967777
0.36734693877551,-5.51020408163265,-1.24532978364743
0.36734693877551,-5.26530612244898,-1.29394723816403
0.36734693877551,-5.02040816326531,-1.32596368815891
0.36734693877551,-4.77551020408163,-1.33996225522197
0.36734693877551,-4.53061224489796,-1.33452895783507
0.36734693877551,-4.28571428571429,-1.30840201668935
0.36734693877551,-4.04081632653061,-1.26074414755638
0.36734693877551,-3.79591836734694,-1.19144751102861
0.36734693877551,-3.55102040816327,-1.1013568067853
0.36734693877551,-3.30612244897959,-0.992314542582502
0.36734693877551,-3.06122448979592,-0.866990169103916
0.36734693877551,-2.81632653061224,-0.728531993648524
0.36734693877551,-2.57142857142857,-0.580148552843673
0.36734693877551,-2.3265306122449,-0.424756952916162
0.36734693877551,-2.08163265306122,-0.264814945211835
0.36734693877551,-1.83673469387755,-0.10238636754038
0.36734693877551,-1.59183673469388,0.0605996990954942
0.36734693877551,-1.3469387755102,0.222012535702799
0.36734693877551,-1.10204081632653,0.379255734165767
0.36734693877551,-0.857142857142857,0.529199661396504
0.36734693877551,-0.612244897959184,0.668359299093733
0.36734693877551,-0.36734693877551,0.793270450236399
0.36734693877551,-0.122448979591837,0.900939306538387
0.36734693877551,0.122448979591837,0.989211832303017
0.36734693877551,0.36734693877551,1.05694170184718
0.36734693877551,0.612244897959184,1.10391489990297
0.36734693877551,0.857142857142857,1.13058264476826
0.36734693877551,1.10204081632653,1.13772403398144
0.612244897959184,-6,-1.07702680668649
0.612244897959184,-5.75510204081633,-1.15754513536106
0.612244897959184,-5.51020408163265,-1.22482217775294
0.612244897959184,-5.26530612244898,-1.27676556088029
0.612244897959184,-5.02040816326531,-1.31145977218787
0.612244897959184,-4.77551020408163,-1.32711524814291
0.612244897959184,-4.53061224489796,-1.32212936079785
0.612244897959184,-4.28571428571429,-1.29526851675898
0.612244897959184,-4.04081632653061,-1.24592595423708
0.612244897959184,-3.79591836734694,-1.17436686101191
0.612244897959184,-3.55102040816327,-1.0818602417911
0.612244897959184,-3.30612244897959,-0.970624311915389
0.612244897959184,-3.06122448979592,-0.843572630364548
0.612244897959184,-2.81632653061224,-0.703920949858398
0.612244897959184,-2.57142857142857,-0.554771838190032
0.612244897959184,-2.3265306122449,-0.398811089158658
0.612244897959184,-2.08163265306122,-0.238216420820686
0.612244897959184,-1.83673469387755,-0.0748042103196251
0.612244897959184,-1.59183673469388,0.0896492248907066
0.612244897959184,-1.3469387755102,0.253044488068138
0.612244897959184,-1.10204081632653,0.412707369166711
0.612244897959184,-0.857142857142857,0.565363332488367
0.612244897959184,-0.612244897959184,0.707368711827176
0.612244897959184,-0.36734693877551,0.835131207335024
0.612244897959184,-0.122448979591837,0.94557961026144
0.612244897959184,0.122448979591837,1.03652448532308
0.612244897959184,0.36734693877551,1.10679512512542
0.612244897959184,0.612244897959184,1.15612556215418
0.612244897959184,0.857142857142857,1.18485815924912
0.612244897959184,1.10204081632653,1.19359896315307
0.857142857142857,-6,-1.0562761804489
0.857142857142857,-5.75510204081633,-1.13750331260115
0.857142857142857,-5.51020408163265,-1.20544411392626
0.857142857142857,-5.26530612244898,-1.25775191860087
0.857142857142857,-5.02040816326531,-1.29231828173307
0.857142857142857,-4.77551020408163,-1.30726815537435
0.857142857142857,-4.53061224489796,-1.30104487716482
0.857142857142857,-4.28571428571429,-1.27258615457049
0.857142857142857,-4.04081632653061,-1.22154499577612
0.857142857142857,-3.79591836734694,-1.14847486266434
0.857142857142857,-3.55102040816327,-1.05489291076862
0.857142857142857,-3.30612244897959,-0.943165637099991
0.857142857142857,-3.06122448979592,-0.81621989139432
0.857142857142857,-2.81632653061224,-0.677148466636185
0.857142857142857,-2.57142857142857,-0.528827080594844
0.857142857142857,-2.3265306122449,-0.373666896689599
0.857142857142857,-2.08163265306122,-0.213586514108403
0.857142857142857,-1.83673469387755,-0.0502111212024872
0.857142857142857,-1.59183673469388,0.114778402362159
0.857142857142857,-1.3469387755102,0.279284107824985
0.857142857142857,-1.10204081632653,0.440565457986356
0.857142857142857,-0.857142857142857,0.595251474580635
0.857142857142857,-0.612244897959184,0.739605208775654
0.857142857142857,-0.36734693877551,0.869960469473227
0.857142857142857,-0.122448979591837,0.983185884531988
0.857142857142857,0.122448979591837,1.07702251058516
0.857142857142857,0.36734693877551,1.15019203279494
0.857142857142857,0.612244897959184,1.20226251407942
0.857142857142857,0.857142857142857,1.23335129797317
0.857142857142857,1.10204081632653,1.24380311015695
1.10204081632653,-6,-1.04254674634841
1.10204081632653,-5.75510204081633,-1.12128880885366
1.10204081632653,-5.51020408163265,-1.18621893446456
1.10204081632653,-5.26530612244898,-1.23503760287098
1.10204081632653,-5.02040816326531,-1.26578121988289
1.10204081632653,-4.77551020408163,-1.27681288522496
1.10204081632653,-4.53061224489796,-1.26688030631369
1.10204081632653,-4.28571428571429,-1.23524488427096
1.10204081632653,-4.04081632653061,-1.18184458533389
1.10204081632653,-3.79591836734694,-1.1074226686486
1.10204081632653,-3.55102040816327,-1.01354991820307
1.10204081632653,-3.30612244897959,-0.90249566583357
1.10204081632653,-3.06122448979592,-0.77695534862252
1.10204081632653,-2.81632653061224,-0.639700593104186
1.10204081632653,-2.57142857142857,-0.493257828159187
1.10204081632653,-2.3265306122449,-0.33972395673122
1.10204081632653,-2.08163265306122,-0.180787062306202
1.10204081632653,-1.83673469387755,-0.0179484155203848
1.10204081632653,-1.59183673469388,0.147134685758857
1.10204081632653,-1.3469387755102,0.312316909202735
1.10204081632653,-1.10204081632653,0.474778644210662
1.10204081632653,-0.857142857142857,0.631071600315231
1.10204081632653,-0.612244897959184,0.777398352888122
1.10204081632653,-0.36734693877551,0.910041041025746
1.10204081632653,-0.122448979591837,1.02579915763156
1.10204081632653,0.122448979591837,1.12229524794647
1.10204081632653,0.36734693877551,1.19806105869423
1.10204081632653,0.612244897959184,1.25240353874418
1.10204081632653,0.857142857142857,1.28513489745374
1.10204081632653,1.10204081632653,1.29629973674484
1.3469387755102,-6,-1.03583277767021
1.3469387755102,-5.75510204081633,-1.10832734974295
1.3469387755102,-5.51020408163265,-1.16593991971702
1.3469387755102,-5.26530612244898,-1.2067389233808
1.3469387755102,-5.02040816326531,-1.22925944277808
1.3469387755102,-4.77551020408163,-1.23243753844957
1.3469387755102,-4.53061224489796,-1.21559037260876
1.3469387755102,-4.28571428571429,-1.17845966826018
1.3469387755102,-4.04081632653061,-1.12129828918173
1.3469387755102,-3.79591836734694,-1.04494881976976
1.3469387755102,-3.55102040816327,-0.950853835677812
1.3469387755102,-3.30612244897959,-0.840956897269121
1.3469387755102,-3.06122448979592,-0.717495904116086
1.3469387755102,-2.81632653061224,-0.582739902828605
1.3469387755102,-2.57142857142857,-0.438755231590333
1.3469387755102,-2.3265306122449,-0.28728945831493
1.3469387755102,-2.08163265306122,-0.129826596370135
1.3469387755102,-1.83673469387755,0.0321948799467187
1.3469387755102,-1.59183673469388,0.197075273108428
1.3469387755102,-1.3469387755102,0.362574259031517
1.3469387755102,-1.10204081632653,0.525774090015551
1.3469387755102,-0.857142857142857,0.683154231685416
1.3469387755102,-0.612244897959184,0.830870632514996
1.3469387755102,-0.36734693877551,0.965157402229465
1.3469387755102,-0.122448979591837,1.08272397128444
1.3469387755102,0.122448979591837,1.18102544906591
1.3469387755102,0.36734693877551,1.25833639493235
1.3469387755102,0.612244897959184,1.31363721790223
1.3469387755102,0.857142857142857,1.34639559983196
1.3469387755102,1.10204081632653,1.35636300376101
1.59183673469388,-6,-1.03523185537794
1.59183673469388,-5.75510204081633,-1.09741089231348
1.59183673469388,-5.51020408163265,-1.14307967681241
1.59183673469388,-5.26530612244898,-1.17098888978292
1.59183673469388,-5.02040816326531,-1.18051285569971
1.59183673469388,-4.77551020408163,-1.17147871329378
1.59183673469388,-4.53061224489796,-1.14402332721903
1.59183673469388,-4.28571428571429,-1.09851840204305
1.59183673469388,-4.04081632653061,-1.03556754327469
1.59183673469388,-3.79591836734694,-0.95604330575757
1.59183673469388,-3.55102040816327,-0.861113183644445
1.59183673469388,-3.30612244897959,-0.752210089792081
1.59183673469388,-3.06122448979592,-0.630933093815191
1.59183673469388,-2.81632653061224,-0.498904929714991
1.59183673469388,-2.57142857142857,-0.357645006530584
1.59183673469388,-2.3265306122449,-0.208523691479932
1.59183673469388,-2.08163265306122,-0.0528391134772743
1.59183673469388,-1.83673469387755,0.107990587119648
1.59183673469388,-1.59183673469388,0.272179255098488
1.59183673469388,-1.3469387755102,0.437362302305864
1.59183673469388,-1.10204081632653,0.600515161724296
1.59183673469388,-0.857142857142857,0.758051995677832
1.59183673469388,-0.612244897959184,0.906092610580501
1.59183673469388,-0.36734693877551,1.04082394323893
1.59183673469388,-0.122448979591837,1.15884846076302
1.59183673469388,0.122448979591837,1.25742015180804
1.59183673469388,0.36734693877551,1.33451656446544
1.59183673469388,0.612244897959184,1.38876284462221
1.59183673469388,0.857142857142857,1.4192827491309
1.59183673469388,1.10204081632653,1.42557755501305
1.83673469387755,-6,-1.03852540377691
1.83673469387755,-5.75510204081633,-1.08631452781172
1.83673469387755,-5.51020408163265,-1.11547310257148
1.83673469387755,-5.26530612244898,-1.12571963466809
1.83673469387755,-5.02040816326531,-1.11756772044374
1.83673469387755,-4.77551020408163,-1.09200865385714
1.83673469387755,-4.53061224489796,-1.0502092433459
1.83673469387755,-4.28571428571429,-0.993295466545311
1.83673469387755,-4.04081632653061,-0.922253990730738
1.83673469387755,-3.79591836734694,-0.837939032391388
1.83673469387755,-3.55102040816327,-0.74113896482724
1.83673469387755,-3.30612244897959,-0.632647938397774
1.83673469387755,-3.06122448979592,-0.513304515355991
1.83673469387755,-2.81632653061224,-0.383992384243108
1.83673469387755,-2.57142857142857,-0.245630657014585
1.83673469387755,-2.3265306122449,-0.099196407426696
1.83673469387755,-2.08163265306122,0.0541885272474047
1.83673469387755,-1.83673469387755,0.213106908960803
1.83673469387755,-1.59183673469388,0.375671255772321
1.83673469387755,-1.3469387755102,0.539390982649955
1.83673469387755,-1.10204081632653,0.701147032596147
1.83673469387755,-0.857142857142857,0.857309021627355
1.83673469387755,-0.612244897959184,1.00398097954709
1.83673469387755,-0.36734693877551,1.13731496377741
1.83673469387755,-0.122448979591837,1.25380783670708
1.83673469387755,0.122448979591837,1.35050657265715
1.83673469387755,0.36734693877551,1.42508798164601
1.83673469387755,0.612244897959184,1.47583250211788
1.83673469387755,0.857142857142857,1.50155541542545
1.83673469387755,1.10204081632653,1.50157334130734
2.08163265306122,-6,-1.04176092346326
2.08163265306122,-5.75510204081633,-1.07138779931331
2.08163265306122,-5.51020408163265,-1.07994165548386
2.08163265306122,-5.26530612244898,-1.06834877012553
2.08163265306122,-5.02040816326531,-1.03849825871079
2.08163265306122,-4.77551020408163,-0.992746925928998
2.08163265306122,-4.53061224489796,-0.933434808043883
2.08163265306122,-4.28571428571429,-0.862516732160691
2.08163265306122,-4.04081632653061,-0.781371595738424
2.08163265306122,-3.79591836734694,-0.690794209647985
2.08163265306122,-3.55102040816327,-0.591124729632984
2.08163265306122,-3.30612244897959,-0.482444503638451
2.08163265306122,-3.06122448979592,-0.364770873373244
2.08163265306122,-2.81632653061224,-0.238210840683285
2.08163265306122,-2.57142857142857,-0.103068983797922
2.08163265306122,-2.3265306122449,0.0400689684505657
2.08163265306122,-2.08163265306122,0.190250384394901
2.08163265306122,-1.83673469387755,0.346057349531844
2.08163265306122,-1.59183673469388,0.505511850939641
2.08163265306122,-1.3469387755102,0.666021994475059
2.08163265306122,-1.10204081632653,0.824409480525899
2.08163265306122,-0.857142857142857,0.977039146526122
2.08163265306122,-0.612244897959184,1.12003764795872
2.08163265306122,-0.36734693877551,1.24955596464278
2.08163265306122,-0.122448979591837,1.36201523758964
2.08163265306122,0.122448979591837,1.45428564162248
2.08163265306122,0.36734693877551,1.52377984059653
2.08163265306122,0.612244897959184,1.5684818500903
2.08163265306122,0.857142857142857,1.58696065480662
2.08163265306122,1.10204081632653,1.57842194692502
2.3265306122449,-6,-1.03906691861739
2.3265306122449,-5.75510204081633,-1.04736177886374
2.3265306122449,-5.51020408163265,-1.03210101477265
2.3265306122449,-5.26530612244898,-0.995600911048093
2.3265306122449,-5.02040816326531,-0.941280135036176
2.3265306122449,-4.77551020408163,-0.872967571835723
2.3265306122449,-4.53061224489796,-0.794227037548753
2.3265306122449,-4.28571428571429,-0.707840445457267
2.3265306122449,-4.04081632653061,-0.615539119829949
2.3265306122449,-3.79591836734694,-0.518001044973472
2.3265306122449,-3.55102040816327,-0.415063865372247
2.3265306122449,-3.30612244897959,-0.3060605584317
2.3265306122449,-3.06122448979592,-0.190177329117533
2.3265306122449,-2.81632653061224,-0.0667578009002767
2.3265306122449,-2.57142857142857,0.0644811223533743
2.3265306122449,-2.3265306122449,0.203317606291581
2.3265306122449,-2.08163265306122,0.348952067128419
2.3265306122449,-1.83673469387755,0.499968525691006
2.3265306122449,-1.59183673469388,0.654321527775231
2.3265306122449,-1.3469387755102,0.809358152575008
2.3265306122449,-1.10204081632653,0.961892378366528
2.3265306122449,-0.857142857142857,1.10834121011919
2.3265306122449,-0.612244897959184,1.24491281623257
2.3265306122449,-0.36734693877551,1.3678175674938
2.3265306122449,-0.122448979591837,1.47346493737474
2.3265306122449,0.122448979591837,1.55861842312924
2.3265306122449,0.36734693877551,1.62050351306301
2.3265306122449,0.612244897959184,1.65688910789489
2.3265306122449,0.857142857142857,1.66617736099437
2.3265306122449,1.10204081632653,1.64753179879419
2.57142857142857,-6,-1.02292046291634
2.57142857142857,-5.75510204081633,-1.00760246272418
2.57142857142857,-5.51020408163265,-0.96658570745482
2.57142857142857,-5.26530612244898,-0.903691811502077
2.57142857142857,-5.02040816326531,-0.823926943957337
2.57142857142857,-4.77551020408163,-0.732586124116104
2.57142857142857,-4.53061224489796,-0.63439388755045
2.57142857142857,-4.28571428571429,-0.532857743190213
2.57142857142857,-4.04081632653061,-0.429947522906735
2.57142857142857,-3.79591836734694,-0.326124805433633
2.57142857142857,-3.55102040816327,-0.220660377301622
2.57142857142857,-3.30612244897959,-0.11211993560717
2.57142857142857,-3.06122448979592,0.00111704119102995
2.57142857142857,-2.81632653061224,0.120415160656496
2.57142857142857,-2.57142857142857,0.24657781563274
2.57142857142857,-2.3265306122449,0.379686272264721
2.57142857142857,-2.08163265306122,0.519054052078602
2.57142857142857,-1.83673469387755,0.663255074916631
2.57142857142857,-1.59183673469388,0.810192222735875
2.57142857142857,-1.3469387755102,0.957190239721914
2.57142857142857,-1.10204081632653,1.10111067946138
2.57142857142857,-0.857142857142857,1.23848988557753
2.57142857142857,-0.612244897959184,1.36569484374913
2.57142857142857,-0.36734693877551,1.47908342210023
2.57142857142857,-0.122448979591837,1.57515325099361
2.57142857142857,0.122448979591837,1.65067116632667
2.57142857142857,0.36734693877551,1.7027897448937
2.57142857142857,0.612244897959184,1.72917059987669
2.57142857142857,0.857142857142857,1.72813662967686
2.57142857142857,1.10204081632653,1.69886266079088
2.81632653061224,-6,-0.984992869524739
2.81632653061224,-5.75510204081633,-0.94494117275709
2.81632653061224,-5.51020408163265,-0.877823733092099
2.81632653061224,-5.26530612244898,-0.78900702942274
2.81632653061224,-5.02040816326531,-0.685036592759965
2.81632653061224,-4.77551020408163,-0.5725442314047
2.81632653061224,-4.53061224489796,-0.457226437653587
2.81632653061224,-4.28571428571429,-0.343101125996521
2.81632653061224,-4.04081632653061,-0.232172184019189
2.81632653061224,-3.79591836734694,-0.124524250958062
2.81632653061224,-3.55102040816327,-0.0187667316169655
2.81632653061224,-3.30612244897959,0.0873235837774047
2.81632653061224,-3.06122448979592,0.196131092432715
2.81632653061224,-2.81632653061224,0.309641315712927
2.81632653061224,-2.57142857142857,0.429071575696856
2.81632653061224,-2.3265306122449,0.554705006695567
2.81632653061224,-2.08163265306122,0.685890002748124
2.81632653061224,-1.83673469387755,0.821144450315035
2.81632653061224,-1.59183673469388,0.958307487971723
2.81632653061224,-1.3469387755102,1.09470010081222
2.81632653061224,-1.10204081632653,1.22727632500816
2.81632653061224,-0.857142857142857,1.35276026556352
2.81632653061224,-0.612244897959184,1.46776895649766
2.81632653061224,-0.36734693877551,1.56892166889403
2.81632653061224,-0.122448979591837,1.65293837933813
2.81632653061224,0.122448979591837,1.71673637604643
2.81632653061224,0.36734693877551,1.7575418432307
2.81632653061224,0.612244897959184,1.77303650127325
2.81632653061224,0.857142857142857,1.76155212449702
2.81632653061224,1.10204081632653,1.72230663873023
3.06122448979592,-6,-0.917539286540352
3.06122448979592,-5.75510204081633,-0.853043888176245
3.06122448979592,-5.51020408163265,-0.761322726141268
3.06122448979592,-5.26530612244898,-0.649240497908803
3.06122448979592,-5.02040816326531,-0.524721328597161
3.06122448979592,-4.77551020408163,-0.395478414501208
3.06122448979592,-4.53061224489796,-0.267865796943209
3.06122448979592,-4.28571428571429,-0.146083690066153
3.06122448979592,-4.04081632653061,-0.0318744260694555
3.06122448979592,-3.79591836734694,0.07527934500059
3.06122448979592,-3.55102040816327,0.177561116627253
3.06122448979592,-3.30612244897959,0.278016332704542
3.06122448979592,-3.06122448979592,0.379740907895634
3.06122448979592,-2.81632653061224,0.485227999658623
3.06122448979592,-2.57142857142857,0.595964717897765
3.06122448979592,-2.3265306122449,0.712289494381128
3.06122448979592,-2.08163265306122,0.833458453315053
3.06122448979592,-1.83673469387755,0.957839067750147
3.06122448979592,-1.59183673469388,1.083150910807
3.06122448979592,-1.3469387755102,1.20669503748579
3.06122448979592,-1.10204081632653,1.32554091269963
3.06122448979592,-0.857142857142857,1.43666213056708
3.06122448979592,-0.612244897959184,1.53702593018145
3.06122448979592,-0.36734693877551,1.623649145628
3.06122448979592,-0.122448979591837,1.69363895371103
3.06122448979592,0.122448979591837,1.74424240114195
3.06122448979592,0.36734693877551,1.7729318928231
3.06122448979592,0.612244897959184,1.77754979573
3.06122448979592,0.857142857142857,1.75652045787911
3.06122448979592,1.10204081632653,1.70911329858518
3.30612244897959,-6,-0.815115454770482
3.30612244897959,-5.75510204081633,-0.728089731748884
3.30612244897959,-5.51020408163265,-0.615234833348556
3.30612244897959,-5.26530612244898,-0.484768955473695
3.30612244897959,-5.02040816326531,-0.345718925623835
3.30612244897959,-4.77551020408163,-0.206504705344591
3.30612244897959,-4.53061224489796,-0.0737121469220305
3.30612244897959,-4.28571428571429,0.0486986520810664
3.30612244897959,-4.04081632653061,0.159614514851135
3.30612244897959,-3.79591836734694,0.2604279340449
3.30612244897959,-3.55102040816327,0.354272281107576
3.30612244897959,-3.30612244897959,0.445054124362894
3.30612244897959,-3.06122448979592,0.536517261676984
3.30612244897959,-2.81632653061224,0.631523819533186
3.30612244897959,-2.57142857142857,0.731649429830902
3.30612244897959,-2.3265306122449,0.837094894415454
3.30612244897959,-2.08163265306122,0.946844569976459
3.30612244897959,-1.83673469387755,1.05896710146358
3.30612244897959,-1.59183673469388,1.17095620607128
3.30612244897959,-1.3469387755102,1.2800353909803
3.30612244897959,-1.10204081632653,1.38338464987851
3.30612244897959,-0.857142857142857,1.47827713482989
3.30612244897959,-0.612244897959184,1.56213479250047
3.30612244897959,-0.36734693877551,1.63252541133622
3.30612244897959,-0.122448979591837,1.68713281352506
3.30612244897959,0.122448979591837,1.72373824118608
3.30612244897959,0.36734693877551,1.74025190657129
3.30612244897959,0.612244897959184,1.73482497823194
3.30612244897959,0.857142857142857,1.70605163203619
3.30612244897959,1.10204081632653,1.65324088561915
3.55102040816327,-6,-0.676254706315411
3.55102040816327,-5.75510204081633,-0.570373929175818
3.55102040816327,-5.51020408163265,-0.441812532508836
3.55102040816327,-5.26530612244898,-0.299888457715364
3.55102040816327,-5.02040816326531,-0.15434356270539
3.55102040816327,-4.77551020408163,-0.013828075703735
3.55102040816327,-4.53061224489796,0.115348537764419
3.55102040816327,-4.28571428571429,0.229946806879463
3.55102040816327,-4.04081632653061,0.329883766869969
3.55102040816327,-3.79591836734694,0.417712331779757
3.55102040816327,-3.55102040816327,0.49766856761426
3.55102040816327,-3.30612244897959,0.574543492645756
3.55102040816327,-3.06122448979592,0.652641607879712
3.55102040816327,-2.81632653061224,0.735025411616995
3.55102040816327,-2.57142857142857,0.823141820547967
3.55102040816327,-2.3265306122449,0.916819282138583
3.55102040816327,-2.08163265306122,1.01454447992397
3.55102040816327,-1.83673469387755,1.11389062874201
3.55102040816327,-1.59183673469388,1.21197361607073
3.55102040816327,-1.3469387755102,1.30584344511574
3.55102040816327,-1.10204081632653,1.39275885549516
3.55102040816327,-0.857142857142857,1.47032937286881
3.55102040816327,-0.612244897959184,1.53653607349158
3.55102040816327,-0.36734693877551,1.58966114758891
3.55102040816327,-0.122448979591837,1.62816985673635
3.55102040816327,0.122448979591837,1.65059729893777
3.55102040816327,0.36734693877551,1.65549349926328
3.55102040816327,0.612244897959184,1.64146927665745
3.55102040816327,0.857142857142857,1.60736017825604
3.55102040816327,1.10204081632653,1.5524902484848
3.79591836734694,-6,-0.504672684875839
3.79591836734694,-5.75510204081633,-0.385387965971861
3.79591836734694,-5.51020408163265,-0.248309493836487
3.79591836734694,-5.26530612244898,-0.103486698585946
3.79591836734694,-5.02040816326531,0.0391111096742787
3.79591836734694,-4.77551020408163,0.171153501249123
3.79591836734694,-4.53061224489796,0.287156449351691
3.79591836734694,-4.28571428571429,0.385089670913198
3.79591836734694,-4.04081632653061,0.466282201689497
3.79591836734694,-3.79591836734694,0.534695075368621
3.79591836734694,-3.55102040816327,0.595773790483683
3.79591836734694,-3.30612244897959,0.655170668302663
3.79591836734694,-3.06122448979592,0.717621679474458
3.79591836734694,-2.81632653061224,0.786184704508671
3.79591836734694,-2.57142857142857,0.861928564837175
3.79591836734694,-2.3265306122449,0.944044281912721
3.79591836734694,-2.08163265306122,1.03026453267163
3.79591836734694,-1.83673469387755,1.11743972177467
3.79591836734694,-1.59183673469388,1.20212627665615
3.79591836734694,-1.3469387755102,1.28107873216811
3.79591836734694,-1.10204081632653,1.35158288583478
3.79591836734694,-0.857142857142857,1.41160897354932
3.79591836734694,-0.612244897959184,1.45979619758606
3.79591836734694,-0.36734693877551,1.49530427954638
3.79591836734694,-0.122448979591837,1.51758670361236
3.79591836734694,0.122448979591837,1.52615372585773
3.79591836734694,0.36734693877551,1.52039686965673
3.79591836734694,0.612244897959184,1.49953506920177
3.79591836734694,0.857142857142857,1.46271366381903
3.79591836734694,1.10204081632653,1.40924548230486
4.04081632653061,-6,-0.309617918947994
4.04081632653061,-5.75510204081633,-0.183991955329951
4.04081632653061,-5.51020408163265,-0.0469520467708371
4.04081632653061,-5.26530612244898,0.0911981567481845
4.04081632653061,-5.02040816326531,0.220826291330299
4.04081632653061,-4.77551020408163,0.334506680929385
4.04081632653061,-4.53061224489796,0.428120228706314
4.04081632653061,-4.28571428571429,0.501285433899731
4.04081632653061,-4.04081632653061,0.557047922963733
4.04081632653061,-3.79591836734694,0.600933608623624
4.04081632653061,-3.55102040816327,0.639613911434358
4.04081632653061,-3.30612244897959,0.679501122081511
4.04081632653061,-3.06122448979592,0.72557378852936
4.04081632653061,-2.81632653061224,0.780640282566104
4.04081632653061,-2.57142857142857,0.845118847617364
4.04081632653061,-2.3265306122449,0.917286438509354
4.04081632653061,-2.08163265306122,0.993859782067943
4.04081632653061,-1.83673469387755,1.07073503648911
4.04081632653061,-1.59183673469388,1.14372243206992
4.04081632653061,-1.3469387755102,1.20915192906175
4.04081632653061,-1.10204081632653,1.26427548990631
4.04081632653061,-0.857142857142857,1.30743735538578
4.04081632653061,-0.612244897959184,1.33802106790638
4.04081632653061,-0.36734693877551,1.35621252597318
4.04081632653061,-0.122448979591837,1.36264442576719
4.04081632653061,0.122448979591837,1.35800759323282
4.04081632653061,0.36734693877551,1.3427229988636
4.04081632653061,0.612244897959184,1.31675763526904
4.04081632653061,0.857142857142857,1.27963496193948
4.04081632653061,1.10204081632653,1.23064116144701
4.28571428571429,-6,-0.105152131615493
4.28571428571429,-5.75510204081633,0.0185221412788605
4.28571428571429,-5.51020408163265,0.146197737801423
4.28571428571429,-5.26530612244898,0.267882005234735
4.28571428571429,-5.02040816326531,0.374885008449692
4.28571428571429,-4.77551020408163,0.46125875059327
4.28571428571429,-4.53061224489796,0.524725425860279
4.28571428571429,-4.28571428571429,0.566887660227582
4.28571428571429,-4.04081632653061,0.592682813965796
4.28571428571429,-3.79591836734694,0.60922240126086
4.28571428571429,-3.55102040816327,0.62429525565781
4.28571428571429,-3.30612244897959,0.644871839136389
4.28571428571429,-3.06122448979592,0.675915889387287
4.28571428571429,-2.81632653061224,0.719705847191957
4.28571428571429,-2.57142857142857,0.775729908494394
4.28571428571429,-2.3265306122449,0.841087975331799
4.28571428571429,-2.08163265306122,0.911243960336545
4.28571428571429,-1.83673469387755,0.980936144325526
4.28571428571429,-1.59183673469388,1.04506532999477
4.28571428571429,-1.3469387755102,1.09942211449808
4.28571428571429,-1.10204081632653,1.14116608214085
4.28571428571429,-0.857142857142857,1.16901828204249
4.28571428571429,-0.612244897959184,1.18317035394677
4.28571428571429,-0.36734693877551,1.18495117415515
4.28571428571429,-0.122448979591837,1.17632664199446
4.28571428571429,0.122448979591837,1.15933705771604
4.28571428571429,0.36734693877551,1.13559121916645
4.28571428571429,0.612244897959184,1.1059277566573
4.28571428571429,0.857142857142857,1.07031830517094
4.28571428571429,1.10204081632653,1.02802919123745
4.53061224489796,-6,0.0916117466483675
4.53061224489796,-5.75510204081633,0.204414912989746
4.53061224489796,-5.51020408163265,0.31339295157308
4.53061224489796,-5.26530612244898,0.409478840513406
4.53061224489796,-5.02040816326531,0.485524218060947
4.53061224489796,-4.77551020408163,0.537568424033099
4.53061224489796,-4.53061224489796,0.565538124113724
4.53061224489796,-4.28571428571429,0.573206518355072
4.53061224489796,-4.04081632653061,0.567412172380601
4.53061224489796,-3.79591836734694,0.55671084783372
4.53061224489796,-3.55102040816327,0.549760140641585
4.53061224489796,-3.30612244897959,0.553782143640207
4.53061224489796,-3.06122448979592,0.573405961443932
4.53061224489796,-2.81632653061224,0.61007960430938
4.53061224489796,-2.57142857142857,0.662098165715573
4.53061224489796,-2.3265306122449,0.725164402986699
4.53061224489796,-2.08163265306122,0.793309854160995
4.53061224489796,-1.83673469387755,0.859970825631265
4.53061224489796,-1.59183673469388,0.919026471804617
4.53061224489796,-1.3469387755102,0.965647439633063
4.53061224489796,-1.10204081632653,0.996854600846564
4.53061224489796,-0.857142857142857,1.0117370805677
4.53061224489796,-0.612244897959184,1.01132487604368
4.53061224489796,-0.36734693877551,0.998156342691953
4.53061224489796,-0.122448979591837,0.97562548506955
4.53061224489796,0.122448979591837,0.947232995935348
4.53061224489796,0.36734693877551,0.915887350392399
4.53061224489796,0.612244897959184,0.88339644281599
4.53061224489796,0.857142857142857,0.850251005097005
4.53061224489796,1.10204081632653,0.815734124472892
4.77551020408163,-6,0.263027143192829
4.77551020408163,-5.75510204081633,0.356198158135183
4.77551020408163,-5.51020408163265,0.437995957182904
4.77551020408163,-5.26530612244898,0.5008893042212
4.77551020408163,-5.02040816326531,0.539809109932333
4.77551020408163,-4.77551020408163,0.553178457964631
4.77551020408163,-4.53061224489796,0.543338671011218
4.77551020408163,-4.28571428571429,0.516244419009368
4.77551020408163,-4.04081632653061,0.48046652005608
4.77551020408163,-3.79591836734694,0.445701541256062
4.77551020408163,-3.55102040816327,0.421097435409919
4.77551020408163,-3.30612244897959,0.413734717913115
4.77551020408163,-3.06122448979592,0.427548925858177
4.77551020408163,-2.81632653061224,0.462863758615072
4.77551020408163,-2.57142857142857,0.516563243619427
4.77551020408163,-2.3265306122449,0.582805221863516
4.77551020408163,-2.08163265306122,0.654095344121099
4.77551020408163,-1.83673469387755,0.722509613351804
4.77551020408163,-1.59183673469388,0.780865908570412
4.77551020408163,-1.3469387755102,0.823683378661496
4.77551020408163,-1.10204081632653,0.847816607052504
4.77551020408163,-0.857142857142857,0.852700277468001
4.77551020408163,-0.612244897959184,0.840189246041216
4.77551020408163,-0.36734693877551,0.81403131641791
4.77551020408163,-0.122448979591837,0.779065146431138
4.77551020408163,0.122448979591837,0.740285716084456
4.77551020408163,0.36734693877551,0.701950632477329
4.77551020408163,0.612244897959184,0.666898129738899
4.77551020408163,0.857142857142857,0.636205429104147
4.77551020408163,1.10204081632653,0.609240373453907
5.02040816326531,-6,0.393699111018799
5.02040816326531,-5.75510204081633,0.45951162386835
5.02040816326531,-5.51020408163265,0.507347047433614
5.02040816326531,-5.26530612244898,0.531752693990976
5.02040816326531,-5.02040816326531,0.530159033473073
5.02040816326531,-4.77551020408163,0.50361388232124
5.02040816326531,-4.53061224489796,0.456906501173224
5.02040816326531,-4.28571428571429,0.398004079873109
5.02040816326531,-4.04081632653061,0.33687591243873
5.02040816326531,-3.79591836734694,0.283921251979015
5.02040816326531,-3.55102040816327,0.248306175964348
5.02040816326531,-3.30612244897959,0.236528941494393
5.02040816326531,-3.06122448979592,0.251471717259552
5.02040816326531,-2.81632653061224,0.292081248284198
5.02040816326531,-2.57142857142857,0.35368744910329
5.02040816326531,-2.3265306122449,0.428852738791022
5.02040816326531,-2.08163265306122,0.508569866890667
5.02040816326531,-1.83673469387755,0.583598256983519
5.02040816326531,-1.59183673469388,0.645739594313552
5.02040816326531,-1.3469387755102,0.688886652880814
5.02040816326531,-1.10204081632653,0.709721686205597
5.02040816326531,-0.857142857142857,0.707986448326142
5.02040816326531,-0.612244897959184,0.686296662372506
5.02040816326531,-0.36734693877551,0.649532729368493
5.02040816326531,-0.122448979591837,0.603903751794258
5.02040816326531,0.122448979591837,0.555842944842633
5.02040816326531,0.36734693877551,0.510932084055441
5.02040816326531,0.612244897959184,0.473054130519299
5.02040816326531,0.857142857142857,0.443928832449432
5.02040816326531,1.10204081632653,0.423102551121019
5.26530612244898,-6,0.472964523317791
5.26530612244898,-5.75510204081633,0.505569027189021
5.26530612244898,-5.51020408163265,0.515081677671867
5.26530612244898,-5.26530612244898,0.49854136425115
5.26530612244898,-5.02040816326531,0.456132694200011
5.26530612244898,-4.77551020408163,0.391585849660899
5.26530612244898,-4.53061224489796,0.311990004083247
5.26530612244898,-4.28571428571429,0.226994691883187
5.26530612244898,-4.04081632653061,0.147506767463987
5.26530612244898,-3.79591836734694,0.0841056973197105
5.26530612244898,-3.55102040816327,0.0454651269991899
5.26530612244898,-3.30612244897959,0.0370665854105852
5.26530612244898,-3.06122448979592,0.060424739725141
5.26530612244898,-2.81632653061224,0.112934343232961
5.26530612244898,-2.57142857142857,0.188328595790848
5.26530612244898,-2.3265306122449,0.277637117888027
5.26530612244898,-2.08163265306122,0.370467693782887
5.26530612244898,-1.83673469387755,0.456412520772208
5.26530612244898,-1.59183673469388,0.526387787843865
5.26530612244898,-1.3469387755102,0.573741474024345
5.26530612244898,-1.10204081632653,0.594998491494151
5.26530612244898,-0.857142857142857,0.590152656236095
5.26530612244898,-0.612244897959184,0.562465334779453
5.26530612244898,-0.36734693877551,0.51779457488318
5.26530612244898,-0.122448979591837,0.463552697613977
5.26530612244898,0.122448979591837,0.407461454751171
5.26530612244898,0.36734693877551,0.35632184395978
5.26530612244898,0.612244897959184,0.315021494405995
5.26530612244898,0.857142857142857,0.28595727046318
5.26530612244898,1.10204081632653,0.268961287552041
5.51020408163265,-6,0.496552121204311
5.51020408163265,-5.75510204081633,0.492646595536893
5.51020408163265,-5.51020408163265,0.462375359195533
5.51020408163265,-5.26530612244898,0.405501218108286
5.51020408163265,-5.02040816326531,0.325019593060151
5.51020408163265,-4.77551020408163,0.227208532395444
5.51020408163265,-4.53061224489796,0.121143714265678
5.51020408163265,-4.28571428571429,0.0177038563412317
5.51020408163265,-4.04081632653061,-0.0717997218546369
5.51020408163265,-3.79591836734694,-0.137150199430247
5.51020408163265,-3.55102040816327,-0.17065062031921
5.51020408163265,-3.30612244897959,-0.168206645797465
5.51020408163265,-3.06122448979592,-0.129894021751184
5.51020408163265,-2.81632653061224,-0.0599367984389634
5.51020408163265,-2.57142857142857,0.0338751166022906
5.51020408163265,-2.3265306122449,0.141217566770941
5.51020408163265,-2.08163265306122,0.250550846431027
5.51020408163265,-1.83673469387755,0.35054515289122
5.51020408163265,-1.59183673469388,0.431437406435693
5.51020408163265,-1.3469387755102,0.486161497478552
5.51020408163265,-1.10204081632653,0.51111826061908
5.51020408163265,-0.857142857142857,0.506484338969729
5.51020408163265,-0.612244897959184,0.476006877821863
5.51020408163265,-0.36734693877551,0.42629769684396
5.51020408163265,-0.122448979591837,0.365721538111368
5.51020408163265,0.122448979591837,0.303052555581475
5.51020408163265,0.36734693877551,0.246128744539373
5.51020408163265,0.612244897959184,0.200744448720337
5.51020408163265,0.857142857142857,0.169976459683276
5.51020408163265,1.10204081632653,0.154046479444744
5.75510204081633,-6,0.467093027082947
5.75510204081633,-5.75510204081633,0.426303426756495
5.75510204081633,-5.51020408163265,0.357836515430236
5.75510204081633,-5.26530612244898,0.264200616431204
5.75510204081633,-5.02040816326531,0.151050990061753
5.75510204081633,-4.77551020408163,0.0268995486118104
5.75510204081633,-4.53061224489796,-0.0976362840530225
5.75510204081633,-4.28571428571429,-0.210973301761349
5.75510204081633,-4.04081632653061,-0.301938498680292
5.75510204081633,-3.79591836734694,-0.361175116728225
5.75510204081633,-3.55102040816327,-0.382359446219629
5.75510204081633,-3.30612244897959,-0.36304037294577
5.75510204081633,-3.06122448979592,-0.304980693210283
5.75510204081633,-2.81632653061224,-0.213963858791569
5.75510204081633,-2.57142857142857,-0.0991111400843234
5.75510204081633,-2.3265306122449,0.028184083918946
5.75510204081633,-2.08163265306122,0.155562745455159
5.75510204081633,-1.83673469387755,0.271092597352322
5.75510204081633,-1.59183673469388,0.364593909210562
5.75510204081633,-1.3469387755102,0.428753581777245
5.75510204081633,-1.10204081632653,0.459895995199396
5.75510204081633,-0.857142857142857,0.458302626577082
5.75510204081633,-0.612244897959184,0.428015490511621
5.75510204081633,-0.36734693877551,0.376126317139216
5.75510204081633,-0.122448979591837,0.311638376108965
5.75510204081633,0.122448979591837,0.244073514193907
5.75510204081633,0.36734693877551,0.182058684486581
5.75510204081633,0.612244897959184,0.13214140127968
5.75510204081633,0.857142857142857,0.0980412904789372
5.75510204081633,1.10204081632653,0.0804519237976766
6,-6,0.393414949049239
6,-5.75510204081633,0.318313642741724
6,-5.51020408163265,0.216078613702669
6,-5.26530612244898,0.0917713533556341
6,-5.02040816326531,-0.04663633560717
6,-4.77551020408163,-0.188859294678734
6,-4.53061224489796,-0.323267245864434
6,-4.28571428571429,-0.438112242966351
6,-4.04081632653061,-0.522852520214959
6,-3.79591836734694,-0.569387229822858
6,-3.55102040816327,-0.573027868581772
6,-3.30612244897959,-0.533074892845042
6,-3.06122448979592,-0.452931323982552
6,-2.81632653061224,-0.339753503391394
6,-2.57142857142857,-0.203697648021491
6,-2.3265306122449,-0.0568603667080474
6,-2.08163265306122,0.0879689207473628
6,-1.83673469387755,0.218619417674564
6,-1.59183673469388,0.324788717688147
6,-1.3469387755102,0.399104303484956
6,-1.10204081632653,0.43787181671941
6,-0.857142857142857,0.441398750749597
6,-0.612244897959184,0.4138186446428
6,-0.36734693877551,0.362405228462725
6,-0.122448979591837,0.296451961279915
6,0.122448979591837,0.225881365926787
6,0.36734693877551,0.159814681185432
6,0.612244897959184,0.105352060356293
6,0.857142857142857,0.0667752792973602
6,1.10204081632653,0.0452948421902644


==> anc/sim_data/final_mean_agent_3.csv <==
x,y,z
-1.10204081632653,-1.10204081632653,-0.0529268182537299
-1.10204081632653,-0.857142857142857,-0.013732576195933
-1.10204081632653,-0.612244897959184,0.0302238580765071
-1.10204081632653,-0.36734693877551,0.0756446018653407
-1.10204081632653,-0.122448979591837,0.118761120644793
-1.10204081632653,0.122448979591837,0.155817664789428
-1.10204081632653,0.36734693877551,0.183585790404287
-1.10204081632653,0.612244897959184,0.199799999268187
-1.10204081632653,0.857142857142857,0.203412214229151
-1.10204081632653,1.10204081632653,0.194601272982982
-1.10204081632653,1.3469387755102,0.174535373298039
-1.10204081632653,1.59183673469388,0.144954124616235
-1.10204081632653,1.83673469387755,0.107691956987501
-1.10204081632653,2.08163265306122,0.0642877505429489
-1.10204081632653,2.3265306122449,0.0158068175942354
-1.10204081632653,2.57142857142857,-0.0370568237320859
-1.10204081632653,2.81632653061224,-0.0936130944534148
-1.10204081632653,3.06122448979592,-0.152644032098224
-1.10204081632653,3.30612244897959,-0.211871298089577
-1.10204081632653,3.55102040816327,-0.26760842754487
-1.10204081632653,3.79591836734694,-0.314754467531877
-1.10204081632653,4.04081632653061,-0.347210807336023
-1.10204081632653,4.28571428571429,-0.358698760016353
-1.10204081632653,4.53061224489796,-0.343847054073029
-1.10204081632653,4.77551020408163,-0.29933366072685
-1.10204081632653,5.02040816326531,-0.224828787082326
-1.10204081632653,5.26530612244898,-0.123508197726228
-1.10204081632653,5.51020408163265,-0.00198629753314949
-1.10204081632653,5.75510204081633,0.130360645929459
-1.10204081632653,6,0.262577954271356
-0.857142857142857,-1.10204081632653,0.0330425715075555
-0.857142857142857,-0.857142857142857,0.0969886274835539
-0.857142857142857,-0.612244897959184,0.165773226974765
-0.857142857142857,-0.36734693877551,0.234817173934339
-0.857142857142857,-0.122448979591837,0.299227796877859
-0.857142857142857,0.122448979591837,0.354420366101198
-0.857142857142857,0.36734693877551,0.396708070210849
-0.857142857142857,0.612244897959184,0.423734508172157
-0.857142857142857,0.857142857142857,0.434651351900397
-0.857142857142857,1.10204081632653,0.430002811401925
-0.857142857142857,1.3469387755102,0.411353538306877
-0.857142857142857,1.59183673469388,0.380766549034295
-0.857142857142857,1.83673469387755,0.340281186318354
-0.857142857142857,2.08163265306122,0.291543388102601
-0.857142857142857,2.3265306122449,0.235698842830463
-0.857142857142857,2.57142857142857,0.173584393249464
-0.857142857142857,2.81632653061224,0.106164792553244
-0.857142857142857,3.06122448979592,0.0350849690120638
-0.857142857142857,3.30612244897959,-0.0368365226640552
-0.857142857142857,3.55102040816327,-0.105346843528992
-0.857142857142857,3.79591836734694,-0.164859003844247
-0.857142857142857,4.04081632653061,-0.208959431487808
-0.857142857142857,4.28571428571429,-0.231271370917636
-0.857142857142857,4.53061224489796,-0.226529804416867
-0.857142857142857,4.77551020408163,-0.191658163962413
-0.857142857142857,5.02040816326531,-0.126615538382715
-0.857142857142857,5.26530612244898,-0.0348130419132824
-0.857142857142857,5.51020408163265,0.0770241808370521
-0.857142857142857,5.75510204081633,0.199562480394878
-0.857142857142857,6,0.322027366008367
-0.612244897959184,-1.10204081632653,0.112727740887365
-0.612244897959184,-0.857142857142857,0.200765031324379
-0.612244897959184,-0.612244897959184,0.293654365194227
-0.612244897959184,-0.36734693877551,0.385491579130513
-0.612244897959184,-0.122448979591837,0.470230915294616
-0.612244897959184,0.122448979591837,0.542456186244039
-0.612244897959184,0.36734693877551,0.598052113548291
-0.612244897959184,0.612244897959184,0.634631668399209
-0.612244897959184,0.857142857142857,0.651627454213169
-0.612244897959184,1.10204081632653,0.650037161244584
-0.612244897959184,1.3469387755102,0.631902919688025
-0.612244897959184,1.59183673469388,0.599675437236733
-0.612244897959184,1.83673469387755,0.555643747700222
-0.612244897959184,2.08163265306122,0.501589839391614
-0.612244897959184,2.3265306122449,0.43875986278053
-0.612244897959184,2.57142857142857,0.368149706448789
-0.612244897959184,2.81632653061224,0.291009763104542
-0.612244897959184,3.06122448979592,0.209407731638955
-0.612244897959184,3.30612244897959,0.126666351950075
-0.612244897959184,3.55102040816327,0.047518991470525
-0.612244897959184,3.79591836734694,-0.0221086645910136
-0.612244897959184,4.04081632653061,-0.0756951672737616
-0.612244897959184,4.28571428571429,-0.107013379607193
-0.612244897959184,4.53061224489796,-0.111157376905444
-0.612244897959184,4.77551020408163,-0.085508670593842
-0.612244897959184,5.02040816326531,-0.0304425604661839
-0.612244897959184,5.26530612244898,0.0503859426431958
-0.612244897959184,5.51020408163265,0.150264018059691
-0.612244897959184,5.75510204081633,0.26014321147234
-0.612244897959184,6,0.369756091692462
-0.36734693877551,-1.10204081632653,0.181393914284957
-0.36734693877551,-0.857142857142857,0.291169164963407
-0.36734693877551,-0.612244897959184,0.405748425014655
-0.36734693877551,-0.36734693877551,0.517949543476916
-0.36734693877551,-0.122448979591837,0.620622381379832
-0.36734693877551,0.122448979591837,0.707572505458156
-0.36734693877551,0.36734693877551,0.774315275319152
-0.36734693877551,0.612244897959184,0.818496665939878
-0.36734693877551,0.857142857142857,0.839894068409861
-0.36734693877551,1.10204081632653,0.840016695415617
-0.36734693877551,1.3469387755102,0.821430773202565
-0.36734693877551,1.59183673469388,0.7870069199057
-0.36734693877551,1.83673469387755,0.739302528057983
-0.36734693877551,2.08163265306122,0.680244831167886
-0.36734693877551,2.3265306122449,0.61118508118252
-0.36734693877551,2.57142857142857,0.533280656554362
-0.36734693877551,2.81632653061224,0.448064646984352
-0.36734693877551,3.06122448979592,0.358009349507962
-0.36734693877551,3.30612244897959,0.266893536868693
-0.36734693877551,3.55102040816327,0.179837856573817
-0.36734693877551,3.79591836734694,0.102959019460466
-0.36734693877551,4.04081632653061,0.0426865079197447
-0.36734693877551,4.28571428571429,0.00486289795918537
-0.36734693877551,4.53061224489796,-0.00620394394084456
-0.36734693877551,4.77551020408163,0.0114432354037403
-0.36734693877551,5.02040816326531,0.0568855772050859
-0.36734693877551,5.26530612244898,0.126203093759684
-0.36734693877551,5.51020408163265,0.212793282368
-0.36734693877551,5.75510204081633,0.30810092630276
-0.36734693877551,6,0.402653891736559
-0.122448979591837,-1.10204081632653,0.237409341652434
-0.122448979591837,-0.857142857142857,0.365189625435347
-0.122448979591837,-0.612244897959184,0.497655010637302
-0.122448979591837,-0.36734693877551,0.626486017065384
-0.122448979591837,-0.122448979591837,0.743557803012364
-0.122448979591837,0.122448979591837,0.842008133877797
-0.122448979591837,0.36734693877551,0.917069362273724
-0.122448979591837,0.612244897959184,0.966481084826199
-0.122448979591837,0.857142857142857,0.990401363307975
-0.122448979591837,1.10204081632653,0.990865131525645
-0.122448979591837,1.3469387755102,0.970959840821323
-0.122448979591837,1.59183673469388,0.933961816247836
-0.122448979591837,1.83673469387755,0.882677490031881
-0.122448979591837,2.08163265306122,0.819160530164221
-0.122448979591837,2.3265306122449,0.744852503266749
-0.122448979591837,2.57142857142857,0.661061295956382
-0.122448979591837,2.81632653061224,0.569590457044249
-0.122448979591837,3.06122448979592,0.473293604433718
-0.122448979591837,3.30612244897959,0.376358542728471
-0.122448979591837,3.55102040816327,0.284210352522964
-0.122448979591837,3.79591836734694,0.20303090830572
-0.122448979591837,4.04081632653061,0.138990704280565
-0.122448979591837,4.28571428571429,0.0973527807191914
-0.122448979591837,4.53061224489796,0.0816280451728049
-0.122448979591837,4.77551020408163,0.0929407892703717
-0.122448979591837,5.02040816326531,0.129715872597185
-0.122448979591837,5.26530612244898,0.187739731335594
-0.122448979591837,5.51020408163265,0.260587568444885
-0.122448979591837,5.75510204081633,0.340355595742885
-0.122448979591837,6,0.418593867996777
0.122448979591837,-1.10204081632653,0.282598825167814
0.122448979591837,-0.857142857142857,0.423778326838645
0.122448979591837,-0.612244897959184,0.569433451643437
0.122448979591837,-0.36734693877551,0.7103323897847
0.122448979591837,-0.122448979591837,0.837578463403121
0.122448979591837,0.122448979591837,0.943802340948148
0.122448979591837,0.36734693877551,1.02405993192367
0.122448979591837,0.612244897959184,1.07623428928386
0.122448979591837,0.857142857142857,1.10086339310592
0.122448979591837,1.10204081632653,1.10046912528655
0.122448979591837,1.3469387755102,1.0785991114451
0.122448979591837,1.59183673469388,1.03886760533035
0.122448979591837,1.83673469387755,0.984268133292048
0.122448979591837,2.08163265306122,0.916932438437321
0.122448979591837,2.3265306122449,0.838359845616874
0.122448979591837,2.57142857142857,0.749988915987645
0.122448979591837,2.81632653061224,0.653879180339989
0.122448979591837,3.06122448979592,0.55324640747626
0.122448979591837,3.30612244897959,0.45265290240608
0.122448979591837,3.55102040816327,0.35776937387621
0.122448979591837,3.79591836734694,0.274755051592724
0.122448979591837,4.04081632653061,0.209406118822381
0.122448979591837,4.28571428571429,0.166272031507434
0.122448979591837,4.53061224489796,0.147929634782596
0.122448979591837,4.77551020408163,0.154550459733857
0.122448979591837,5.02040816326531,0.183821847977775
0.122448979591837,5.26530612244898,0.23121147128077
0.122448979591837,5.51020408163265,0.290512379496013
0.122448979591837,5.75510204081633,0.354575797598351
0.122448979591837,6,0.416127390022328
0.36734693877551,-1.10204081632653,0.321815777218102
0.36734693877551,-0.857142857142857,0.471526240630681
0.36734693877551,-0.612244897959184,0.625386641195338
0.36734693877551,-0.36734693877551,0.773541038215241
0.36734693877551,-0.122448979591837,0.906578203507231
0.36734693877551,0.122448979591837,1.01681718902706
0.36734693877551,0.36734693877551,1.09925238958098
0.36734693877551,0.612244897959184,1.1519410948638
0.36734693877551,0.857142857142857,1.17575883393816
0.36734693877551,1.10204081632653,1.1736206797427
0.36734693877551,1.3469387755102,1.14941589291314
0.36734693877551,1.59183673469388,1.106978466126
0.36734693877551,1.83673469387755,1.04938978185083
0.36734693877551,2.08163265306122,0.978788773475718
0.36734693877551,2.3265306122449,0.896690204302133
0.36734693877551,2.57142857142857,0.804642762170561
0.36734693877551,2.81632653061224,0.704952712790818
0.36734693877551,3.06122448979592,0.601189223843267
0.36734693877551,3.30612244897959,0.498272228019736
0.36734693877551,3.55102040816327,0.402088009996552
0.36734693877551,3.79591836734694,0.318728757195571
0.36734693877551,4.04081632653061,0.253560012187214
0.36734693877551,4.28571428571429,0.210354778309544
0.36734693877551,4.53061224489796,0.190694088850083
0.36734693877551,4.77551020408163,0.193745106851234
0.36734693877551,5.02040816326531,0.216425342363471
0.36734693877551,5.26530612244898,0.253878332374947
0.36734693877551,5.51020408163265,0.300140862234686
0.36734693877551,5.75510204081633,0.34887572408709
0.36734693877551,6,0.394065154420445
0.612244897959184,-1.10204081632653,0.361813507408005
0.612244897959184,-0.857142857142857,0.515528104334526
0.612244897959184,-0.612244897959184,0.67292652497302
0.612244897959184,-0.36734693877551,0.82385002639413
0.612244897959184,-0.122448979591837,0.958657170576131
0.612244897959184,0.122448979591837,1.06956358869524
0.612244897959184,0.36734693877551,1.1516104195501
0.612244897959184,0.612244897959184,1.20303360219317
0.612244897959184,0.857142857142857,1.22496235704985
0.612244897959184,1.10204081632653,1.22056273617668
0.612244897959184,1.3469387755102,1.19390100770531
0.612244897959184,1.59183673469388,1.14887681097429
0.612244897959184,1.83673469387755,1.08853866016538
0.612244897959184,2.08163265306122,1.01495461873269
0.612244897959184,2.3265306122449,0.929616080325861
0.612244897959184,2.57142857142857,0.834170409172841
0.612244897959184,2.81632653061224,0.731171937478001
0.612244897959184,3.06122448979592,0.624545379695046
0.612244897959184,3.30612244897959,0.519565090286956
0.612244897959184,3.55102040816327,0.422324450466933
0.612244897959184,3.79591836734694,0.338839337614448
0.612244897959184,4.04081632653061,0.274040500613527
0.612244897959184,4.28571428571429,0.230929984382502
0.612244897959184,4.53061224489796,0.210109705823806
0.612244897959184,4.77551020408163,0.209768822483978
0.612244897959184,5.02040816326531,0.226087463944896
0.612244897959184,5.26530612244898,0.253919417128162
0.612244897959184,5.51020408163265,0.28757795122074
0.612244897959184,5.75510204081633,0.321565992687216
0.612244897959184,6,0.3511449591854
0.857142857142857,-1.10204081632653,0.409672515518702
0.857142857142857,-0.857142857142857,0.563695996225939
0.857142857142857,-0.612244897959184,0.720782015626452
0.857142857142857,-0.36734693877551,0.870789291672315
0.857142857142857,-0.122448979591837,1.00412604393446
0.857142857142857,0.122448979591837,1.11310048940014
0.857142857142857,0.36734693877551,1.19288669569542
0.857142857142857,0.612244897959184,1.24187275089279
0.857142857142857,0.857142857142857,1.26132226157057
0.857142857142857,1.10204081632653,1.25447651795613
0.857142857142857,1.3469387755102,1.22538919299749
0.857142857142857,1.59183673469388,1.17785970237809
0.857142857142857,1.83673469387755,1.11478543801298
0.857142857142857,2.08163265306122,1.03809931223496
0.857142857142857,2.3265306122449,0.949249719467162
0.857142857142857,2.57142857142857,0.849989100101672
0.857142857142857,2.81632653061224,0.743132712033382
0.857142857142857,3.06122448979592,0.632966954300008
0.857142857142857,3.30612244897959,0.525117180503474
0.857142857142857,3.55102040816327,0.425877988483661
0.857142857142857,3.79591836734694,0.341193545309447
0.857142857142857,4.04081632653061,0.275587707193182
0.857142857142857,4.28571428571429,0.231349983934592
0.857142857142857,4.53061224489796,0.208190598235782
0.857142857142857,4.77551020408163,0.203426895701369
0.857142857142857,5.02040816326531,0.212610529097742
0.857142857142857,5.26530612244898,0.230399693181981
0.857142857142857,5.51020408163265,0.251449113077893
0.857142857142857,5.75510204081633,0.271129259881377
0.857142857142857,6,0.285969291361579
1.10204081632653,-1.10204081632653,0.471146136985608
1.10204081632653,-0.857142857142857,0.622909295685697
1.10204081632653,-0.612244897959184,0.776959453147182
1.10204081632653,-0.36734693877551,0.923459539353662
1.10204081632653,-0.122448979591837,1.05311285190699
1.10204081632653,0.122448979591837,1.15848115373709
1.10204081632653,0.36734693877551,1.23492328336344
1.10204081632653,0.612244897959184,1.28092203537269
1.10204081632653,0.857142857142857,1.29773245052532
1.10204081632653,1.10204081632653,1.28848315082862
1.10204081632653,1.3469387755102,1.25702799627752
1.10204081632653,1.59183673469388,1.20691775819443
1.10204081632653,1.83673469387755,1.1408100379292
1.10204081632653,2.08163265306122,1.06047379453344
1.10204081632653,2.3265306122449,0.967327908598665
1.10204081632653,2.57142857142857,0.863258982678509
1.10204081632653,2.81632653061224,0.751362930921895
1.10204081632653,3.06122448979592,0.636284283832145
1.10204081632653,3.30612244897959,0.523974336838199
1.10204081632653,3.55102040816327,0.420898570624665
1.10204081632653,3.79591836734694,0.332918093787058
1.10204081632653,4.04081632653061,0.264180719901095
1.10204081632653,4.28571428571429,0.216350090665552
1.10204081632653,4.53061224489796,0.188386026389629
1.10204081632653,4.77551020408163,0.176913551931191
1.10204081632653,5.02040816326531,0.17704604043647
1.10204081632653,5.26530612244898,0.183415557422776
1.10204081632653,5.51020408163265,0.19113934417593
1.10204081632653,5.75510204081633,0.196510252603432
1.10204081632653,6,0.197308806876405
1.3469387755102,-1.10204081632653,0.549294543335341
1.3469387755102,-0.857142857142857,0.697411852145242
1.3469387755102,-0.612244897959184,0.846905216933726
1.3469387755102,-0.36734693877551,0.988470103612293
1.3469387755102,-0.122448979591837,1.11329326817929
1.3469387755102,0.122448979591837,1.21430011500684
1.3469387755102,0.36734693877551,1.28704598009771
1.3469387755102,0.612244897959184,1.33002562675226
1.3469387755102,0.857142857142857,1.34433520987945
1.3469387755102,1.10204081632653,1.33281481670948
1.3469387755102,1.3469387755102,1.29896183519456
1.3469387755102,1.59183673469388,1.24597522929404
1.3469387755102,1.83673469387755,1.17623729463014
1.3469387755102,2.08163265306122,1.0913762065251
1.3469387755102,2.3265306122449,0.992835781433362
1.3469387755102,2.57142857142857,0.882687356050188
1.3469387755102,2.81632653061224,0.764324311207499
1.3469387755102,3.06122448979592,0.642718684619057
1.3469387755102,3.30612244897959,0.524077393829684
1.3469387755102,3.55102040816327,0.414953777476069
1.3469387755102,3.79591836734694,0.321067749639427
1.3469387755102,4.04081632653061,0.24619388206108
1.3469387755102,4.28571428571429,0.191456526236434
1.3469387755102,4.53061224489796,0.15523753970448
1.3469387755102,4.77551020408163,0.133707933856779
1.3469387755102,5.02040816326531,0.121809850138818
1.3469387755102,5.26530612244898,0.11440012053053
1.3469387755102,5.51020408163265,0.107251403452065
1.3469387755102,5.75510204081633,0.0976842468914982
1.3469387755102,6,0.084736287641748
1.59183673469388,-1.10204081632653,0.643691098710189
1.59183673469388,-0.857142857142857,0.787787367277545
1.59183673469388,-0.612244897959184,0.932247657529588
1.59183673469388,-0.36734693877551,1.0684569263004
1.59183673469388,-0.122448979591837,1.18820611678524
1.59183673469388,0.122448979591837,1.28483858945543
1.59183673469388,0.36734693877551,1.35408079794043
1.59183673469388,0.612244897959184,1.39434286248535
1.59183673469388,0.857142857142857,1.40642278392443
1.59183673469388,1.10204081632653,1.39273073959074
1.59183673469388,1.3469387755102,1.3563042583734
1.59183673469388,1.59183673469388,1.29995191438585
1.59183673469388,1.83673469387755,1.22581154319626
1.59183673469388,2.08163265306122,1.13545143927047
1.59183673469388,2.3265306122449,1.03043416093816
1.59183673469388,2.57142857142857,0.913079956917679
1.59183673469388,2.81632653061224,0.787080928083359
1.59183673469388,3.06122448979592,0.657662885293328
1.59183673469388,3.30612244897959,0.531154197164355
1.59183673469388,3.55102040816327,0.414039545453968
1.59183673469388,3.79591836734694,0.311769838897995
1.59183673469388,4.04081632653061,0.227696528739979
1.59183673469388,4.28571428571429,0.162465747117859
1.59183673469388,4.53061224489796,0.114060495956207
1.59183673469388,4.77551020408163,0.0784736941873061
1.59183673469388,5.02040816326531,0.0508047454476099
1.59183673469388,5.26530612244898,0.0264600860440074
1.59183673469388,5.51020408163265,0.00213412388355327
1.59183673469388,5.75510204081633,-0.0236585542959405
1.59183673469388,6,-0.0505772776421346
1.83673469387755,-1.10204081632653,0.750337363106786
1.83673469387755,-0.857142857142857,0.890692547596278
1.83673469387755,-0.612244897959184,1.03034176129532
1.83673469387755,-0.36734693877551,1.16144613715612
1.83673469387755,-0.122448979591837,1.27645745701516
1.83673469387755,0.122448979591837,1.36914320712905
1.83673469387755,0.36734693877551,1.43535070726668
1.83673469387755,0.612244897959184,1.47331092590668
1.83673469387755,0.857142857142857,1.48341303270654
1.83673469387755,1.10204081632653,1.46754651525285
1.83673469387755,1.3469387755102,1.42825058936752
1.83673469387755,1.59183673469388,1.3679745014828
1.83673469387755,1.83673469387755,1.28870663506613
1.83673469387755,2.08163265306122,1.1920855868568
1.83673469387755,2.3265306122449,1.0799134555761
1.83673469387755,2.57142857142857,0.954823827714849
1.83673469387755,2.81632653061224,0.820781415962429
1.83673469387755,3.06122448979592,0.68314007677828
1.83673469387755,3.30612244897959,0.548145417060735
1.83673469387755,3.55102040816327,0.421978255485107
1.83673469387755,3.79591836734694,0.309616228154305
1.83673469387755,4.04081632653061,0.213874218742347
1.83673469387755,4.28571428571429,0.134939136805206
1.83673469387755,4.53061224489796,0.0705586812214727
1.83673469387755,4.77551020408163,0.0168351240822568
1.83673469387755,5.02040816326531,-0.0306116683511641
1.83673469387755,5.26530612244898,-0.0754503543230125
1.83673469387755,5.51020408163265,-0.119741539814447
1.83673469387755,5.75510204081633,-0.163556171749167
1.83673469387755,6,-0.205160782877939
2.08163265306122,-1.10204081632653,0.862259674967262
2.08163265306122,-0.857142857142857,0.999352398021491
2.08163265306122,-0.612244897959184,1.1346541303099
2.08163265306122,-0.36734693877551,1.26113286713615
2.08163265306122,-0.122448979591837,1.37191068713439
2.08163265306122,0.122448979591837,1.46115623275038
2.08163265306122,0.36734693877551,1.52478227493758
2.08163265306122,0.612244897959184,1.56076630134424
2.08163265306122,0.857142857142857,1.56902012641828
2.08163265306122,1.10204081632653,1.55087865770626
2.08163265306122,1.3469387755102,1.5084065051633
2.08163265306122,1.59183673469388,1.44378232796848
2.08163265306122,1.83673469387755,1.35898495309684
2.08163265306122,2.08163265306122,1.25587986077212
2.08163265306122,2.3265306122449,1.13663474474758
2.08163265306122,2.57142857142857,1.00424526086583
2.08163265306122,2.81632653061224,0.862888414726643
2.08163265306122,3.06122448979592,0.717871607699359
2.08163265306122,3.30612244897959,0.575094976244461
2.08163265306122,3.55102040816327,0.440137305454365
2.08163265306122,3.79591836734694,0.31723657618395
2.08163265306122,4.04081632653061,0.208501436991914
2.08163265306122,4.28571428571429,0.113632625266463
2.08163265306122,4.53061224489796,0.0302736765960936
2.08163265306122,4.77551020408163,-0.0450934968589816
2.08163265306122,5.02040816326531,-0.115967333244086
2.08163265306122,5.26530612244898,-0.184704856674369
2.08163265306122,5.51020408163265,-0.251776775105978
2.08163265306122,5.75510204081633,-0.315591074193586
2.08163265306122,6,-0.372901091013407
2.3265306122449,-1.10204081632653,0.970624537997031
2.3265306122449,-0.857142857142857,1.10466961364794
2.3265306122449,-0.612244897959184,1.23585733785985
2.3265306122449,-0.36734693877551,1.35796097979828
2.3265306122449,-0.122448979591837,1.46476144168662
2.3265306122449,0.122448979591837,1.55080283096864
2.3265306122449,0.36734693877551,1.612026222615
2.3265306122449,0.612244897959184,1.6461183875313
2.3265306122449,0.857142857142857,1.65249453099518
2.3265306122449,1.10204081632653,1.63195308357407
2.3265306122449,1.3469387755102,1.58615263312103
2.3265306122449,1.59183673469388,1.51711996672586
2.3265306122449,1.83673469387755,1.42697533891624
2.3265306122449,2.08163265306122,1.31796027912434
2.3265306122449,2.3265306122449,1.19271225356167
2.3265306122449,2.57142857142857,1.054607413324
2.3265306122449,2.81632653061224,0.907941991682211
2.3265306122449,3.06122448979592,0.757771448694005
2.3265306122449,3.30612244897959,0.609359997249553
2.3265306122449,3.55102040816327,0.467360549922408
2.3265306122449,3.79591836734694,0.334978594871262
2.3265306122449,4.04081632653061,0.213416499132452
2.3265306122449,4.28571428571429,0.101825557405571
2.3265306122449,4.53061224489796,-0.00216594303945472
2.3265306122449,4.77551020408163,-0.101471954274764
2.3265306122449,5.02040816326531,-0.198393154307493
2.3265306122449,5.26530612244898,-0.293627643806242
2.3265306122449,5.51020408163265,-0.385740122218456
2.3265306122449,5.75510204081633,-0.471241561666085
2.3265306122449,6,-0.545249907063575
2.57142857142857,-1.10204081632653,1.06612937024198
2.57142857142857,-0.857142857142857,1.19670135010547
2.57142857142857,-0.612244897959184,1.3233859407542
2.57142857142857,-0.36734693877551,1.44075519069695
2.57142857142857,-0.122448979591837,1.54324585127231
2.57142857142857,0.122448979591837,1.62577694949989
2.57142857142857,0.36734693877551,1.68432113235284
2.57142857142857,0.612244897959184,1.7162866794881
2.57142857142857,0.857142857142857,1.72062163709828
2.57142857142857,1.10204081632653,1.69764313700427
2.57142857142857,1.3469387755102,1.64868890977434
2.57142857142857,1.59183673469388,1.5757445170116
2.57142857142857,1.83673469387755,1.48119191531809
2.57142857142857,2.08163265306122,1.36775235209911
2.57142857142857,2.3265306122449,1.23858858464145
2.57142857142857,2.57142857142857,1.09743601102515
2.57142857142857,2.81632653061224,0.948595528918905
2.57142857142857,3.06122448979592,0.796665414210801
2.57142857142857,3.30612244897959,0.646002341755691
2.57142857142857,3.55102040816327,0.500037888057795
2.57142857142857,3.79591836734694,0.36067757551829
2.57142857142857,4.04081632653061,0.228027094063492
2.57142857142857,4.28571428571429,0.100609417676268
2.57142857142857,4.53061224489796,-0.0239183303147255
2.57142857142857,4.77551020408163,-0.147712943964406
2.57142857142857,5.02040816326531,-0.271650897694578
2.57142857142857,5.26530612244898,-0.394519381302754
2.57142857142857,5.51020408163265,-0.512748199442621
2.57142857142857,5.75510204081633,-0.620784087171007
2.57142857142857,6,-0.71202513649934
2.81632653061224,-1.10204081632653,1.14040613499141
2.81632653061224,-0.857142857142857,1.2662214511026
2.81632653061224,-0.612244897959184,1.38715441110388
2.81632653061224,-0.36734693877551,1.49858884105175
2.81632653061224,-0.122448979591837,1.59564835677049
2.81632653061224,0.122448979591837,1.67367418109747
2.81632653061224,0.36734693877551,1.72872993160944
2.81632653061224,0.612244897959184,1.75801217104817
2.81632653061224,0.857142857142857,1.76007199663116
2.81632653061224,1.10204081632653,1.73481608423277
2.81632653061224,1.3469387755102,1.68333015407289
2.81632653061224,1.59183673469388,1.60762115265167
2.81632653061224,1.83673469387755,1.51038164756728
2.81632653061224,2.08163265306122,1.39483679872433
2.81632653061224,2.3265306122449,1.26466124354529
2.81632653061224,2.57142857142857,1.12388740039916
2.81632653061224,2.81632653061224,0.97670470607864
2.81632653061224,3.06122448979592,0.827089007427151
2.81632653061224,3.30612244897959,0.678291127984397
2.81632653061224,3.55102040816327,0.532315365010676
2.81632653061224,3.79591836734694,0.389583467149837
2.81632653061224,4.04081632653061,0.248969895947191
2.81632653061224,4.28571428571429,0.108301643852856
2.81632653061224,4.53061224489796,-0.0347325503075462
2.81632653061224,4.77551020408163,-0.181470507278972
2.81632653061224,5.02040816326531,-0.33126682913449
2.81632653061224,5.26530612244898,-0.480892953668145
2.81632653061224,5.51020408163265,-0.624558454351204
2.81632653061224,5.75510204081633,-0.754598127401821
2.81632653061224,6,-0.862685925923567
3.06122448979592,-1.10204081632653,1.1872073660896
3.06122448979592,-0.857142857142857,1.30610624417261
3.06122448979592,-0.612244897959184,1.41914436660174
3.06122448979592,-0.36734693877551,1.52256535650771
3.06122448979592,-0.122448979591837,1.61225990441886
3.06122448979592,0.122448979591837,1.68409825136296
3.06122448979592,0.36734693877551,1.73435572124384
3.06122448979592,0.612244897959184,1.76013484375387
3.06122448979592,0.857142857142857,1.75968719011906
3.06122448979592,1.10204081632653,1.73257264558422
3.06122448979592,1.3469387755102,1.67964775705714
3.06122448979592,1.59183673469388,1.60292299643027
3.06122448979592,1.83673469387755,1.50534916806
3.06122448979592,2.08163265306122,1.39057826048353
3.06122448979592,2.3265306122449,1.26270571199224
3.06122448979592,2.57142857142857,1.12596540778851
3.06122448979592,2.81632653061224,0.984342601805891
3.06122448979592,3.06122448979592,0.841105881157303
3.06122448979592,3.30612244897959,0.698326549340823
3.06122448979592,3.55102040816327,0.556520936084729
3.06122448979592,3.79591836734694,0.414579521130963
3.06122448979592,4.04081632653061,0.270109259730146
3.06122448979592,4.28571428571429,0.120211385100841
3.06122448979592,4.53061224489796,-0.0374243917634776
3.06122448979592,4.77551020408163,-0.203357270856387
3.06122448979592,5.02040816326531,-0.375478129395868
3.06122448979592,5.26530612244898,-0.548623159211572
3.06122448979592,5.51020408163265,-0.714883213033177
3.06122448979592,5.75510204081633,-0.864595290441612
3.06122448979592,6,-0.987821371730431
3.30612244897959,-1.10204081632653,1.20320802449703
3.30612244897959,-0.857142857142857,1.31233969229827
3.30612244897959,-0.612244897959184,1.41461891711629
3.30612244897959,-0.36734693877551,1.5072350159377
3.30612244897959,-0.122448979591837,1.58697601161817
3.30612244897959,0.122448979591837,1.65040482492997
3.30612244897959,0.36734693877551,1.69418324863559
3.30612244897959,0.612244897959184,1.71547620528418
3.30612244897959,0.857142857142857,1.71234402988172
3.30612244897959,1.10204081632653,1.68403736911774
3.30612244897959,1.3469387755102,1.63114121545683
3.30612244897959,1.59183673469388,1.55555449178433
3.30612244897959,1.83673469387755,1.46032106733506
3.30612244897959,2.08163265306122,1.34933750397476
3.30612244897959,2.3265306122449,1.22695666308145
3.30612244897959,2.57142857142857,1.09750025265159
3.30612244897959,2.81632653061224,0.964704532086649
3.30612244897959,3.06122448979592,0.831158393769987
3.30612244897959,3.30612244897959,0.697841228889264
3.30612244897959,3.55102040816327,0.56390373625586
3.30612244897959,3.79591836734694,0.426829118775562
3.30612244897959,4.04081632653061,0.283047968689863
3.30612244897959,4.28571428571429,0.128964350162656
3.30612244897959,4.53061224489796,-0.0377847753561187
3.30612244897959,4.77551020408163,-0.217122455700954
3.30612244897959,5.02040816326531,-0.40569894022991
3.30612244897959,5.26530612244898,-0.596697256537805
3.30612244897959,5.51020408163265,-0.780398568552231
3.30612244897959,5.75510204081633,-0.945440449933052
3.30612244897959,6,-1.08052321844802
3.55102040816327,-1.10204081632653,1.18833368811842
3.55102040816327,-0.857142857142857,1.2845109467298
3.55102040816327,-0.612244897959184,1.37279856104007
3.55102040816327,-0.36734693877551,1.45144468995667
3.55102040816327,-0.122448979591837,1.51830070052914
3.55102040816327,0.122448979591837,1.57082523153243
3.55102040816327,0.36734693877551,1.60627609692217
3.55102040816327,0.612244897959184,1.62205691112685
3.55102040816327,0.857142857142857,1.61613994225183
3.55102040816327,1.10204081632653,1.5874672949893
3.55102040816327,1.3469387755102,1.53624099352985
3.55102040816327,1.59183673469388,1.46403984656829
3.55102040816327,1.83673469387755,1.37373348106554
3.55102040816327,2.08163265306122,1.2691915488557
3.55102040816327,2.3265306122449,1.15480757360273
3.55102040816327,2.57142857142857,1.0348788205243
3.55102040816327,2.81632653061224,0.912913677552948
3.55102040816327,3.06122448979592,0.790976685415173
3.55102040816327,3.30612244897959,0.669216694158381
3.55102040816327,3.55102040816327,0.545734305620891
3.55102040816327,3.79591836734694,0.416909888093687
3.55102040816327,4.04081632653061,0.278225207802377
3.55102040816327,4.28571428571429,0.125484036528322
3.55102040816327,4.53061224489796,-0.0437949813320317
3.55102040816327,4.77551020408163,-0.229131099350894
3.55102040816327,5.02040816326531,-0.426309714072188
3.55102040816327,5.26530612244898,-0.627333405715191
3.55102040816327,5.51020408163265,-0.821182104955639
3.55102040816327,5.75510204081633,-0.995272643343654
3.55102040816327,6,-1.1373333018313
3.79591836734694,-1.10204081632653,1.14560244798475
3.79591836734694,-0.857142857142857,1.22576079219902
3.79591836734694,-0.612244897959184,1.29692250426945
3.79591836734694,-0.36734693877551,1.35851323442505
3.79591836734694,-0.122448979591837,1.40962270580625
3.79591836734694,0.122448979591837,1.44881842953747
3.79591836734694,0.36734693877551,1.4741705334975
3.79591836734694,0.612244897959184,1.48349500867336
3.79591836734694,0.857142857142857,1.47476127278429
3.79591836734694,1.10204081632653,1.44656639157983
3.79591836734694,1.3469387755102,1.39856187900021
3.79591836734694,1.59183673469388,1.33172875537737
3.79591836734694,1.83673469387755,1.24842470093743
3.79591836734694,2.08163265306122,1.15216511647667
3.79591836734694,2.3265306122449,1.04714291818769
3.79591836734694,2.57142857142857,0.937539244707779
3.79591836734694,2.81632653061224,0.826728166025237
3.79591836734694,3.06122448979592,0.716526588486328
3.79591836734694,3.30612244897959,0.606671357702544
3.79591836734694,3.55102040816327,0.494699908860952
3.79591836734694,3.79591836734694,0.376353819393563
3.79591836734694,4.04081632653061,0.246516029009162
3.79591836734694,4.28571428571429,0.100552671440442
3.79591836734694,4.53061224489796,-0.0642022862176519
3.79591836734694,4.77551020408163,-0.247162525914082
3.79591836734694,5.02040816326531,-0.443743152290011
3.79591836734694,5.26530612244898,-0.645390802059549
3.79591836734694,5.51020408163265,-0.840453960604848
3.79591836734694,5.75510204081633,-1.01575581802936
3.79591836734694,6,-1.15856009553955
4.04081632653061,-1.10204081632653,1.08053708235453
4.04081632653061,-0.857142857142857,1.1422146881878
4.04081632653061,-0.612244897959184,1.19371221229429
4.04081632653061,-0.36734693877551,1.23572900448731
4.04081632653061,-0.122448979591837,1.26874346869623
4.04081632653061,0.122448979591837,1.29261978345581
4.04081632653061,0.36734693877551,1.30643154517756
4.04081632653061,0.612244897959184,1.30855579685815
4.04081632653061,0.857142857142857,1.2970185626779
4.04081632653061,1.10204081632653,1.27000792983557
4.04081632653061,1.3469387755102,1.22642832048407
4.04081632653061,1.59183673469388,1.16635678131386
4.04081632653061,1.83673469387755,1.09127803473306
4.04081632653061,2.08163265306122,1.00401466066678
4.04081632653061,2.3265306122449,0.908326301687372
4.04081632653061,2.57142857142857,0.808221317084527
4.04081632653061,2.81632653061224,0.707097674200938
4.04081632653061,3.06122448979592,0.606893722892167
4.04081632653061,3.30612244897959,0.507465187213119
4.04081632653061,3.55102040816327,0.406392884704404
4.04081632653061,3.79591836734694,0.299354959214858
4.04081632653061,4.04081632653061,0.181073101542189
4.04081632653061,4.28571428571429,0.0466901634636017
4.04081632653061,4.53061224489796,-0.106701478148871
4.04081632653061,4.77551020408163,-0.27874038902132
4.04081632653061,5.02040816326531,-0.46503268338527
4.04081632653061,5.26530612244898,-0.657182780486241
4.04081632653061,5.51020408163265,-0.8436749628516
4.04081632653061,5.75510204081633,-1.01145792585357
4.04081632653061,6,-1.14791427814234
4.28571428571429,-1.10204081632653,1.0002612239147
4.28571428571429,-0.857142857142857,1.04201279400956
4.28571428571429,-0.612244897959184,1.07234225904713
4.28571428571429,-0.36734693877551,1.09326860270572
4.28571428571429,-0.122448979591837,1.10675099416949
4.28571428571429,0.122448979591837,1.11407796977198
4.28571428571429,0.36734693877551,1.11546268482958
4.28571428571429,0.612244897959184,1.10994820476106
4.28571428571429,0.857142857142857,1.09564873614403
4.28571428571429,1.10204081632653,1.07026922131013
4.28571428571429,1.3469387755102,1.03177695621793
4.28571428571429,1.59183673469388,0.979059181213296
4.28571428571429,1.83673469387755,0.912396838099225
4.28571428571429,2.08163265306122,0.833617342421108
4.28571428571429,2.3265306122449,0.745853909381358
4.28571428571429,2.57142857142857,0.652926874667587
4.28571428571429,2.81632653061224,0.558459311795264
4.28571428571429,3.06122448979592,0.464924734678744
4.28571428571429,3.30612244897959,0.372874558367889
4.28571428571429,3.55102040816327,0.280585399237912
4.28571428571429,3.79591836734694,0.184290700456515
4.28571428571429,4.04081632653061,0.0790262647511519
4.28571428571429,4.28571428571429,-0.0400448092435024
4.28571428571429,4.53061224489796,-0.176110208091889
4.28571428571429,4.77551020408163,-0.329356779692054
4.28571428571429,5.02040816326531,-0.496146308767181
4.28571428571429,5.26530612244898,-0.668966241310698
4.28571428571429,5.51020408163265,-0.837220688525376
4.28571428571429,5.75510204081633,-0.988722300547278
4.28571428571429,6,-1.11157582146357
4.53061224489796,-1.10204081632653,0.912433954585499
4.53061224489796,-0.857142857142857,0.934104381021039
4.53061224489796,-0.612244897959184,0.943097218523476
4.53061224489796,-0.36734693877551,0.942725200769544
4.53061224489796,-0.122448979591837,0.936435662376304
4.53061224489796,0.122448979591837,0.926981824743305
4.53061224489796,0.36734693877551,0.915774810651754
4.53061224489796,0.612244897959184,0.902572802526506
4.53061224489796,0.857142857142857,0.885584924902758
4.53061224489796,1.10204081632653,0.861969109888517
4.53061224489796,1.3469387755102,0.828608742973721
4.53061224489796,1.59183673469388,0.782983383155325
4.53061224489796,1.83673469387755,0.723919407666957
4.53061224489796,2.08163265306122,0.652024521647445
4.53061224489796,2.3265306122449,0.569674943725687
4.53061224489796,2.57142857142857,0.480526149862483
4.53061224489796,2.81632653061224,0.388638454198726
4.53061224489796,3.06122448979592,0.297420363906413
4.53061224489796,3.30612244897959,0.208664734746849
4.53061224489796,3.55102040816327,0.12195883523595
4.53061224489796,3.79591836734694,0.0346773877287405
4.53061224489796,4.04081632653061,-0.0573725854508256
4.53061224489796,4.28571428571429,-0.158761584371711
4.53061224489796,4.53061224489796,-0.272970134447305
4.53061224489796,4.77551020408163,-0.401010013674151
4.53061224489796,5.02040816326531,-0.540501084291849
4.53061224489796,5.26530612244898,-0.685469224516258
4.53061224489796,5.51020408163265,-0.82695388919467
4.53061224489796,5.75510204081633,-0.95431146325409
4.53061224489796,6,-1.05693021486505
4.77551020408163,-1.10204081632653,0.824196113178025
4.77551020408163,-0.857142857142857,0.827006732554688
4.77551020408163,-0.612244897959184,0.815940599129084
4.77551020408163,-0.36734693877551,0.795495896122008
4.77551020408163,-0.122448979591837,0.770516843743731
4.77551020408163,0.122448979591837,0.745159662220762
4.77551020408163,0.36734693877551,0.722002703938066
4.77551020408163,0.612244897959184,0.701508404100043
4.77551020408163,0.857142857142857,0.6819694776608
4.77551020408163,1.10204081632653,0.659962521730282
4.77551020408163,1.3469387755102,0.63121398777932
4.77551020408163,1.59183673469388,0.591683280988833
4.77551020408163,1.83673469387755,0.538608789363691
4.77551020408163,2.08163265306122,0.471260387436255
4.77551020408163,2.3265306122449,0.391200960448881
4.77551020408163,2.57142857142857,0.301971317304295
4.77551020408163,2.81632653061224,0.208255506916728
4.77551020408163,3.06122448979592,0.114723827901168
4.77551020408163,3.30612244897959,0.0248507904192419
4.77551020408163,3.55102040816327,-0.0599675229596315
4.77551020408163,3.79591836734694,-0.140733532589845
4.77551020408163,4.04081632653061,-0.220483046462609
4.77551020408163,4.28571428571429,-0.303297288001552
4.77551020408163,4.53061224489796,-0.392931841477808
4.77551020408163,4.77551020408163,-0.491418953238172
4.77551020408163,5.02040816326531,-0.598018658792295
4.77551020408163,5.26530612244898,-0.708808109210247
4.77551020408163,5.51020408163265,-0.817032155498065
4.77551020408163,5.75510204081633,-0.914140851041726
4.77551020408163,6,-0.991268068493951
5.02040816326531,-1.10204081632653,0.74129360909846
5.02040816326531,-0.857142857142857,0.72772909754742
5.02040816326531,-0.612244897959184,0.699231719138012
5.02040816326531,-0.36734693877551,0.661296911316772
5.02040816326531,-0.122448979591837,0.619976895266061
5.02040816326531,0.122448979591837,0.580667628172279
5.02040816326531,0.36734693877551,0.546996123023777
5.02040816326531,0.612244897959184,0.5200623452999
5.02040816326531,0.857142857142857,0.498221826119922
5.02040816326531,1.10204081632653,0.477479025788133
5.02040816326531,1.3469387755102,0.452422885658745
5.02040816326531,1.59183673469388,0.417506473584576
5.02040816326531,1.83673469387755,0.368383007206007
5.02040816326531,2.08163265306122,0.302984497966647
5.02040816326531,2.3265306122449,0.222077705295402
5.02040816326531,2.57142857142857,0.129149214596428
5.02040816326531,2.81632653061224,0.0296335892499382
5.02040816326531,3.06122448979592,-0.0703326846904009
5.02040816326531,3.30612244897959,-0.16531825091496
5.02040816326531,3.55102040816327,-0.251798739948133
5.02040816326531,3.79591836734694,-0.328832377564375
5.02040816326531,4.04081632653061,-0.398024590613329
5.02040816326531,4.28571428571429,-0.462789067698639
5.02040816326531,4.53061224489796,-0.527106437830479
5.02040816326531,4.77551020408163,-0.594120003875773
5.02040816326531,5.02040816326531,-0.66494992117036
5.02040816326531,5.26530612244898,-0.738041587444553
5.02040816326531,5.51020408163265,-0.809212667841806
5.02040816326531,5.75510204081633,-0.872373214913779
5.02040816326531,6,-0.920720970980553
5.26530612244898,-1.10204081632653,0.667506764096682
5.26530612244898,-0.857142857142857,0.641027172360628
5.26530612244898,-0.612244897959184,0.598793579947021
5.26530612244898,-0.36734693877551,0.547045607240278
5.26530612244898,-0.122448979591837,0.492772650698189
5.26530612244898,0.122448979591837,0.44236058012293
5.26530612244898,0.36734693877551,0.400291986533369
5.26530612244898,0.612244897959184,0.368192793674948
5.26530612244898,0.857142857142857,0.344459664282191
5.26530612244898,1.10204081632653,0.324583831730433
5.26530612244898,1.3469387755102,0.30213256463303
5.26530612244898,1.59183673469388,0.27019426234199
5.26530612244898,1.83673469387755,0.222974517216756
5.26530612244898,2.08163265306122,0.157179780329891
5.26530612244898,2.3265306122449,0.0728600889182296
5.26530612244898,2.57142857142857,-0.0264995472391272
5.26530612244898,2.81632653061224,-0.13467204868352
5.26530612244898,3.06122448979592,-0.244003948320007
5.26530612244898,3.30612244897959,-0.347031978437184
5.26530612244898,3.55102040816327,-0.437998318050011
5.26530612244898,3.79591836734694,-0.513888012316915
5.26530612244898,4.04081632653061,-0.574740315559227
5.26530612244898,4.28571428571429,-0.623181943379285
5.26530612244898,4.53061224489796,-0.663338470714323
5.26530612244898,4.77551020408163,-0.699440183250688
5.26530612244898,5.02040816326531,-0.734505456794514
5.26530612244898,5.26530612244898,-0.769442500561707
5.26530612244898,5.51020408163265,-0.802776952571442
5.26530612244898,5.75510204081633,-0.831032575350958
5.26530612244898,6,-0.849620045596855
5.51020408163265,-1.10204081632653,0.604454849542118
5.51020408163265,-0.857142857142857,0.569087386941581
5.51020408163265,-0.612244897959184,0.517463170569466
5.51020408163265,-0.36734693877551,0.456272506609029
5.51020408163265,-0.122448979591837,0.393116205583974
5.51020408163265,0.122448979591837,0.335060077501729
5.51020408163265,0.36734693877551,0.287197169266113
5.51020408163265,0.612244897959184,0.251538565688919
5.51020408163265,0.857142857142857,0.226506354977774
5.51020408163265,1.10204081632653,0.207184827992167
5.51020408163265,1.3469387755102,0.186321235108466
5.51020408163265,1.59183673469388,0.155892130152364
5.51020408163265,1.83673469387755,0.108907779654055
5.51020408163265,2.08163265306122,0.0410533338999759
5.51020408163265,2.3265306122449,-0.0482147486766564
5.51020408163265,2.57142857142857,-0.155383308577965
5.51020408163265,2.81632653061224,-0.27348694938048
5.51020408163265,3.06122448979592,-0.393466254658053
5.51020408163265,3.30612244897959,-0.505957173579182
5.51020408163265,3.55102040816327,-0.6030826646586
5.51020408163265,3.79591836734694,-0.679823019235101
5.51020408163265,4.04081632653061,-0.734658497075895
5.51020408163265,4.28571428571429,-0.769374280633715
5.51020408163265,4.53061224489796,-0.788136892499018
5.51020408163265,4.77551020408163,-0.796130566217664
5.51020408163265,5.02040816326531,-0.798132713122908
5.51020408163265,5.26530612244898,-0.797389377238071
5.51020408163265,5.51020408163265,-0.795037876555266
5.51020408163265,5.75510204081633,-0.79015536212234
5.51020408163265,6,-0.780341706009438
5.75510204081633,-1.10204081632653,0.551772793046373
5.75510204081633,-0.857142857142857,0.511655767198997
5.75510204081633,-0.612244897959184,0.455159339362335
5.75510204081633,-0.36734693877551,0.389119823550351
5.75510204081633,-0.122448979591837,0.321402003634694
5.75510204081633,0.122448979591837,0.259414365923392
5.75510204081633,0.36734693877551,0.208590706400179
5.75510204081633,0.612244897959184,0.17117469548794
5.75510204081633,0.857142857142857,0.145608377905623
5.75510204081633,1.10204081632653,0.126712890467952
5.75510204081633,1.3469387755102,0.106680601985557
5.75510204081633,1.59183673469388,0.0767094609414061
5.75510204081633,1.83673469387755,0.0289480159148159
5.75510204081633,2.08163265306122,-0.0416736616285354
5.75510204081633,2.3265306122449,-0.136147011845392
5.75510204081633,2.57142857142857,-0.250932921149524
5.75510204081633,2.81632653061224,-0.378474051193119
5.75510204081633,3.06122448979592,-0.508562704342195
5.75510204081633,3.30612244897959,-0.630249057285462
5.75510204081633,3.55102040816327,-0.733846335048005
5.75510204081633,3.79591836734694,-0.812575362611987
5.75510204081633,4.04081632653061,-0.863495058186695
5.75510204081633,4.28571428571429,-0.887557692843572
5.75510204081633,4.53061224489796,-0.888852581652045
5.75510204081633,4.77551020408163,-0.873295700016432
5.75510204081633,5.02040816326531,-0.847133874192827
5.75510204081633,5.26530612244898,-0.815636454560921
5.75510204081633,5.51020408163265,-0.782253709917813
5.75510204081633,5.75510204081633,-0.748366226698113
5.75510204081633,6,-0.713583644642459
6,-1.10204081632653,0.507587970357969
6,-0.857142857142857,0.466541800839706
6,-0.612244897959184,0.409403687768037
6,-0.36734693877551,0.342869051006216
6,-0.122448979591837,0.274731315615582
6,0.122448979591837,0.212410803186021
6,0.36734693877551,0.161415632944751
6,0.612244897959184,0.124074242596124
6,0.857142857142857,0.0988547120922325
6,1.10204081632653,0.0804811943991508
6,1.3469387755102,0.0608903104130913
6,1.59183673469388,0.0308764304368863
6,1.83673469387755,-0.0178989977389046
6,2.08163265306122,-0.0909665172036291
6,2.3265306122449,-0.189617123961002
6,2.57142857142857,-0.310321215003828
6,2.81632653061224,-0.445149856984167
6,3.06122448979592,-0.583116521672903
6,3.30612244897959,-0.712139251448584
6,3.55102040816327,-0.821178933828933
6,3.79591836734694,-0.902078324478362
6,4.04081632653061,-0.950716355104158
6,4.28571428571429,-0.967276142753057
6,4.53061224489796,-0.955649559381003
6,4.77551020408163,-0.922203170554284
6,5.02040816326531,-0.874256804002824
6,5.26530612244898,-0.818649656117554
6,5.51020408163265,-0.760694455612277
6,5.75510204081633,-0.703680116245476
6,6,-0.648924504817331


==> anc/sim_data/final_mean_agent_4.csv <==
x,y,z
-6,-1.10204081632653,0.655820314715061
-6,-0.857142857142857,0.606884863124994
-6,-0.612244897959184,0.542850700796319
-6,-0.36734693877551,0.46875053963155
-6,-0.122448979591837,0.389241902606138
-6,0.122448979591837,0.307527686694845
-6,0.36734693877551,0.224577130042263
-6,0.612244897959184,0.138874360452208
-6,0.857142857142857,0.0468112646974896
-6,1.10204081632653,-0.0563163008302512
-6,1.3469387755102,-0.174916642299758
-6,1.59183673469388,-0.311650526299851
-6,1.83673469387755,-0.466301636000619
-6,2.08163265306122,-0.635291019099865
-6,2.3265306122449,-0.811996945234872
-6,2.57142857142857,-0.987820311083773
-6,2.81632653061224,-1.15371779206875
-6,3.06122448979592,-1.30178044739458
-6,3.30612244897959,-1.42641656249372
-6,3.55102040816327,-1.52481788770328
-6,3.79591836734694,-1.59661494096199
-6,4.04081632653061,-1.64288782075556
-6,4.28571428571429,-1.66490685751853
-6,4.53061224489796,-1.66306069755737
-6,4.77551020408163,-1.63635834060483
-6,5.02040816326531,-1.58269026293004
-6,5.26530612244898,-1.49977166522955
-6,5.51020408163265,-1.3864580428882
-6,5.75510204081633,-1.24399739003589
-6,6,-1.07680260184873
-5.75510204081633,-1.10204081632653,0.585608721611808
-5.75510204081633,-0.857142857142857,0.527049691449062
-5.75510204081633,-0.612244897959184,0.451929297840157
-5.75510204081633,-0.36734693877551,0.365215670194544
-5.75510204081633,-0.122448979591837,0.271823305321026
-5.75510204081633,0.122448979591837,0.175612467918695
-5.75510204081633,0.36734693877551,0.0786133245105414
-5.75510204081633,0.612244897959184,-0.0193142848314394
-5.75510204081633,0.857142857142857,-0.120262292927485
-5.75510204081633,1.10204081632653,-0.227508138172729
-5.75510204081633,1.3469387755102,-0.344361587353094
-5.75510204081633,1.59183673469388,-0.472908890732377
-5.75510204081633,1.83673469387755,-0.61299416148211
-5.75510204081633,2.08163265306122,-0.761738621230052
-5.75510204081633,2.3265306122449,-0.913763752679859
-5.75510204081633,2.57142857142857,-1.06208587364842
-5.75510204081633,2.81632653061224,-1.19944483275749
-5.75510204081633,3.06122448979592,-1.31968561682028
-5.75510204081633,3.30612244897959,-1.41878229419961
-5.75510204081633,3.55102040816327,-1.49519765609472
-5.75510204081633,3.79591836734694,-1.54948237295477
-5.75510204081633,4.04081632653061,-1.58326783514705
-5.75510204081633,4.28571428571429,-1.59801224081711
-5.75510204081633,4.53061224489796,-1.59394711069043
-5.75510204081633,4.77551020408163,-1.56960791713315
-5.75510204081633,5.02040816326531,-1.52213759310203
-5.75510204081633,5.26530612244898,-1.44829172769386
-5.75510204081633,5.51020408163265,-1.34583830160586
-5.75510204081633,5.75510204081633,-1.2149120925033
-5.75510204081633,6,-1.05889565581668
-5.51020408163265,-1.10204081632653,0.516245154977377
-5.51020408163265,-0.857142857142857,0.4532021221977
-5.51020408163265,-0.612244897959184,0.372467246908011
-5.51020408163265,-0.36734693877551,0.278571934614151
-5.51020408163265,-0.122448979591837,0.176350047003655
-5.51020408163265,0.122448979591837,0.0700759579449954
-5.51020408163265,0.36734693877551,-0.0372679087136212
-5.51020408163265,0.612244897959184,-0.144410555289619
-5.51020408163265,0.857142857142857,-0.251773045361265
-5.51020408163265,1.10204081632653,-0.360986056752925
-5.51020408163265,1.3469387755102,-0.474044756914608
-5.51020408163265,1.59183673469388,-0.592315518586261
-5.51020408163265,1.83673469387755,-0.715674577331111
-5.51020408163265,2.08163265306122,-0.842045978367189
-5.51020408163265,2.3265306122449,-0.967506531121811
-5.51020408163265,2.57142857142857,-1.08695970566326
-5.51020408163265,2.81632653061224,-1.19519648612891
-5.51020408163265,3.06122448979592,-1.2880210397616
-5.51020408163265,3.30612244897959,-1.36307690820475
-5.51020408163265,3.55102040816327,-1.42008992956815
-5.51020408163265,3.79591836734694,-1.46042920326901
-5.51020408163265,4.04081632653061,-1.48611880341746
-5.51020408163265,4.28571428571429,-1.49863082764166
-5.51020408163265,4.53061224489796,-1.49788231130448
-5.51020408163265,4.77551020408163,-1.48180735874241
-5.51020408163265,5.02040816326531,-1.44669503142236
-5.51020408163265,5.26530612244898,-1.38823349307773
-5.51020408163265,5.51020408163265,-1.30296709206332
-5.51020408163265,5.75510204081633,-1.18973454272664
-5.51020408163265,6,-1.05065739099215
-5.26530612244898,-1.10204081632653,0.457802397310422
-5.26530612244898,-0.857142857142857,0.396626436628314
-5.26530612244898,-0.612244897959184,0.317034905043331
-5.26530612244898,-0.36734693877551,0.222731673766758
-5.26530612244898,-0.122448979591837,0.118087990756603
-5.26530612244898,0.122448979591837,0.00747412473537334
-5.26530612244898,0.36734693877551,-0.105388846573183
-5.26530612244898,0.612244897959184,-0.217910787812682
-5.26530612244898,0.857142857142857,-0.328823041395169
-5.26530612244898,1.10204081632653,-0.438014581981977
-5.26530612244898,1.3469387755102,-0.546043492565983
-5.26530612244898,1.59183673469388,-0.653454407856017
-5.26530612244898,1.83673469387755,-0.760108400947995
-5.26530612244898,2.08163265306122,-0.864750042181343
-5.26530612244898,2.3265306122449,-0.964979095954352
-5.26530612244898,2.57142857142857,-1.05766926322584
-5.26530612244898,2.81632653061224,-1.13971937952069
-5.26530612244898,3.06122448979592,-1.20888818043241
-5.26530612244898,3.30612244897959,-1.26440628571737
-5.26530612244898,3.55102040816327,-1.30710978744897
-5.26530612244898,3.79591836734694,-1.33899154047865
-5.26530612244898,4.04081632653061,-1.36227163705382
-5.26530612244898,4.28571428571429,-1.37827522426665
-5.26530612244898,4.53061224489796,-1.38650299169284
-5.26530612244898,4.77551020408163,-1.38424593652971
-5.26530612244898,5.02040816326531,-1.36693689775612
-5.26530612244898,5.26530612244898,-1.32919863870892
-5.26530612244898,5.51020408163265,-1.26632129718634
-5.26530612244898,5.75510204081633,-1.17575823676658
-5.26530612244898,6,-1.05821590754746
-5.02040816326531,-1.10204081632653,0.417530245658287
-5.02040816326531,-0.857142857142857,0.364824983245975
-5.02040816326531,-0.612244897959184,0.293429909201049
-5.02040816326531,-0.36734693877551,0.20586982372242
-5.02040816326531,-0.122448979591837,0.105683178982151
-5.02040816326531,0.122448979591837,-0.0030104447552195
-5.02040816326531,0.36734693877551,-0.116038897477553
-5.02040816326531,0.612244897959184,-0.229699988213441
-5.02040816326531,0.857142857142857,-0.341157591840708
-5.02040816326531,1.10204081632653,-0.448607690010868
-5.02040816326531,1.3469387755102,-0.551167433692277
-5.02040816326531,1.59183673469388,-0.648525610304495
-5.02040816326531,1.83673469387755,-0.740479250018721
-5.02040816326531,2.08163265306122,-0.826533384383768
-5.02040816326531,2.3265306122449,-0.905730897009212
-5.02040816326531,2.57142857142857,-0.976800100622952
-5.02040816326531,2.81632653061224,-1.0385810711387
-5.02040816326531,3.06122448979592,-1.09056393640406
-5.02040816326531,3.30612244897959,-1.13329689703946
-5.02040816326531,3.55102040816327,-1.16843754432667
-5.02040816326531,3.79591836734694,-1.19833331530354
-5.02040816326531,4.04081632653061,-1.2251914544753
-5.02040816326531,4.28571428571429,-1.25007245675389
-5.02040816326531,4.53061224489796,-1.27204530476214
-5.02040816326531,4.77551020408163,-1.28783186007926
-5.02040816326531,5.02040816326531,-1.29213739384723
-5.02040816326531,5.26530612244898,-1.27865536941549
-5.02040816326531,5.51020408163265,-1.241518333374
-5.02040816326531,5.75510204081633,-1.1768176469321
-5.02040816326531,6,-1.08378299059445
-4.77551020408163,-1.10204081632653,0.398019042734224
-4.77551020408163,-0.857142857142857,0.359461049191486
-4.77551020408163,-0.612244897959184,0.302396447060592
-4.77551020408163,-0.36734693877551,0.227923432118834
-4.77551020408163,-0.122448979591837,0.138455572773362
-4.77551020408163,0.122448979591837,0.0375470829240889
-4.77551020408163,0.36734693877551,-0.0704926891636637
-4.77551020408163,0.612244897959184,-0.181140822810215
-4.77551020408163,0.857142857142857,-0.290244404139403
-4.77551020408163,1.10204081632653,-0.394502518670676
-4.77551020408163,1.3469387755102,-0.491722340976773
-4.77551020408163,1.59183673469388,-0.580794036429872
-4.77551020408163,1.83673469387755,-0.661426423177451
-4.77551020408163,2.08163265306122,-0.733772901966191
-4.77551020408163,2.3265306122449,-0.798115966726974
-4.77551020408163,2.57142857142857,-0.854746459543041
-4.77551020408163,2.81632653061224,-0.904077896312497
-4.77551020408163,3.06122448979592,-0.946913668334861
-4.77551020408163,3.30612244897959,-0.984688860769361
-4.77551020408163,3.55102040816327,-1.01948563274855
-4.77551020408163,3.79591836734694,-1.05369041716344
-4.77551020408163,4.04081632653061,-1.08930270957235
-4.77551020408163,4.28571428571429,-1.1270659536295
-4.77551020408163,4.53061224489796,-1.165705470039
-4.77551020408163,4.77551020408163,-1.20157533248865
-4.77551020408163,5.02040816326531,-1.22892049890601
-4.77551020408163,5.26530612244898,-1.24078065844159
-4.77551020408163,5.51020408163265,-1.23035943155201
-4.77551020408163,5.75510204081633,-1.19252746704283
-4.77551020408163,6,-1.12507394877657
-4.53061224489796,-1.10204081632653,0.396275790698899
-4.53061224489796,-0.857142857142857,0.375441294814396
-4.53061224489796,-0.612244897959184,0.336717149967501
-4.53061224489796,-0.36734693877551,0.279690636133273
-4.53061224489796,-0.122448979591837,0.205500269909091
-4.53061224489796,0.122448979591837,0.116914595143709
-4.53061224489796,0.36734693877551,0.0180952727790116
-4.53061224489796,0.612244897959184,-0.085946315312361
-4.53061224489796,0.857142857142857,-0.190091367078395
-4.53061224489796,1.10204081632653,-0.289873666646704
-4.53061224489796,1.3469387755102,-0.382060099669142
-4.53061224489796,1.59183673469388,-0.464908794164631
-4.53061224489796,1.83673469387755,-0.538070669479068
-4.53061224489796,2.08163265306122,-0.602222409290559
-4.53061224489796,2.3265306122449,-0.658604872746174
-4.53061224489796,2.57142857142857,-0.708653474807151
-4.53061224489796,2.81632653061224,-0.753839082275971
-4.53061224489796,3.06122448979592,-0.795717828646093
-4.53061224489796,3.30612244897959,-0.836068974341796
-4.53061224489796,3.55102040816327,-0.876936726402347
-4.53061224489796,3.79591836734694,-0.920417544011335
-4.53061224489796,4.04081632653061,-0.968143613908201
-4.53061224489796,4.28571428571429,-1.02056327684801
-4.53061224489796,4.53061224489796,-1.07624738850594
-4.53061224489796,4.77551020408163,-1.13150004568908
-4.53061224489796,5.02040816326531,-1.18049590513722
-4.53061224489796,5.26530612244898,-1.21601905927454
-4.53061224489796,5.51020408163265,-1.23069057921633
-4.53061224489796,5.75510204081633,-1.2184097580994
-4.53061224489796,6,-1.17565440734116
-4.28571428571429,-1.10204081632653,0.404077181500337
-4.28571428571429,-0.857142857142857,0.401545375452278
-4.28571428571429,-0.612244897959184,0.382127271283375
-4.28571428571429,-0.36734693877551,0.344017759239096
-4.28571428571429,-0.122448979591837,0.287118538254215
-4.28571428571429,0.122448979591837,0.213337013406238
-4.28571428571429,0.36734693877551,0.126482001691739
-4.28571428571429,0.612244897959184,0.0317269773693143
-4.28571428571429,0.857142857142857,-0.0652558182809608
-4.28571428571429,1.10204081632653,-0.159275418715121
-4.28571428571429,1.3469387755102,-0.246455695209601
-4.28571428571429,1.59183673469388,-0.324705141321756
-4.28571428571429,1.83673469387755,-0.393726463575078
-4.28571428571429,2.08163265306122,-0.45462407346567
-4.28571428571429,2.3265306122449,-0.509295827049683
-4.28571428571429,2.57142857142857,-0.559846339583877
-4.28571428571429,2.81632653061224,-0.608213105099109
-4.28571428571429,3.06122448979592,-0.656074423440319
-4.28571428571429,3.30612244897959,-0.704963415352211
-4.28571428571429,3.55102040816327,-0.756408870216434
-4.28571428571429,3.79591836734694,-0.811907600843014
-4.28571428571429,4.04081632653061,-0.872613075008199
-4.28571428571429,4.28571428571429,-0.938768445932455
-4.28571428571429,4.53061224489796,-1.00905801828681
-4.28571428571429,4.77551020408163,-1.0801367041768
-4.28571428571429,5.02040816326531,-1.14658306438723
-4.28571428571429,5.26530612244898,-1.2014086389739
-4.28571428571429,5.51020408163265,-1.23708380477018
-4.28571428571429,5.75510204081633,-1.24687022078484
-4.28571428571429,6,-1.22614203605415
-4.04081632653061,-1.10204081632653,0.409672820764639
-4.04081632653061,-0.857142857142857,0.422656185881676
-4.04081632653061,-0.612244897959184,0.420082013474614
-4.04081632653061,-0.36734693877551,0.399081536506145
-4.04081632653061,-0.122448979591837,0.358561732056813
-4.04081632653061,0.122448979591837,0.299663123492686
-4.04081632653061,0.36734693877551,0.225750233773047
-4.04081632653061,0.612244897959184,0.141878795893471
-4.04081632653061,0.857142857142857,0.0538432729209966
-4.04081632653061,1.10204081632653,-0.0329513242542934
-4.04081632653061,1.3469387755102,-0.114482710788482
-4.04081632653061,1.59183673469388,-0.188697058045719
-4.04081632653061,1.83673469387755,-0.25554860885741
-4.04081632653061,2.08163265306122,-0.316537425231424
-4.04081632653061,2.3265306122449,-0.373952294581457
-4.04081632653061,2.57142857142857,-0.430105978582282
-4.04081632653061,2.81632653061224,-0.486817410152488
-4.04081632653061,3.06122448979592,-0.545265670656799
-4.04081632653061,3.30612244897959,-0.606168801841986
-4.04081632653061,3.55102040816327,-0.670098654024338
-4.04081632653061,3.79591836734694,-0.737689693791483
-4.04081632653061,4.04081632653061,-0.809556130968215
-4.04081632653061,4.28571428571429,-0.885873285824109
-4.04081632653061,4.53061224489796,-0.965746400348798
-4.04081632653061,4.77551020408163,-1.04661382368071
-4.04081632653061,5.02040816326531,-1.12396065208663
-4.04081632653061,5.26530612244898,-1.19154040114306
-4.04081632653061,5.51020408163265,-1.24214471833168
-4.04081632653061,5.75510204081633,-1.2687820015329
-4.04081632653061,6,-1.26598841056651
-3.79591836734694,-1.10204081632653,0.400552639128349
-3.79591836734694,-0.857142857142857,0.423214972531526
-3.79591836734694,-0.612244897959184,0.431908166107382
-3.79591836734694,-0.36734693877551,0.423206276022211
-3.79591836734694,-0.122448979591837,0.395443327384672
-3.79591836734694,0.122448979591837,0.349247112581974
-3.79591836734694,0.36734693877551,0.2875683425572
-3.79591836734694,0.612244897959184,0.215138139523998
-3.79591836734694,0.857142857142857,0.137463961880404
-3.79591836734694,1.10204081632653,0.0596316474391072
-3.79591836734694,1.3469387755102,-0.0147419661461399
-3.79591836734694,1.59183673469388,-0.0841009058047373
-3.79591836734694,1.83673469387755,-0.148929671387541
-3.79591836734694,2.08163265306122,-0.211169754961507
-3.79591836734694,2.3265306122449,-0.273309789244028
-3.79591836734694,2.57142857142857,-0.33748400954493
-3.79591836734694,2.81632653061224,-0.404884885340087
-3.79591836734694,3.06122448979592,-0.475652751898801
-3.79591836734694,3.30612244897959,-0.549205793559079
-3.79591836734694,3.55102040816327,-0.624797355759711
-3.79591836734694,3.79591836734694,-0.702003486847738
-3.79591836734694,4.04081632653061,-0.780883149232319
-3.79591836734694,4.28571428571429,-0.861698529794604
-3.79591836734694,4.53061224489796,-0.944274246370243
-3.79591836734694,4.77551020408163,-1.02723648707455
-3.79591836734694,5.02040816326531,-1.10744415203344
-3.79591836734694,5.26530612244898,-1.17987834033922
-3.79591836734694,5.51020408163265,-1.23811275249749
-3.79591836734694,5.75510204081633,-1.27529921271508
-3.79591836734694,6,-1.28543597292569
-3.55102040816327,-1.10204081632653,0.366662771364694
-3.55102040816327,-0.857142857142857,0.391138880759616
-3.55102040816327,-0.612244897959184,0.403428186822765
-3.55102040816327,-0.36734693877551,0.400159969149259
-3.55102040816327,-0.122448979591837,0.379632509878108
-3.55102040816327,0.122448979591837,0.342328717686476
-3.55102040816327,0.36734693877551,0.29091737709847
-3.55102040816327,0.612244897959184,0.229679199403495
-3.55102040816327,0.857142857142857,0.163481537341521
-3.55102040816327,1.10204081632653,0.0965876586050758
-3.55102040816327,1.3469387755102,0.0316616455531609
-3.55102040816327,1.59183673469388,-0.0307183662885784
-3.55102040816327,1.83673469387755,-0.0918888788919645
-3.55102040816327,2.08163265306122,-0.154344824835138
-3.55102040816327,2.3265306122449,-0.220673121960699
-3.55102040816327,2.57142857142857,-0.292554231621833
-3.55102040816327,2.81632653061224,-0.370174949930513
-3.55102040816327,3.06122448979592,-0.452234331350118
-3.55102040816327,3.30612244897959,-0.536498145420514
-3.55102040816327,3.55102040816327,-0.620651745164493
-3.55102040816327,3.79591836734694,-0.703094034246392
-3.55102040816327,4.04081632653061,-0.783345090078881
-3.55102040816327,4.28571428571429,-0.861893047745344
-3.55102040816327,4.53061224489796,-0.939522449443619
-3.55102040816327,4.77551020408163,-1.01636519856447
-3.55102040816327,5.02040816326531,-1.09102488358672
-3.55102040816327,5.26530612244898,-1.16010929764639
-3.55102040816327,5.51020408163265,-1.21837463655399
-3.55102040816327,5.75510204081633,-1.25948793696879
-3.55102040816327,6,-1.27722077432377
-3.30612244897959,-1.10204081632653,0.303259460002823
-3.30612244897959,-0.857142857142857,0.321219084439306
-3.30612244897959,-0.612244897959184,0.328902459496718
-3.30612244897959,-0.36734693877551,0.323611019912267
-3.30612244897959,-0.122448979591837,0.304164888035416
-3.30612244897959,0.122448979591837,0.271308328002415
-3.30612244897959,0.36734693877551,0.22761646276454
-3.30612244897959,0.612244897959184,0.176865434016712
-3.30612244897959,0.857142857142857,0.123010573059675
-3.30612244897959,1.10204081632653,0.0690712201264709
-3.30612244897959,1.3469387755102,0.0162831467975035
-3.30612244897959,1.59183673469388,-0.0361842955009237
-3.30612244897959,1.83673469387755,-0.0908269221629165
-3.30612244897959,2.08163265306122,-0.15083430456645
-3.30612244897959,2.3265306122449,-0.218866669271023
-3.30612244897959,2.57142857142857,-0.295996112777773
-3.30612244897959,2.81632653061224,-0.381178146426532
-3.30612244897959,3.06122448979592,-0.471436474775698
-3.30612244897959,3.30612244897959,-0.562692733171375
-3.30612244897959,3.55102040816327,-0.650944918404448
-3.30612244897959,3.79591836734694,-0.733376172282839
-3.30612244897959,4.04081632653061,-0.809002572608769
-3.30612244897959,4.28571428571429,-0.878632915980764
-3.30612244897959,4.53061224489796,-0.944154376331084
-3.30612244897959,4.77551020408163,-1.00738946206612
-3.30612244897959,5.02040816326531,-1.06891272905667
-3.30612244897959,5.26530612244898,-1.12722552506423
-3.30612244897959,5.51020408163265,-1.17856683210613
-3.30612244897959,5.75510204081633,-1.21743461245619
-3.30612244897959,6,-1.23767558736572
-3.06122448979592,-1.10204081632653,0.212609617565928
-3.06122448979592,-0.857142857142857,0.217056662428686
-3.06122448979592,-0.612244897959184,0.213196660670502
-3.06122448979592,-0.36734693877551,0.19951183930178
-3.06122448979592,-0.122448979591837,0.175813976119708
-3.06122448979592,0.122448979591837,0.143464096241495
-3.06122448979592,0.36734693877551,0.105129567867303
-3.06122448979592,0.612244897959184,0.0640777439082258
-3.06122448979592,0.857142857142857,0.0231767353545536
-3.06122448979592,1.10204081632653,-0.0160906644349872
-3.06122448979592,1.3469387755102,-0.0542537775039733
-3.06122448979592,1.59183673469388,-0.0938597166302344
-3.06122448979592,1.83673469387755,-0.138787542606819
-3.06122448979592,2.08163265306122,-0.193037560508012
-3.06122448979592,2.3265306122449,-0.259359972780517
-3.06122448979592,2.57142857142857,-0.338168737387575
-3.06122448979592,2.81632653061224,-0.427115055640575
-3.06122448979592,3.06122448979592,-0.521488927098737
-3.06122448979592,3.30612244897959,-0.615345589513462
-3.06122448979592,3.55102040816327,-0.703010862742292
-3.06122448979592,3.79591836734694,-0.780490541910195
-3.06122448979592,4.04081632653061,-0.846338651418957
-3.06122448979592,4.28571428571429,-0.901716151509931
-3.06122448979592,4.53061224489796,-0.949633546638791
-3.06122448979592,4.77551020408163,-0.993628662473508
-3.06122448979592,5.02040816326531,-1.03630051788018
-3.06122448979592,5.26530612244898,-1.07815110883948
-3.06122448979592,5.51020408163265,-1.1170769195623
-3.06122448979592,5.75510204081633,-1.1486446358495
-3.06122448979592,6,-1.16705197783007
-2.81632653061224,-1.10204081632653,0.104000612315315
-2.81632653061224,-0.857142857142857,0.0909120235437966
-2.81632653061224,-0.612244897959184,0.071466385773215
-2.81632653061224,-0.36734693877551,0.04562576381017
-2.81632653061224,-0.122448979591837,0.0144771266268737
-2.81632653061224,0.122448979591837,-0.0197805011786931
-2.81632653061224,0.36734693877551,-0.0542617701921202
-2.81632653061224,0.612244897959184,-0.0861884265009749
-2.81632653061224,0.857142857142857,-0.113851294900362
-2.81632653061224,1.10204081632653,-0.137432670856192
-2.81632653061224,1.3469387755102,-0.159369352871199
-2.81632653061224,1.59183673469388,-0.184043745807713
-2.81632653061224,1.83673469387755,-0.216793235221145
-2.81632653061224,2.08163265306122,-0.262462324061007
-2.81632653061224,2.3265306122449,-0.323904341375027
-2.81632653061224,2.57142857142857,-0.400898208810331
-2.81632653061224,2.81632653061224,-0.489849695518182
-2.81632653061224,3.06122448979592,-0.584419572773573
-2.81632653061224,3.30612244897959,-0.676935229427394
-2.81632653061224,3.55102040816327,-0.760192991070959
-2.81632653061224,3.79591836734694,-0.829130033978262
-2.81632653061224,4.04081632653061,-0.881880804663946
-2.81632653061224,4.28571428571429,-0.919920789079431
-2.81632653061224,4.53061224489796,-0.947277462596952
-2.81632653061224,4.77551020408163,-0.96906402053662
-2.81632653061224,5.02040816326531,-0.989779807304009
-2.81632653061224,5.26530612244898,-1.01186838975469
-2.81632653061224,5.51020408163265,-1.03492409488744
-2.81632653061224,5.75510204081633,-1.05573107710295
-2.81632653061224,6,-1.06907569720931
-2.57142857142857,-1.10204081632653,-0.00804195977104083
-2.57142857142857,-0.857142857142857,-0.0386245786823758
-2.57142857142857,-0.612244897959184,-0.0737208583277138
-2.57142857142857,-0.36734693877551,-0.111866617290353
-2.57142857142857,-0.122448979591837,-0.1506689787462
-2.57142857142857,0.122448979591837,-0.187061714925428
-2.57142857142857,0.36734693877551,-0.217918224876103
-2.57142857142857,0.612244897959184,-0.240928027497929
-2.57142857142857,0.857142857142857,-0.255510130069547
-2.57142857142857,1.10204081632653,-0.263458121238996
-2.57142857142857,1.3469387755102,-0.269031194948596
-2.57142857142857,1.59183673469388,-0.278334883886014
-2.57142857142857,1.83673469387755,-0.298045539202278
-2.57142857142857,2.08163265306122,-0.333758111350408
-2.57142857142857,2.3265306122449,-0.38839783927545
-2.57142857142857,2.57142857142857,-0.461168574030046
-2.57142857142857,2.81632653061224,-0.547390322279464
-2.57142857142857,3.06122448979592,-0.639335523340808
-2.57142857142857,3.30612244897959,-0.727881538435184
-2.57142857142857,3.55102040816327,-0.804549514758328
-2.57142857142857,3.79591836734694,-0.863378041443049
-2.57142857142857,4.04081632653061,-0.902123840947562
-2.57142857142857,4.28571428571429,-0.922476959312046
-2.57142857142857,4.53061224489796,-0.929261920327806
-2.57142857142857,4.77551020408163,-0.928880133528327
-2.57142857142857,5.02040816326531,-0.927447182904518
-2.57142857142857,5.26530612244898,-0.929137000217894
-2.57142857142857,5.51020408163265,-0.935155079968464
-2.57142857142857,5.75510204081633,-0.943562017630469
-2.57142857142857,6,-0.949924070405641
-2.3265306122449,-1.10204081632653,-0.106929522783712
-2.3265306122449,-0.857142857142857,-0.150632443743246
-2.3265306122449,-0.612244897959184,-0.197204462324766
-2.3265306122449,-0.36734693877551,-0.243950269446947
-2.3265306122449,-0.122448979591837,-0.28741145800467
-2.3265306122449,0.122448979591837,-0.323835602951709
-2.3265306122449,0.36734693877551,-0.34995026257388
-2.3265306122449,0.612244897959184,-0.363902518893421
-2.3265306122449,0.857142857142857,-0.366114663210805
-2.3265306122449,1.10204081632653,-0.359758877918242
-2.3265306122449,1.3469387755102,-0.350602593758946
-2.3265306122449,1.59183673469388,-0.346124539448507
-2.3265306122449,1.83673469387755,-0.35401406151629
-2.3265306122449,2.08163265306122,-0.380377712642959
-2.3265306122449,2.3265306122449,-0.428113368781759
-2.3265306122449,2.57142857142857,-0.495917691382832
-2.3265306122449,2.81632653061224,-0.578252793995087
-2.3265306122449,3.06122448979592,-0.666346735000892
-2.3265306122449,3.30612244897959,-0.750013735695076
-2.3265306122449,3.55102040816327,-0.819843042577221
-2.3265306122449,3.79591836734694,-0.869194750914724
-2.3265306122449,4.04081632653061,-0.895491691704031
-2.3265306122449,4.28571428571429,-0.900492776972507
-2.3265306122449,4.53061224489796,-0.889514292477784
-2.3265306122449,4.77551020408163,-0.869846659508887
-2.3265306122449,5.02040816326531,-0.848813802198793
-2.3265306122449,5.26530612244898,-0.83198770542264
-2.3265306122449,5.51020408163265,-0.821992357933949
-2.3265306122449,5.75510204081633,-0.818142309102075
-2.3265306122449,6,-0.81692413841085
-2.08163265306122,-1.10204081632653,-0.177766755536334
-2.08163265306122,-0.857142857142857,-0.226530076059696
-2.08163265306122,-0.612244897959184,-0.276802569284018
-2.08163265306122,-0.36734693877551,-0.325181906135136
-2.08163265306122,-0.122448979591837,-0.367619823181631
-2.08163265306122,0.122448979591837,-0.400042376892333
-2.08163265306122,0.36734693877551,-0.419231855074532
-2.08163265306122,0.612244897959184,-0.423795179741793
-2.08163265306122,0.857142857142857,-0.414954684840472
-2.08163265306122,1.10204081632653,-0.396876893043839
-2.08163265306122,1.3469387755102,-0.376328161152786
-2.08163265306122,1.59183673469388,-0.361606911973308
-2.08163265306122,1.83673469387755,-0.36091081971442
-2.08163265306122,2.08163265306122,-0.380490153239187
-2.08163265306122,2.3265306122449,-0.423048844798668
-2.08163265306122,2.57142857142857,-0.486837101994661
-2.08163265306122,2.81632653061224,-0.56572705277461
-2.08163265306122,3.06122448979592,-0.650313648239859
-2.08163265306122,3.30612244897959,-0.729807964125635
-2.08163265306122,3.55102040816327,-0.794271105797074
-2.08163265306122,3.79591836734694,-0.836640319697648
-2.08163265306122,4.04081632653061,-0.854053726336326
-2.08163265306122,4.28571428571429,-0.84816942659384
-2.08163265306122,4.53061224489796,-0.824441918471917
-2.08163265306122,4.77551020408163,-0.790585951051443
-2.08163265306122,5.02040816326531,-0.754650588749791
-2.08163265306122,5.26530612244898,-0.723195311791085
-2.08163265306122,5.51020408163265,-0.699994939499831
-2.08163265306122,5.75510204081633,-0.685529483726705
-2.08163265306122,6,-0.677294636816785
-1.83673469387755,-1.10204081632653,-0.21068658061945
-1.83673469387755,-0.857142857142857,-0.254195394715122
-1.83673469387755,-0.612244897959184,-0.298202249357903
-1.83673469387755,-0.36734693877551,-0.339284854298019
-1.83673469387755,-0.122448979591837,-0.373432711459197
-1.83673469387755,0.122448979591837,-0.396733104582205
-1.83673469387755,0.36734693877551,-0.406289647748173
-1.83673469387755,0.612244897959184,-0.40117608176376
-1.83673469387755,0.857142857142857,-0.383156759418652
-1.83673469387755,1.10204081632653,-0.356906619334802
-1.83673469387755,1.3469387755102,-0.329553462869109
-1.83673469387755,1.59183673469388,-0.309530636881515
-1.83673469387755,1.83673469387755,-0.304926243592451
-1.83673469387755,2.08163265306122,-0.321685699731551
-1.83673469387755,2.3265306122449,-0.362109868174333
-1.83673469387755,2.57142857142857,-0.424055682157775
-1.83673469387755,2.81632653061224,-0.501091104332865
-1.83673469387755,3.06122448979592,-0.583620341911633
-1.83673469387755,3.30612244897959,-0.66074413744745
-1.83673469387755,3.55102040816327,-0.722425716619098
-1.83673469387755,3.79591836734694,-0.761451582892043
-1.83673469387755,4.04081632653061,-0.774730648752035
-1.83673469387755,4.28571428571429,-0.763648519158323
-1.83673469387755,4.53061224489796,-0.733435851271514
-1.83673469387755,4.77551020408163,-0.691752636289834
-1.83673469387755,5.02040816326531,-0.646868747368254
-1.83673469387755,5.26530612244898,-0.605891311324093
-1.83673469387755,5.51020408163265,-0.573440230741074
-1.83673469387755,5.75510204081633,-0.551027065031466
-1.83673469387755,6,-0.537196777357714
-1.59183673469388,-1.10204081632653,-0.202866164678799
-1.59183673469388,-0.857142857142857,-0.230450054676124
-1.59183673469388,-0.612244897959184,-0.25789755545847
-1.59183673469388,-0.36734693877551,-0.282494295101609
-1.59183673469388,-0.122448979591837,-0.300933701174837
-1.59183673469388,0.122448979591837,-0.309975302955237
-1.59183673469388,0.36734693877551,-0.307322471324934
-1.59183673469388,0.612244897959184,-0.292515642634125
-1.59183673469388,0.857142857142857,-0.267579154591109
-1.59183673469388,1.10204081632653,-0.237175542267961
-1.59183673469388,1.3469387755102,-0.208119004353978
-1.59183673469388,1.59183673469388,-0.188260703426961
-1.59183673469388,1.83673469387755,-0.184939378407478
-1.59183673469388,2.08163265306122,-0.203336729109107
-1.59183673469388,2.3265306122449,-0.245139867867143
-1.59183673469388,2.57142857142857,-0.307867452512665
-1.59183673469388,2.81632653061224,-0.38506877117779
-1.59183673469388,3.06122448979592,-0.467393825757052
-1.59183673469388,3.30612244897959,-0.544314789143932
-1.59183673469388,3.55102040816327,-0.60611488003838
-1.59183673469388,3.79591836734694,-0.645694267770224
-1.59183673469388,4.04081632653061,-0.659790930100255
-1.59183673469388,4.28571428571429,-0.649362582135886
-1.59183673469388,4.53061224489796,-0.61908249769365
-1.59183673469388,4.77551020408163,-0.576111727577071
-1.59183673469388,5.02040816326531,-0.528468951145935
-1.59183673469388,5.26530612244898,-0.483389260091116
-1.59183673469388,5.51020408163265,-0.446032527862063
-1.59183673469388,5.75510204081633,-0.418786150059304
-1.59183673469388,6,-0.401242835357798
-1.3469387755102,-1.10204081632653,-0.15870377458136
-1.3469387755102,-0.857142857142857,-0.161279609039039
-1.3469387755102,-0.612244897959184,-0.163444411530244
-1.3469387755102,-0.36734693877551,-0.163831629211401
-1.3469387755102,-0.122448979591837,-0.160424046654356
-1.3469387755102,0.122448979591837,-0.151098973384604
-1.3469387755102,0.36734693877551,-0.134394395276761
-1.3469387755102,0.612244897959184,-0.110300361485413
-1.3469387755102,0.857142857142857,-0.0808308895069558
-1.3469387755102,1.10204081632653,-0.0501544838558132
-1.3469387755102,1.3469387755102,-0.0241583267756056
-1.3469387755102,1.59183673469388,-0.00946954275712741
-1.3469387755102,1.83673469387755,-0.0121147977550198
-1.3469387755102,2.08163265306122,-0.0361191336579019
-1.3469387755102,2.3265306122449,-0.0823883717134173
-1.3469387755102,2.57142857142857,-0.148170753408126
-1.3469387755102,2.81632653061224,-0.227263797284229
-1.3469387755102,3.06122448979592,-0.310955847860388
-1.3469387755102,3.30612244897959,-0.389515204069568
-1.3469387755102,3.55102040816327,-0.45390874582446
-1.3469387755102,3.79591836734694,-0.497379096309617
-1.3469387755102,4.04081632653061,-0.51654604238682
-1.3469387755102,4.28571428571429,-0.511812832137431
-1.3469387755102,4.53061224489796,-0.487020768408777
-1.3469387755102,4.77551020408163,-0.448465186241464
-1.3469387755102,5.02040816326531,-0.403521179803574
-1.3469387755102,5.26530612244898,-0.359197160565981
-1.3469387755102,5.51020408163265,-0.320925053873713
-1.3469387755102,5.75510204081633,-0.291814951192298
-1.3469387755102,6,-0.272474642245389
-1.10204081632653,-1.10204081632653,-0.0881738813418353
-1.10204081632653,-0.857142857142857,-0.0598084122803826
-1.10204081632653,-0.612244897959184,-0.0310566442796447
-1.10204081632653,-0.36734693877551,-0.00234274479829333
-1.10204081632653,-0.122448979591837,0.0266566279768683
-1.10204081632653,0.122448979591837,0.0566436971480364
-1.10204081632653,0.36734693877551,0.0880979578054077
-1.10204081632653,0.612244897959184,0.120617100649714
-1.10204081632653,0.857142857142857,0.152419573701593
-1.10204081632653,1.10204081632653,0.180204012277914
-1.10204081632653,1.3469387755102,0.199471948546957
-1.10204081632653,1.59183673469388,0.205291162644453
-1.10204081632653,1.83673469387755,0.193346466500946
-1.10204081632653,2.08163265306122,0.16103212422504
-1.10204081632653,2.3265306122449,0.108312830520552
-1.10204081632653,2.57142857142857,0.0381253519667375
-1.10204081632653,2.81632653061224,-0.043803059680803
-1.10204081632653,3.06122448979592,-0.129709107620002
-1.10204081632653,3.30612244897959,-0.21097996129927
-1.10204081632653,3.55102040816327,-0.279534963795742
-1.10204081632653,3.79591836734694,-0.329124135084713
-1.10204081632653,4.04081632653061,-0.356285118515225
-1.10204081632653,4.28571428571429,-0.360775548414894
-1.10204081632653,4.53061224489796,-0.345410899423651
-1.10204081632653,4.77551020408163,-0.315363519724972
-1.10204081632653,5.02040816326531,-0.2770888132155
-1.10204081632653,5.26530612244898,-0.237114688279887
-1.10204081632653,5.51020408163265,-0.200944923860877
-1.10204081632653,5.75510204081633,-0.172284134007811
-1.10204081632653,6,-0.152704300984745
-0.857142857142857,-1.10204081632653,-0.00390592206827911
-0.857142857142857,-0.857142857142857,0.0573169225508621
-0.857142857142857,-0.612244897959184,0.118693805053827
-0.857142857142857,-0.36734693877551,0.177831890906576
-0.857142857142857,-0.122448979591837,0.233198491120893
-0.857142857142857,0.122448979591837,0.283961050329836
-0.857142857142857,0.36734693877551,0.329577799915243
-0.857142857142857,0.612244897959184,0.369286866732505
-0.857142857142857,0.857142857142857,0.401681838022969
-0.857142857142857,1.10204081632653,0.42454072484219
-0.857142857142857,1.3469387755102,0.43499935692907
-0.857142857142857,1.59183673469388,0.430054774066032
-0.857142857142857,1.83673469387755,0.407283386438266
-0.857142857142857,2.08163265306122,0.365593010383057
-0.857142857142857,2.3265306122449,0.305813972942065
-0.857142857142857,2.57142857142857,0.230971544308986
-0.857142857142857,2.81632653061224,0.146155149825502
-0.857142857142857,3.06122448979592,0.057987705276684
-0.857142857142857,3.30612244897959,-0.0262193892552709
-0.857142857142857,3.55102040816327,-0.0994783775478236
-0.857142857142857,3.79591836734694,-0.156124430097634
-0.857142857142857,4.04081632653061,-0.192621824751444
-0.857142857142857,4.28571428571429,-0.208028918683355
-0.857142857142857,4.53061224489796,-0.204034646755078
-0.857142857142857,4.77551020408163,-0.184559960911018
-0.857142857142857,5.02040816326531,-0.155003435710808
-0.857142857142857,5.26530612244898,-0.12128236320051
-0.857142857142857,5.51020408163265,-0.0888607250697766
-0.857142857142857,5.75510204081633,-0.0619518034618256
-0.857142857142857,6,-0.0430357800701904
-0.612244897959184,-1.10204081632653,0.0821179299317061
-0.612244897959184,-0.857142857142857,0.17405815362331
-0.612244897959184,-0.612244897959184,0.265815919663957
-0.612244897959184,-0.36734693877551,0.353132318641861
-0.612244897959184,-0.122448979591837,0.432711576539631
-0.612244897959184,0.122448979591837,0.502267043669888
-0.612244897959184,0.36734693877551,0.560304122262844
-0.612244897959184,0.612244897959184,0.605757877393299
-0.612244897959184,0.857142857142857,0.637640126651968
-0.612244897959184,1.10204081632653,0.65483385555645
-0.612244897959184,1.3469387755102,0.656111610364962
-0.612244897959184,1.59183673469388,0.640374127173859
-0.612244897959184,1.83673469387755,0.607034895596904
-0.612244897959184,2.08163265306122,0.556436719291831
-0.612244897959184,2.3265306122449,0.490183830335216
-0.612244897959184,2.57142857142857,0.41129978753519
-0.612244897959184,2.81632653061224,0.324162112511762
-0.612244897959184,3.06122448979592,0.23420581186679
-0.612244897959184,3.30612244897959,0.147423113288218
-0.612244897959184,3.55102040816327,0.0697163411505048
-0.612244897959184,3.79591836734694,0.00618741328728856
-0.612244897959184,4.04081632653061,-0.0395300426438334
-0.612244897959184,4.28571428571429,-0.0657784183460626
-0.612244897959184,4.53061224489796,-0.0731157993026503
-0.612244897959184,4.77551020408163,-0.0642175612004099
-0.612244897959184,5.02040816326531,-0.0434336953614274
-0.612244897959184,5.26530612244898,-0.0160716094952438
-0.612244897959184,5.51020408163265,0.0124595698833492
-0.612244897959184,5.75510204081633,0.0374721464477599
-0.612244897959184,6,0.0556282670245887
-0.36734693877551,-1.10204081632653,0.161287665168743
-0.36734693877551,-0.857142857142857,0.278469091480796
-0.36734693877551,-0.612244897959184,0.395119733500132
-0.36734693877551,-0.36734693877551,0.505461713683126
-0.36734693877551,-0.122448979591837,0.604749703675333
-0.36734693877551,0.122448979591837,0.689488675293523
-0.36734693877551,0.36734693877551,0.757383942007317
-0.36734693877551,0.612244897959184,0.807113814669471
-0.36734693877551,0.857142857142857,0.838047624959583
-0.36734693877551,1.10204081632653,0.850017830685482
-0.36734693877551,1.3469387755102,0.843207343483837
-0.36734693877551,1.59183673469388,0.81815665060117
-0.36734693877551,1.83673469387755,0.775853448408036
-0.36734693877551,2.08163265306122,0.717852330760963
-0.36734693877551,2.3265306122449,0.646379939516327
-0.36734693877551,2.57142857142857,0.564397445854517
-0.36734693877551,2.81632653061224,0.475602336130316
-0.36734693877551,3.06122448979592,0.384349396338163
-0.36734693877551,3.30612244897959,0.295463214349573
-0.36734693877551,3.55102040816327,0.213915923723443
-0.36734693877551,3.79591836734694,0.144366557343638
-0.36734693877551,4.04081632653061,0.0906029581905852
-0.36734693877551,4.28571428571429,0.0549797290267575
-0.36734693877551,4.53061224489796,0.0379827977630018
-0.36734693877551,4.77551020408163,0.0380511486414079
-0.36734693877551,5.02040816326531,0.0517404419768477
-0.36734693877551,5.26530612244898,0.074231567560461
-0.36734693877551,5.51020408163265,0.100095284351724
-0.36734693877551,5.75510204081633,0.124153175974688
-0.36734693877551,6,0.142249380803999
-0.122448979591837,-1.10204081632653,0.229789960454402
-0.122448979591837,-0.857142857142857,0.364641542980735
-0.122448979591837,-0.612244897959184,0.498665483089094
-0.122448979591837,-0.36734693877551,0.625080682939566
-0.122448979591837,-0.122448979591837,0.738156138704873
-0.122448979591837,0.122448979591837,0.833542886226423
-0.122448979591837,0.36734693877551,0.908347420847771
-0.122448979591837,0.612244897959184,0.961016006932397
-0.122448979591837,0.857142857142857,0.991124414720514
-0.122448979591837,1.10204081632653,0.999153354372699
-0.122448979591837,1.3469387755102,0.986292487511045
-0.122448979591837,1.59183673469388,0.954279608382479
-0.122448979591837,1.83673469387755,0.905265220276855
-0.122448979591837,2.08163265306122,0.841699854210948
-0.122448979591837,2.3265306122449,0.766259464120866
-0.122448979591837,2.57142857142857,0.68183279657785
-0.122448979591837,2.81632653061224,0.591579010485148
-0.122448979591837,3.06122448979592,0.499025100300559
-0.122448979591837,3.30612244897959,0.408129133763584
-0.122448979591837,3.55102040816327,0.323213578385254
-0.122448979591837,3.79591836734694,0.248693482359782
-0.122448979591837,4.04081632653061,0.18858873237984
-0.122448979591837,4.28571428571429,0.14589754977456
-0.122448979591837,4.53061224489796,0.121984783681491
-0.122448979591837,4.77551020408163,0.116169228383311
-0.122448979591837,5.02040816326531,0.125661434843998
-0.122448979591837,5.26530612244898,0.145914552651004
-0.122448979591837,5.51020408163265,0.171335245785878
-0.122448979591837,5.75510204081633,0.196199537778665
-0.122448979591837,6,0.215563756444226
0.122448979591837,-1.10204081632653,0.288453976688365
0.122448979591837,-0.857142857142857,0.432743956923717
0.122448979591837,-0.612244897959184,0.575986115533761
0.122448979591837,-0.36734693877551,0.710983846528364
0.122448979591837,-0.122448979591837,0.831546686920083
0.122448979591837,0.122448979591837,0.932867062135568
0.122448979591837,0.36734693877551,1.01166376204878
0.122448979591837,0.612244897959184,1.0661494523679
0.122448979591837,0.857142857142857,1.09589411708529
0.122448979591837,1.10204081632653,1.10163763240896
0.122448979591837,1.3469387755102,1.08507257906918
0.122448979591837,1.59183673469388,1.0485973026333
0.122448979591837,1.83673469387755,0.995043896897965
0.122448979591837,2.08163265306122,0.927412522666907
0.122448979591837,2.3265306122449,0.848671819827902
0.122448979591837,2.57142857142857,0.761689636086456
0.122448979591837,2.81632653061224,0.669324011702228
0.122448979591837,3.06122448979592,0.57463791893961
0.122448979591837,3.30612244897959,0.481130275539167
0.122448979591837,3.55102040816327,0.392836588522506
0.122448979591837,3.79591836734694,0.314172054927707
0.122448979591837,4.04081632653061,0.249470375723421
0.122448979591837,4.28571428571429,0.202287012835816
0.122448979591837,4.53061224489796,0.174641751408429
0.122448979591837,4.77551020408163,0.166428240201922
0.122448979591837,5.02040816326531,0.175193235034607
0.122448979591837,5.26530612244898,0.196391263765623
0.122448979591837,5.51020408163265,0.224084731994948
0.122448979591837,5.75510204081633,0.251932229212489
0.122448979591837,6,0.274231165480447
0.36734693877551,-1.10204081632653,0.341239206928725
0.36734693877551,-0.857142857142857,0.487374946099015
0.36734693877551,-0.612244897959184,0.632308754412668
0.36734693877551,-0.36734693877551,0.768991898800443
0.36734693877551,-0.122448979591837,0.891276681995668
0.36734693877551,0.122448979591837,0.994269001906543
0.36734693877551,0.36734693877551,1.07448840093924
0.36734693877551,0.612244897959184,1.12989008551368
0.36734693877551,0.857142857142857,1.15980445752764
0.36734693877551,1.10204081632653,1.16482231274747
0.36734693877551,1.3469387755102,1.14662176751458
0.36734693877551,1.59183673469388,1.10772131869413
0.36734693877551,1.83673469387755,1.05116399751139
0.36734693877551,2.08163265306122,0.980180829580518
0.36734693877551,2.3265306122449,0.897920833644559
0.36734693877551,2.57142857142857,0.80733961254026
0.36734693877551,2.81632653061224,0.711293786337088
0.36734693877551,3.06122448979592,0.612804434390092
0.36734693877551,3.30612244897959,0.515363640124516
0.36734693877551,3.55102040816327,0.423107503159942
0.36734693877551,3.79591836734694,0.340697941344407
0.36734693877551,4.04081632653061,0.272846890197364
0.36734693877551,4.28571428571429,0.223550242578678
0.36734693877551,4.53061224489796,0.195224047027038
0.36734693877551,4.77551020408163,0.188001403876045
0.36734693877551,5.02040816326531,0.19942638994238
0.36734693877551,5.26530612244898,0.224676365080628
0.36734693877551,5.51020408163265,0.257292697722594
0.36734693877551,5.75510204081633,0.290254873826517
0.36734693877551,6,0.317141965380706
0.612244897959184,-1.10204081632653,0.392975388667361
0.612244897959184,-0.857142857142857,0.534923929091929
0.612244897959184,-0.612244897959184,0.675547988901462
0.612244897959184,-0.36734693877551,0.808408085831551
0.612244897959184,-0.122448979591837,0.92780918311081
0.612244897959184,0.122448979591837,1.02907113075529
0.612244897959184,0.36734693877551,1.10865972505907
0.612244897959184,0.612244897959184,1.16423817534789
0.612244897959184,0.857142857142857,1.19468420512255
0.612244897959184,1.10204081632653,1.2000785225143
0.612244897959184,1.3469387755102,1.18163358351563
0.612244897959184,1.59183673469388,1.14152381119019
0.612244897959184,1.83673469387755,1.082609612364
0.612244897959184,2.08163265306122,1.00810388925265
0.612244897959184,2.3265306122449,0.92127944189227
0.612244897959184,2.57142857142857,0.825325093311678
0.612244897959184,2.81632653061224,0.723411124138097
0.612244897959184,3.06122448979592,0.618932925799211
0.612244897959184,3.30612244897959,0.515803826228693
0.612244897959184,3.55102040816327,0.418611270489406
0.612244897959184,3.79591836734694,0.33246896435469
0.612244897959184,4.04081632653061,0.262494029626553
0.612244897959184,4.28571428571429,0.212980528638923
0.612244897959184,4.53061224489796,0.186474200950107
0.612244897959184,4.77551020408163,0.183023679717224
0.612244897959184,5.02040816326531,0.199860040899151
0.612244897959184,5.26530612244898,0.231644687432437
0.612244897959184,5.51020408163265,0.271264095624462
0.612244897959184,5.75510204081633,0.31099479883164
0.612244897959184,6,0.343764170531388
0.857142857142857,-1.10204081632653,0.447127883753256
0.857142857142857,-0.857142857142857,0.580842284774756
0.857142857142857,-0.612244897959184,0.713099882028494
0.857142857142857,-0.36734693877551,0.838382369391532
0.857142857142857,-0.122448979591837,0.9517245090329
0.857142857142857,0.122448979591837,1.04886291732234
0.857142857142857,0.36734693877551,1.1263059681073
0.857142857142857,0.612244897959184,1.18139567772301
0.857142857142857,0.857142857142857,1.21240153015693
0.857142857142857,1.10204081632653,1.21863270792826
0.857142857142857,1.3469387755102,1.20051028598637
0.857142857142857,1.59183673469388,1.15953245063012
0.857142857142857,1.83673469387755,1.09810270643985
0.857142857142857,2.08163265306122,1.01925691294751
0.857142857142857,2.3265306122449,0.926384760469269
0.857142857142857,2.57142857142857,0.823058693918717
0.857142857142857,2.81632653061224,0.71304062251814
0.857142857142857,3.06122448979592,0.600446453986288
0.857142857142857,3.30612244897959,0.489949902327458
0.857142857142857,3.55102040816327,0.386849001646224
0.857142857142857,3.79591836734694,0.296836258707092
0.857142857142857,4.04081632653061,0.225409346024177
0.857142857142857,4.28571428571429,0.17700097801811
0.857142857142857,4.53061224489796,0.154038633388314
0.857142857142857,4.77551020408163,0.156212311712897
0.857142857142857,5.02040816326531,0.180200845085484
0.857142857142857,5.26530612244898,0.219990584635704
0.857142857142857,5.51020408163265,0.267754544291418
0.857142857142857,5.75510204081633,0.315102442215176
0.857142857142857,6,0.354414308875458
1.10204081632653,-1.10204081632653,0.504268482999459
1.10204081632653,-0.857142857142857,0.627640884281897
1.10204081632653,-0.612244897959184,0.749382808309979
1.10204081632653,-0.36734693877551,0.865045781557808
1.10204081632653,-0.122448979591837,0.970528587104975
1.10204081632653,0.122448979591837,1.06208646789736
1.10204081632653,0.36734693877551,1.13632342820247
1.10204081632653,0.612244897959184,1.19025234145586
1.10204081632653,0.857142857142857,1.22146116365947
1.10204081632653,1.10204081632653,1.22835600612868
1.10204081632653,1.3469387755102,1.21039720543184
1.10204081632653,1.59183673469388,1.16823203807559
1.10204081632653,1.83673469387755,1.10366619139417
1.10204081632653,2.08163265306122,1.0194879103111
1.10204081632653,2.3265306122449,0.919227206398578
1.10204081632653,2.57142857142857,0.806959839710974
1.10204081632653,2.81632653061224,0.687232924472539
1.10204081632653,3.06122448979592,0.565107206257179
1.10204081632653,3.30612244897959,0.446218501976976
1.10204081632653,3.55102040816327,0.336705338831517
1.10204081632653,3.79591836734694,0.242865819884141
1.10204081632653,4.04081632653061,0.170497267197675
1.10204081632653,4.28571428571429,0.124005578818412
1.10204081632653,4.53061224489796,0.105493767064024
1.10204081632653,4.77551020408163,0.114098122053577
1.10204081632653,5.02040816326531,0.145806954010743
1.10204081632653,5.26530612244898,0.193878061859629
1.10204081632653,5.51020408163265,0.249806932187203
1.10204081632653,5.75510204081633,0.304644412465284
1.10204081632653,6,0.350370576866432


==> anc/sim_data/final_mean_self_agent_1.csv <==
x,y,z
-6,-6,0.553547705355998
-6,-5.75510204081633,0.603848198527286
-6,-5.51020408163265,0.636625042966176
-6,-5.26530612244898,0.649870023512447
-6,-5.02040816326531,0.644686082764181
-6,-4.77551020408163,0.62558878263649
-6,-4.53061224489796,0.600120750625004
-6,-4.28571428571429,0.577742685639948
-6,-4.04081632653061,0.568140607719682
-6,-3.79591836734694,0.579254326070348
-6,-3.55102040816327,0.615437002962821
-6,-3.30612244897959,0.676163384708038
-6,-3.06122448979592,0.755604329670465
-6,-2.81632653061224,0.843199312076961
-6,-2.57142857142857,0.925135122550461
-6,-2.3265306122449,0.986438628390564
-6,-2.08163265306122,1.01326758829796
-6,-1.83673469387755,0.994965442575113
-6,-1.59183673469388,0.925530655098248
-6,-1.3469387755102,0.804306194084089
-6,-1.10204081632653,0.63587117921233
-6,-0.857142857142857,0.429266304346039
-6,-0.612244897959184,0.196774773365746
-6,-0.36734693877551,-0.047497986113135
-6,-0.122448979591837,-0.289036755577794
-6,0.122448979591837,-0.514175776259465
-6,0.36734693877551,-0.711125113808843
-6,0.612244897959184,-0.870732657567345
-6,0.857142857142857,-0.986974955756051
-6,1.10204081632653,-1.05717696563171
-5.75510204081633,-6,0.554649340851106
-5.75510204081633,-5.75510204081633,0.618434692954898
-5.75510204081633,-5.51020408163265,0.665798100983158
-5.75510204081633,-5.26530612244898,0.692964226720514
-5.75510204081633,-5.02040816326531,0.698919871264325
-5.75510204081633,-4.77551020408163,0.685982594887362
-5.75510204081633,-4.53061224489796,0.659750042914673
-5.75510204081633,-4.28571428571429,0.628339621218951
-5.75510204081633,-4.04081632653061,0.600992532524953
-5.75510204081633,-3.79591836734694,0.586283168385302
-5.75510204081633,-3.55102040816327,0.590296271215344
-5.75510204081633,-3.30612244897959,0.615170977073551
-5.75510204081633,-3.06122448979592,0.658346568255096
-5.75510204081633,-2.81632653061224,0.712693085752488
-5.75510204081633,-2.57142857142857,0.767511151432767
-5.75510204081633,-2.3265306122449,0.810193854851868
-5.75510204081633,-2.08163265306122,0.828210386136581
-5.75510204081633,-1.83673469387755,0.81102771099
-5.75510204081633,-1.59183673469388,0.751636056860547
-5.75510204081633,-1.3469387755102,0.647462346452505
-5.75510204081633,-1.10204081632653,0.500602413214208
-5.75510204081633,-0.857142857142857,0.317435675952806
-5.75510204081633,-0.612244897959184,0.107774746459372
-5.75510204081633,-0.36734693877551,-0.116263508693967
-5.75510204081633,-0.122448979591837,-0.341491377911604
-5.75510204081633,0.122448979591837,-0.554852955859878
-5.75510204081633,0.36734693877551,-0.744504074961545
-5.75510204081633,0.612244897959184,-0.900709956930337
-5.75510204081633,0.857142857142857,-1.01651807921417
-5.75510204081633,1.10204081632653,-1.08817071918414
-5.51020408163265,-6,0.521392267923705
-5.51020408163265,-5.75510204081633,0.599209421537129
-5.51020408163265,-5.51020408163265,0.663635452664996
-5.51020408163265,-5.26530612244898,0.70915281292339
-5.51020408163265,-5.02040816326531,0.73243278529227
-5.51020408163265,-4.77551020408163,0.733173365727615
-5.51020408163265,-4.53061224489796,0.714424485057441
-5.51020408163265,-4.28571428571429,0.682253007456405
-5.51020408163265,-4.04081632653061,0.644744344636175
-5.51020408163265,-3.79591836734694,0.610499870867126
-5.51020408163265,-3.55102040816327,0.58692469265678
-5.51020408163265,-3.30612244897959,0.578668185697783
-5.51020408163265,-3.06122448979592,0.586557647285467
-5.51020408163265,-2.81632653061224,0.607257355511621
-5.51020408163265,-2.57142857142857,0.63372089101921
-5.51020408163265,-2.3265306122449,0.656329487195391
-5.51020408163265,-2.08163265306122,0.664470250147127
-5.51020408163265,-1.83673469387755,0.648238382890638
-5.51020408163265,-1.59183673469388,0.59995704749832
-5.51020408163265,-1.3469387755102,0.515283434430392
-5.51020408163265,-1.10204081632653,0.393779892301146
-5.51020408163265,-0.857142857142857,0.238940230569485
-5.51020408163265,-0.612244897959184,0.0577465636976631
-5.51020408163265,-0.36734693877551,-0.140121156160332
-5.51020408163265,-0.122448979591837,-0.343289803133276
-5.51020408163265,0.122448979591837,-0.539790821468901
-5.51020408163265,0.36734693877551,-0.718149532267752
-5.51020408163265,0.612244897959184,-0.868380685183256
-5.51020408163265,0.857142857142857,-0.982814615707131
-5.51020408163265,1.10204081632653,-1.05668564713439
-5.26530612244898,-6,0.449152621252591
-5.26530612244898,-5.75510204081633,0.540037608986101
-5.26530612244898,-5.51020408163265,0.622495400893745
-5.26530612244898,-5.26530612244898,0.689453843650094
-5.26530612244898,-5.02040816326531,0.73525408587055
-5.26530612244898,-4.77551020408163,0.756737847516121
-5.26530612244898,-4.53061224489796,0.753962755398884
-5.26530612244898,-4.28571428571429,0.730341751707524
-5.26530612244898,-4.04081632653061,0.692119716528584
-5.26530612244898,-3.79591836734694,0.647251784137534
-5.26530612244898,-3.55102040816327,0.603893443000713
-5.26530612244898,-3.30612244897959,0.568811566949456
-5.26530612244898,-3.06122448979592,0.546049515320324
-5.26530612244898,-2.81632653061224,0.536121618714136
-5.26530612244898,-2.57142857142857,0.535889885537624
-5.26530612244898,-2.3265306122449,0.539123645760833
-5.26530612244898,-2.08163265306122,0.537602158968237
-5.26530612244898,-1.83673469387755,0.522524945225357
-5.26530612244898,-1.59183673469388,0.485962044952831
-5.26530612244898,-1.3469387755102,0.422104171940267
-5.26530612244898,-1.10204081632653,0.328142617485444
-5.26530612244898,-0.857142857142857,0.20469538478307
-5.26530612244898,-0.612244897959184,0.0557761040074412
-5.26530612244898,-0.36734693877551,-0.111638673422937
-5.26530612244898,-0.122448979591837,-0.28835379568317
-5.26530612244898,0.122448979591837,-0.463906823357027
-5.26530612244898,0.36734693877551,-0.627618526529057
-5.26530612244898,0.612244897959184,-0.769636157068115
-5.26530612244898,0.857142857142857,-0.881866716425014
-5.26530612244898,1.10204081632653,-0.958705527819154
-5.02040816326531,-6,0.33705404425035
-5.02040816326531,-5.75510204081633,0.438293744463668
-5.02040816326531,-5.51020408163265,0.53774344226867
-5.02040816326531,-5.26530612244898,0.627121499656777
-5.02040816326531,-5.02040816326531,0.69863031149989
-5.02040816326531,-4.77551020408163,0.746251334012674
-5.02040816326531,-4.53061224489796,0.766834071769065
-5.02040816326531,-4.28571428571429,0.760723717350198
-5.02040816326531,-4.04081632653061,0.73175640961279
-5.02040816326531,-3.79591836734694,0.686585613806584
-5.02040816326531,-3.55102040816327,0.63345440228485
-5.02040816326531,-3.30612244897959,0.58065643410774
-5.02040816326531,-3.06122448979592,0.534999054329277
-5.02040816326531,-2.81632653061224,0.500577429999347
-5.02040816326531,-2.57142857142857,0.478092732800189
-5.02040816326531,-2.3265306122449,0.464823118337361
-5.02040816326531,-2.08163265306122,0.455217810224961
-5.02040816326531,-1.83673469387755,0.441966239617848
-5.02040816326531,-1.59183673469388,0.417320466532911
-5.02040816326531,-1.3469387755102,0.374429411935291
-5.02040816326531,-1.10204081632653,0.308472120567008
-5.02040816326531,-0.857142857142857,0.217438385767571
-5.02040816326531,-0.612244897959184,0.102479142446817
-5.02040816326531,-0.36734693877551,-0.0321806335194892
-5.02040816326531,-0.122448979591837,-0.179717478207317
-5.02040816326531,0.122448979591837,-0.331485515363286
-5.02040816326531,0.36734693877551,-0.477982169532999
-5.02040816326531,0.612244897959184,-0.609882348907851
-5.02040816326531,0.857142857142857,-0.719019901768258
-5.02040816326531,1.10204081632653,-0.799204910406275
-4.77551020408163,-6,0.188843581819734
-4.77551020408163,-5.75510204081633,0.295981543237967
-4.77551020408163,-5.51020408163265,0.409123503002363
-4.77551020408163,-5.26530612244898,0.519255227698832
-4.77551020408163,-5.02040816326531,0.616834678096986
-4.77551020408163,-4.77551020408163,0.693234200199239
-4.77551020408163,-4.53061224489796,0.742155486445225
-4.77551020408163,-4.28571428571429,0.76071996164357
-4.77551020408163,-4.04081632653061,0.749985404038635
-4.77551020408163,-3.79591836734694,0.714752693746219
-4.77551020408163,-3.55102040816327,0.662678449731444
-4.77551020408163,-3.30612244897959,0.602861886435675
-4.77551020408163,-3.06122448979592,0.544188605395521
-4.77551020408163,-2.81632653061224,0.493761987265396
-4.77551020408163,-2.57142857142857,0.455724639208134
-4.77551020408163,-2.3265306122449,0.430678638379448
-4.77551020408163,-2.08163265306122,0.415780739295877
-4.77551020408163,-1.83673469387755,0.405451190843788
-4.77551020408163,-1.59183673469388,0.39252364303092
-4.77551020408163,-1.3469387755102,0.36959967240068
-4.77551020408163,-1.10204081632653,0.330361377381228
-4.77551020408163,-0.857142857142857,0.270632534764665
-4.77551020408163,-0.612244897959184,0.189047075411593
-4.77551020408163,-0.36734693877551,0.0872639684378447
-4.77551020408163,-0.122448979591837,-0.0302570151160677
-4.77551020408163,0.122448979591837,-0.156845130523237
-4.77551020408163,0.36734693877551,-0.284462592949454
-4.77551020408163,0.612244897959184,-0.404673692699836
-4.77551020408163,0.857142857142857,-0.509609773153898
-4.77551020408163,1.10204081632653,-0.592813452680466
-4.53061224489796,-6,0.0130656076571114
-4.53061224489796,-5.75510204081633,0.120181846087136
-4.53061224489796,-5.51020408163265,0.241533880426502
-4.53061224489796,-5.26530612244898,0.367940243803577
-4.53061224489796,-5.02040816326531,0.488683243931449
-4.53061224489796,-4.77551020408163,0.59302377484698
-4.53061224489796,-4.53061224489796,0.671866431911855
-4.53061224489796,-4.28571428571429,0.719248336551138
-4.53061224489796,-4.04081632653061,0.733336560791368
-4.53061224489796,-3.79591836734694,0.716707578632659
-4.53061224489796,-3.55102040816327,0.67582948001521
-4.53061224489796,-3.30612244897959,0.619838550513349
-4.53061224489796,-3.06122448979592,0.558853849490649
-4.53061224489796,-2.81632653061224,0.502169059923831
-4.53061224489796,-2.57142857142857,0.456677883526787
-4.53061224489796,-2.3265306122449,0.425826327485395
-4.53061224489796,-2.08163265306122,0.409261408072147
-4.53061224489796,-1.83673469387755,0.403194072844678
-4.53061224489796,-1.59183673469388,0.40135168169009
-4.53061224489796,-1.3469387755102,0.396293452980538
-4.53061224489796,-1.10204081632653,0.38081878977923
-4.53061224489796,-0.857142857142857,0.349214936967472
-4.53061224489796,-0.612244897959184,0.29815408353696
-4.53061224489796,-0.36734693877551,0.227139010676314
-4.53061224489796,-0.122448979591837,0.138487206850986
-4.53061224489796,0.122448979591837,0.0369173341011642
-4.53061224489796,0.36734693877551,-0.0711510068313324
-4.53061224489796,0.612244897959184,-0.178454074374152
-4.53061224489796,0.857142857142857,-0.277770323443263
-4.53061224489796,1.10204081632653,-0.362726553824223
-4.28571428571429,-6,-0.177635397954953
-4.28571428571429,-5.75510204081633,-0.0773951478501118
-4.28571428571429,-5.51020408163265,0.0449239825830965
-4.28571428571429,-5.26530612244898,0.180572368426759
-4.28571428571429,-5.02040816326531,0.318348956729722
-4.28571428571429,-4.77551020408163,0.446106798601089
-4.28571428571429,-4.53061224489796,0.552570774916234
-4.28571428571429,-4.28571428571429,0.629126962043798
-4.28571428571429,-4.04081632653061,0.671220054850564
-4.28571428571429,-3.79591836734694,0.679057939493592
-4.28571428571429,-3.55102040816327,0.657460411592445
-4.28571428571429,-3.30612244897959,0.614870629025996
-4.28571428571429,-3.06122448979592,0.561728772882086
-4.28571428571429,-2.81632653061224,0.508542570894035
-4.28571428571429,-2.57142857142857,0.464045801055435
-4.28571428571429,-2.3265306122449,0.433801640340622
-4.28571428571429,-2.08163265306122,0.41949459401343
-4.28571428571429,-1.83673469387755,0.41899433154708
-4.28571428571429,-1.59183673469388,0.427108866972856
-4.28571428571429,-1.3469387755102,0.436813173093946
-4.28571428571429,-1.10204081632653,0.440669987174723
-4.28571428571429,-0.857142857142857,0.432160804800617
-4.28571428571429,-0.612244897959184,0.406706168875272
-4.28571428571429,-0.36734693877551,0.362250789460576
-4.28571428571429,-0.122448979591837,0.299391340921719
-4.28571428571429,0.122448979591837,0.22110795677783
-4.28571428571429,0.36734693877551,0.132210381933321
-4.28571428571429,0.612244897959184,0.0386250985060688
-4.28571428571429,0.857142857142857,-0.0533609033865465
-4.28571428571429,1.10204081632653,-0.137807854795353
-4.04081632653061,-6,-0.368067707984356
-4.04081632653061,-5.75510204081633,-0.281789711295837
-4.04081632653061,-5.51020408163265,-0.166791610618259
-4.04081632653061,-5.26530612244898,-0.030816646878626
-4.04081632653061,-5.02040816326531,0.115199711747002
-4.04081632653061,-4.77551020408163,0.258544035479191
-4.04081632653061,-4.53061224489796,0.386585028378646
-4.04081632653061,-4.28571428571429,0.488741444731155
-4.04081632653061,-4.04081632653061,0.558166811570923
-4.04081632653061,-3.79591836734694,0.592797165995047
-4.04081632653061,-3.55102040816327,0.595532284095119
-4.04081632653061,-3.30612244897959,0.573504950502096
-4.04081632653061,-3.06122448979592,0.536591960353559
-4.04081632653061,-2.81632653061224,0.495484651059409
-4.04081632653061,-2.57142857142857,0.459724446730215
-4.04081632653061,-2.3265306122449,0.436099288659918
-4.04081632653061,-2.08163265306122,0.427695370858587
-4.04081632653061,-1.83673469387755,0.433735099836857
-4.04081632653061,-1.59183673469388,0.450151637641894
-4.04081632653061,-1.3469387755102,0.470699466540576
-4.04081632653061,-1.10204081632653,0.488314042825409
-4.04081632653061,-0.857142857142857,0.496425647327213
-4.04081632653061,-0.612244897959184,0.489993632220887
-4.04081632653061,-0.36734693877551,0.466130133763221
-4.04081632653061,-0.122448979591837,0.424292343144097
-4.04081632653061,0.122448979591837,0.366109437375645
-4.04081632653061,0.36734693877551,0.294957370458068
-4.04081632653061,0.612244897959184,0.215401234452367
-4.04081632653061,0.857142857142857,0.132603091015993
-4.04081632653061,1.10204081632653,0.051760856582282
-3.79591836734694,-6,-0.542674684259893
-3.79591836734694,-5.75510204081633,-0.476914420477562
-3.79591836734694,-5.51020408163265,-0.377669479695109
-3.79591836734694,-5.26530612244898,-0.251180157772147
-3.79591836734694,-5.02040816326531,-0.107384487721409
-3.79591836734694,-4.77551020408163,0.0413297193107756
-3.79591836734694,-4.53061224489796,0.181914920043628
-3.79591836734694,-4.28571428571429,0.302676843517265
-3.79591836734694,-4.04081632653061,0.39511460143179
-3.79591836734694,-3.79591836734694,0.455205668301257
-3.79591836734694,-3.55102040816327,0.483860704566563
-3.79591836734694,-3.30612244897959,0.486451501166415
-3.79591836734694,-3.06122448979592,0.471521377298185
-3.79591836734694,-2.81632653061224,0.448968520947651
-3.79591836734694,-2.57142857142857,0.428102028442004
-3.79591836734694,-2.3265306122449,0.415980207022711
-3.79591836734694,-2.08163265306122,0.416351140195933
-3.79591836734694,-1.83673469387755,0.429354214128594
-3.79591836734694,-1.59183673469388,0.451954848519865
-3.79591836734694,-1.3469387755102,0.47892416506367
-3.79591836734694,-1.10204081632653,0.504080799556248
-3.79591836734694,-0.857142857142857,0.521500975000639
-3.79591836734694,-0.612244897959184,0.526466525273687
-3.79591836734694,-0.36734693877551,0.516029022679699
-3.79591836734694,-0.122448979591837,0.489182650122223
-3.79591836734694,0.122448979591837,0.446724903141972
-3.79591836734694,0.36734693877551,0.390924039085243
-3.79591836734694,0.612244897959184,0.32510614865251
-3.79591836734694,0.857142857142857,0.25323906292221
-3.79591836734694,1.10204081632653,0.179547766520935
-3.55102040816327,-6,-0.687942146026282
-3.55102040816327,-5.75510204081633,-0.648024806665659
-3.55102040816327,-5.51020408163265,-0.572165827710639
-3.55102040816327,-5.26530612244898,-0.464725607816308
-3.55102040816327,-5.02040816326531,-0.334000748246218
-3.55102040816327,-4.77551020408163,-0.191204510840219
-3.55102040816327,-4.53061224489796,-0.048850707395097
-3.55102040816327,-4.28571428571429,0.0811735614651434
-3.55102040816327,-4.04081632653061,0.189467568429603
-3.55102040816327,-3.79591836734694,0.270523079028694
-3.55102040816327,-3.55102040816327,0.323378578109724
-3.55102040816327,-3.30612244897959,0.351388187832688
-3.55102040816327,-3.06122448979592,0.361173829810878
-3.55102040816327,-2.81632653061224,0.361015598544277
-3.55102040816327,-2.57142857142857,0.359056382728828
-3.55102040816327,-2.3265306122449,0.361720480552008
-3.55102040816327,-2.08163265306122,0.372668079760803
-3.55102040816327,-1.83673469387755,0.392453093095173
-3.55102040816327,-1.59183673469388,0.418867511102234
-3.55102040816327,-1.3469387755102,0.447794363156396
-3.55102040816327,-1.10204081632653,0.474296508623348
-3.55102040816327,-0.857142857142857,0.493659341029491
-3.55102040816327,-0.612244897959184,0.502173393514883
-3.55102040816327,-0.36734693877551,0.497556008484202
-3.55102040816327,-0.122448979591837,0.479027667817729
-3.55102040816327,0.122448979591837,0.447141506109472
-3.55102040816327,0.36734693877551,0.403494571805865
-3.55102040816327,0.612244897959184,0.350429025905187
-3.55102040816327,0.857142857142857,0.290780725584924
-3.55102040816327,1.10204081632653,0.227678768855272
-3.30612244897959,-6,-0.79453638837442
-3.30612244897959,-5.75510204081633,-0.784028824934277
-3.30612244897959,-5.51020408163265,-0.737551894273885
-3.30612244897959,-5.26530612244898,-0.657354009638119
-3.30612244897959,-5.02040816326531,-0.549592892574715
-3.30612244897959,-4.77551020408163,-0.423589278510564
-3.30612244897959,-4.53061224489796,-0.290470494868213
-3.30612244897959,-4.28571428571429,-0.161443443191601
-3.30612244897959,-4.04081632653061,-0.046039444405289
-3.30612244897959,-3.79591836734694,0.0493017534338582
-3.30612244897959,-3.55102040816327,0.122007747468163
-3.30612244897959,-3.30612244897959,0.173353115918252
-3.30612244897959,-3.06122448979592,0.207675261517506
-3.30612244897959,-2.81632653061224,0.231040038621263
-3.30612244897959,-2.57142857142857,0.249694945180854
-3.30612244897959,-2.3265306122449,0.268680407214611
-3.30612244897959,-2.08163265306122,0.29090331728189
-3.30612244897959,-1.83673469387755,0.316833560920793
-3.30612244897959,-1.59183673469388,0.344808713339948
-3.30612244897959,-1.3469387755102,0.371777611470144
-3.30612244897959,-1.10204081632653,0.394224042299118
-3.30612244897959,-0.857142857142857,0.409007817299189
-3.30612244897959,-0.612244897959184,0.413933353490266
-3.30612244897959,-0.36734693877551,0.407972579866714
-3.30612244897959,-0.122448979591837,0.391185605542431
-3.30612244897959,0.122448979591837,0.364460735513921
-3.30612244897959,0.36734693877551,0.329215421487607
-3.30612244897959,0.612244897959184,0.28716557858367
-3.30612244897959,0.857142857142857,0.240205509219317
-3.30612244897959,1.10204081632653,0.190375348965874
-3.06122448979592,-6,-0.8587112514908
-3.06122448979592,-5.75510204081633,-0.87913635943007
-3.06122448979592,-5.51020408163265,-0.865793010314732
-3.06122448979592,-5.26530612244898,-0.81873776888543
-3.06122448979592,-5.02040816326531,-0.741678333437864
-3.06122448979592,-4.77551020408163,-0.641525625516572
-3.06122448979592,-4.53061224489796,-0.527357314913322
-3.06122448979592,-4.28571428571429,-0.40897775791758
-3.06122448979592,-4.04081632653061,-0.295365820506541
-3.06122448979592,-3.79591836734694,-0.19334158405248
-3.06122448979592,-3.55102040816327,-0.10673906375148
-3.06122448979592,-3.30612244897959,-0.0362515713422908
-3.06122448979592,-3.06122448979592,0.0200507700006547
-3.06122448979592,-2.81632653061224,0.0656998735845162
-3.06122448979592,-2.57142857142857,0.104594249431385
-3.06122448979592,-2.3265306122449,0.139877008765035
-3.06122448979592,-2.08163265306122,0.173200449296195
-3.06122448979592,-1.83673469387755,0.204521200095992
-3.06122448979592,-1.59183673469388,0.232408007312176
-3.06122448979592,-1.3469387755102,0.254700996964734
-3.06122448979592,-1.10204081632653,0.269280158010206
-3.06122448979592,-0.857142857142857,0.274702710022476
-3.06122448979592,-0.612244897959184,0.270545722591575
-3.06122448979592,-0.36734693877551,0.257408813040433
-3.06122448979592,-0.122448979591837,0.236647443093965
-3.06122448979592,0.122448979591837,0.209981160772276
-3.06122448979592,0.36734693877551,0.179133207262543
-3.06122448979592,0.612244897959184,0.14561300453544
-3.06122448979592,0.857142857142857,0.110676103522137
-3.06122448979592,1.10204081632653,0.0754205180404801
-2.81632653061224,-6,-0.882677343897642
-2.81632653061224,-5.75510204081633,-0.933493752400356
-2.81632653061224,-5.51020408163265,-0.954490193670462
-2.81632653061224,-5.26530612244898,-0.943594587984782
-2.81632653061224,-5.02040816326531,-0.901956796455346
-2.81632653061224,-4.77551020408163,-0.8338040876242
-2.81632653061224,-4.53061224489796,-0.745755048706943
-2.81632653061224,-4.28571428571429,-0.645717705190398
-2.81632653061224,-4.04081632653061,-0.541603295719529
-2.81632653061224,-3.79591836734694,-0.440139057962134
-2.81632653061224,-3.55102040816327,-0.346042323583635
-2.81632653061224,-3.30612244897959,-0.261725401513495
-2.81632653061224,-3.06122448979592,-0.187559445831555
-2.81632653061224,-2.81632653061224,-0.122575609449489
-2.81632653061224,-2.57142857142857,-0.0653679722682057
-2.81632653061224,-2.3265306122449,-0.0149201097364129
-2.81632653061224,-2.08163265306122,0.028881005491824
-2.81632653061224,-1.83673469387755,0.0651678221916709
-2.81632653061224,-1.59183673469388,0.092430482037007
-2.81632653061224,-1.3469387755102,0.109119083925216
-2.81632653061224,-1.10204081632653,0.114285619858951
-2.81632653061224,-0.857142857142857,0.108047019692896
-2.81632653061224,-0.612244897959184,0.0917282736368135
-2.81632653061224,-0.36734693877551,0.0676623024592846
-2.81632653061224,-0.122448979591837,0.0387373871832235
-2.81632653061224,0.122448979591837,0.00785444676552327
-2.81632653061224,0.36734693877551,-0.0225351160167158
-2.81632653061224,0.612244897959184,-0.0506905614997732
-2.81632653061224,0.857142857142857,-0.0756054656137821
-2.81632653061224,1.10204081632653,-0.0968408694068743
-2.57142857142857,-6,-0.873864854443402
-2.57142857142857,-5.75510204081633,-0.952688048962632
-2.57142857142857,-5.51020408163265,-1.0067132579623
-2.57142857142857,-5.26530612244898,-1.03192390695188
-2.57142857142857,-5.02040816326531,-1.02700139855901
-2.57142857142857,-4.77551020408163,-0.993470130095824
-2.57142857142857,-4.53061224489796,-0.935361516874048
-2.57142857142857,-4.28571428571429,-0.858463030913965
-2.57142857142857,-4.04081632653061,-0.769320777160534
-2.57142857142857,-3.79591836734694,-0.674227029008385
-2.57142857142857,-3.55102040816327,-0.578425836774237
-2.57142857142857,-3.30612244897959,-0.485705836922193
-2.57142857142857,-3.06122448979592,-0.398435727987582
-2.57142857142857,-2.81632653061224,-0.317967668071654
-2.57142857142857,-2.57142857142857,-0.245227619099278
-2.57142857142857,-2.3265306122449,-0.181264022655091
-2.57142857142857,-2.08163265306122,-0.12755342873524
-2.57142857142857,-1.83673469387755,-0.0859550647434464
-2.57142857142857,-1.59183673469388,-0.0583340821105978
-2.57142857142857,-1.3469387755102,-0.0459912934134969
-2.57142857142857,-1.10204081632653,-0.0491049764359683
-2.57142857142857,-0.857142857142857,-0.066385426817658
-2.57142857142857,-0.612244897959184,-0.0950694416451157
-2.57142857142857,-0.36734693877551,-0.131268272174307
-2.57142857142857,-0.122448979591837,-0.170570327921179
-2.57142857142857,0.122448979591837,-0.208727636606844
-2.57142857142857,0.36734693877551,-0.242244264132357
-2.57142857142857,0.612244897959184,-0.268733293752209
-2.57142857142857,0.857142857142857,-0.286993481472571
-2.57142857142857,1.10204081632653,-0.296844207245262
-2.3265306122449,-6,-0.843268274284489
-2.3265306122449,-5.75510204081633,-0.946274085886976
-2.3265306122449,-5.51020408163265,-1.02982552372051
-2.3265306122449,-5.26530612244898,-1.08823623527162
-2.3265306122449,-5.02040816326531,-1.11797907916242
-2.3265306122449,-4.77551020408163,-1.11809081424087
-2.3265306122449,-4.53061224489796,-1.09015772673638
-2.3265306122449,-4.28571428571429,-1.03789177858995
-2.3265306122449,-4.04081632653061,-0.966405866188339
-2.3265306122449,-3.79591836734694,-0.881370201988467
-2.3265306122449,-3.55102040816327,-0.78825575040646
-2.3265306122449,-3.30612244897959,-0.691834842669678
-2.3265306122449,-3.06122448979592,-0.596022050547827
-2.3265306122449,-2.81632653061224,-0.504026273101518
-2.3265306122449,-2.57142857142857,-0.418684064825717
-2.3265306122449,-2.3265306122449,-0.342788867078122
-2.3265306122449,-2.08163265306122,-0.279240964012921
-2.3265306122449,-1.83673469387755,-0.230916129162239
-2.3265306122449,-1.59183673469388,-0.200261838566567
-2.3265306122449,-1.3469387755102,-0.188739171006983
-2.3265306122449,-1.10204081632653,-0.196296769315703
-2.3265306122449,-0.857142857142857,-0.221065995481887
-2.3265306122449,-0.612244897959184,-0.259403213181522
-2.3265306122449,-0.36734693877551,-0.306299444292478
-2.3265306122449,-0.122448979591837,-0.356067461628682
-2.3265306122449,0.122448979591837,-0.403139431882773
-2.3265306122449,0.36734693877551,-0.442787981889754
-2.3265306122449,0.612244897959184,-0.471621619656132
-2.3265306122449,0.857142857142857,-0.487782930390791
-2.3265306122449,1.10204081632653,-0.490864696907501
-2.08163265306122,-6,-0.803265332862132
-2.08163265306122,-5.75510204081633,-0.925698499213809
-2.08163265306122,-5.51020408163265,-1.03363335623833
-2.08163265306122,-5.26530612244898,-1.12004523727653
-2.08163265306122,-5.02040816326531,-1.17958674085632
-2.08163265306122,-4.77551020408163,-1.20920995748885
-2.08163265306122,-4.53061224489796,-1.20842233899949
-2.08163265306122,-4.28571428571429,-1.17913598627548
-2.08163265306122,-4.04081632653061,-1.12516699296564
-2.08163265306122,-3.79591836734694,-1.05152567232332
-2.08163265306122,-3.55102040816327,-0.963683629052721
-2.08163265306122,-3.30612244897959,-0.866993756120385
-2.08163265306122,-3.06122448979592,-0.766375462127575
-2.08163265306122,-2.81632653061224,-0.666279260041653
-2.08163265306122,-2.57142857142857,-0.570844795940117
-2.08163265306122,-2.3265306122449,-0.484099275976547
-2.08163265306122,-2.08163265306122,-0.410033565621204
-2.08163265306122,-1.83673469387755,-0.352445521215246
-2.08163265306122,-1.59183673469388,-0.314536294214326
-2.08163265306122,-1.3469387755102,-0.298350709351869
-2.08163265306122,-1.10204081632653,-0.3042286991561
-2.08163265306122,-0.857142857142857,-0.330453146110955
-2.08163265306122,-0.612244897959184,-0.37323353120814
-2.08163265306122,-0.36734693877551,-0.427071197339793
-2.08163265306122,-0.122448979591837,-0.485444050878638
-2.08163265306122,0.122448979591837,-0.541662833229742
-2.08163265306122,0.36734693877551,-0.589714089536495
-2.08163265306122,0.612244897959184,-0.624923949679417
-2.08163265306122,0.857142857142857,-0.644339337598387
-2.08163265306122,1.10204081632653,-0.646803877089234
-1.83673469387755,-6,-0.765398629620336
-1.83673469387755,-5.75510204081633,-0.902107847789596
-1.83673469387755,-5.51020408163265,-1.02832406791418
-1.83673469387755,-5.26530612244898,-1.13603938464671
-1.83673469387755,-5.02040816326531,-1.21855155407965
-1.83673469387755,-4.77551020408163,-1.27125377920785
-1.83673469387755,-4.53061224489796,-1.29209407385901
-1.83673469387755,-4.28571428571429,-1.28162325954943
-1.83673469387755,-4.04081632653061,-1.24264784118727
-1.83673469387755,-3.79591836734694,-1.17959953280498
-1.83673469387755,-3.55102040816327,-1.09779798934806
-1.83673469387755,-3.30612244897959,-1.00279580158408
-1.83673469387755,-3.06122448979592,-0.89994928939374
-1.83673469387755,-2.81632653061224,-0.794268660365013
-1.83673469387755,-2.57142857142857,-0.690496344637967
-1.83673469387755,-2.3265306122449,-0.593278967822876
-1.83673469387755,-2.08163265306122,-0.507266391392935
-1.83673469387755,-1.83673469387755,-0.437002803567584
-1.83673469387755,-1.59183673469388,-0.386559341640979
-1.83673469387755,-1.3469387755102,-0.358964928232039
-1.83673469387755,-1.10204081632653,-0.355583057432497
-1.83673469387755,-0.857142857142857,-0.375624210223682
-1.83673469387755,-0.612244897959184,-0.415961575685829
-1.83673469387755,-0.36734693877551,-0.471340153319651
-1.83673469387755,-0.122448979591837,-0.534963635840525
-1.83673469387755,0.122448979591837,-0.599345293984528
-1.83673469387755,0.36734693877551,-0.65724861964472
-1.83673469387755,0.612244897959184,-0.702535386437137
-1.83673469387755,0.857142857142857,-0.73077887470921
-1.83673469387755,1.10204081632653,-0.739569384829577
-1.59183673469388,-6,-0.738575684688971
-1.59183673469388,-5.75510204081633,-0.884508021724921
-1.59183673469388,-5.51020408163265,-1.02265339280509
-1.59183673469388,-5.26530612244898,-1.14436990156184
-1.59183673469388,-5.02040816326531,-1.24208958588684
-1.59183673469388,-4.77551020408163,-1.31022254619926
-1.59183673469388,-4.53061224489796,-1.34574618803938
-1.59183673469388,-4.28571428571429,-1.34836848083516
-1.59183673469388,-4.04081632653061,-1.32025451968883
-1.59183673469388,-3.79591836734694,-1.26541297220351
-1.59183673469388,-3.55102040816327,-1.18892124296678
-1.59183673469388,-3.30612244897959,-1.09619863340499
-1.59183673469388,-3.06122448979592,-0.992503621472077
-1.59183673469388,-2.81632653061224,-0.882743350775941
-1.59183673469388,-2.57142857142857,-0.771568382035957
-1.59183673469388,-2.3265306122449,-0.66362223408896
-1.59183673469388,-2.08163265306122,-0.563759202187748
-1.59183673469388,-1.83673469387755,-0.477055709353845
-1.59183673469388,-1.59183673469388,-0.408516744852577
-1.59183673469388,-1.3469387755102,-0.362493526886359
-1.59183673469388,-1.10204081632653,-0.34194148196873
-1.59183673469388,-0.857142857142857,-0.347719901096184
-1.59183673469388,-0.612244897959184,-0.378142073450455
-1.59183673469388,-0.36734693877551,-0.428926214636189
-1.59183673469388,-0.122448979591837,-0.493594248596946
-1.59183673469388,0.122448979591837,-0.56425193339977
-1.59183673469388,0.36734693877551,-0.632594674480452
-1.59183673469388,0.612244897959184,-0.690941869672617
-1.59183673469388,0.857142857142857,-0.733114305004377
-1.59183673469388,1.10204081632653,-0.755022763750425
-1.3469387755102,-6,-0.727999471436959
-1.3469387755102,-5.75510204081633,-0.878605138916487
-1.3469387755102,-5.51020408163265,-1.02272175754153
-1.3469387755102,-5.26530612244898,-1.15139296366862
-1.3469387755102,-5.02040816326531,-1.25664869865886
-1.3469387755102,-4.77551020408163,-1.33247165077229
-1.3469387755102,-4.53061224489796,-1.37544434530075
-1.3469387755102,-4.28571428571429,-1.38494664573137
-1.3469387755102,-4.04081632653061,-1.36287953742992
-1.3469387755102,-3.79591836734694,-1.31300999569294
-1.3469387755102,-3.55102040816327,-1.24012863336461
-1.3469387755102,-3.30612244897959,-1.14925531127591
-1.3469387755102,-3.06122448979592,-1.0451011887062
-1.3469387755102,-2.81632653061224,-0.931903858343553
-1.3469387755102,-2.57142857142857,-0.813622413917718
-1.3469387755102,-2.3265306122449,-0.69435307189195
-1.3469387755102,-2.08163265306122,-0.578745612826941
-1.3469387755102,-1.83673469387755,-0.472194656980191
-1.3469387755102,-1.59183673469388,-0.380651297790472
-1.3469387755102,-1.3469387755102,-0.310027029059849
-1.3469387755102,-1.10204081632653,-0.265301554962152
-1.3469387755102,-0.857142857142857,-0.249553105971206
-1.3469387755102,-0.612244897959184,-0.26317020645262
-1.3469387755102,-0.36734693877551,-0.303466396488862
-1.3469387755102,-0.122448979591837,-0.364818700639699
-1.3469387755102,0.122448979591837,-0.439320047332206
-1.3469387755102,0.36734693877551,-0.51781499057019
-1.3469387755102,0.612244897959184,-0.591109390276691
-1.3469387755102,0.857142857142857,-0.651124147357435
-1.3469387755102,1.10204081632653,-0.691797833398465
-1.10204081632653,-6,-0.73493617668733
-1.10204081632653,-5.75510204081633,-0.886454065807947
-1.10204081632653,-5.51020408163265,-1.03148526445884
-1.10204081632653,-5.26530612244898,-1.16103128015794
-1.10204081632653,-5.02040816326531,-1.26711829833096
-1.10204081632653,-4.77551020408163,-1.34377898350254
-1.10204081632653,-4.53061224489796,-1.3876943206759
-1.10204081632653,-4.28571428571429,-1.39835659225382
-1.10204081632653,-4.04081632653061,-1.37772802025322
-1.10204081632653,-3.79591836734694,-1.32949915231106
-1.10204081632653,-3.55102040816327,-1.25815920421872
-1.10204081632653,-3.30612244897959,-1.16814218077813
-1.10204081632653,-3.06122448979592,-1.06328712364191
-1.10204081632653,-2.81632653061224,-0.946750913067191
-1.10204081632653,-2.57142857142857,-0.821364981227669
-1.10204081632653,-2.3265306122449,-0.690277922632964
-1.10204081632653,-2.08163265306122,-0.557622669031959
-1.10204081632653,-1.83673469387755,-0.428925124142335
-1.10204081632653,-1.59183673469388,-0.31104074889006
-1.10204081632653,-1.3469387755102,-0.211546451441265
-1.10204081632653,-1.10204081632653,-0.137683505286956
-1.10204081632653,-0.857142857142857,-0.095090367748579
-1.10204081632653,-0.612244897959184,-0.0866382816325233
-1.10204081632653,-0.36734693877551,-0.111666581148389
-1.10204081632653,-0.122448979591837,-0.165816657424891
-1.10204081632653,0.122448979591837,-0.241515895615924
-1.10204081632653,0.36734693877551,-0.329010004544687
-1.10204081632653,0.612244897959184,-0.417725547495744
-1.10204081632653,0.857142857142857,-0.497690544482431
-1.10204081632653,1.10204081632653,-0.560755360930723
-0.857142857142857,-6,-0.757222589582085
-0.857142857142857,-5.75510204081633,-0.906834281401123
-0.857142857142857,-5.51020408163265,-1.0489473052175
-0.857142857142857,-5.26530612244898,-1.17473540828375
-0.857142857142857,-5.02040816326531,-1.2765272456773
-0.857142857142857,-4.77551020408163,-1.34876470934202
-0.857142857142857,-4.53061224489796,-1.38859078293408
-0.857142857142857,-4.28571428571429,-1.39592844390772
-0.857142857142857,-4.04081632653061,-1.37303319692349
-0.857142857142857,-3.79591836734694,-1.32363996242053
-0.857142857142857,-3.55102040816327,-1.25194059267083
-0.857142857142857,-3.30612244897959,-1.16168348173338
-0.857142857142857,-3.06122448979592,-1.05565855669045
-0.857142857142857,-2.81632653061224,-0.935720677375325
-0.857142857142857,-2.57142857142857,-0.80334008509548
-0.857142857142857,-2.3265306122449,-0.66049796357154
-0.857142857142857,-2.08163265306122,-0.510621966777652
-0.857142857142857,-1.83673469387755,-0.359222320715974
-0.857142857142857,-1.59183673469388,-0.213958765175883
-0.857142857142857,-1.3469387755102,-0.0840242629569694
-0.857142857142857,-1.10204081632653,0.0210727123774941
-0.857142857142857,-0.857142857142857,0.093068328522925
-0.857142857142857,-0.612244897959184,0.126481343285649
-0.857142857142857,-0.36734693877551,0.119759787926878
-0.857142857142857,-0.122448979591837,0.0757622142061036
-0.857142857142857,0.122448979591837,0.00146231957672693
-0.857142857142857,0.36734693877551,-0.0930518504490578
-0.857142857142857,0.612244897959184,-0.196060934386286
-0.857142857142857,0.857142857142857,-0.295870717550649
-0.857142857142857,1.10204081632653,-0.382327473846646
-0.612244897959184,-6,-0.790267366667729
-0.612244897959184,-5.75510204081633,-0.936121622614997
-0.612244897959184,-5.51020408163265,-1.07282817935597
-0.612244897959184,-5.26530612244898,-1.19188516215257
-0.612244897959184,-5.02040816326531,-1.28612547732472
-0.612244897959184,-4.77551020408163,-1.3506229317894
-0.612244897959184,-4.53061224489796,-1.38319471759691
-0.612244897959184,-4.28571428571429,-1.38436931889688
-0.612244897959184,-4.04081632653061,-1.35681649003035
-0.612244897959184,-3.79591836734694,-1.30437972309511
-0.612244897959184,-3.55102040816327,-1.23097057289266
-0.612244897959184,-3.30612244897959,-1.13963916872536
-0.612244897959184,-3.06122448979592,-1.03210202422572
-0.612244897959184,-2.81632653061224,-0.90888768353414
-0.612244897959184,-2.57142857142857,-0.770081537676894
-0.612244897959184,-2.3265306122449,-0.616463594016431
-0.612244897959184,-2.08163265306122,-0.45069445551135
-0.612244897959184,-1.83673469387755,-0.278161374381011
-0.612244897959184,-1.59183673469388,-0.107166829896046
-0.612244897959184,-1.3469387755102,0.0516894955623775
-0.612244897959184,-1.10204081632653,0.186865459237361
-0.612244897959184,-0.857142857142857,0.287692238876472
-0.612244897959184,-0.612244897959184,0.346242847565571
-0.612244897959184,-0.36734693877551,0.358822756984557
-0.612244897959184,-0.122448979591837,0.326743285381019
-0.612244897959184,0.122448979591837,0.256213324826708
-0.612244897959184,0.36734693877551,0.157391593384715
-0.612244897959184,0.612244897959184,0.0428233761473025
-0.612244897959184,0.857142857142857,-0.074401337960067
-0.612244897959184,1.10204081632653,-0.182407577992167
-0.36734693877551,-6,-0.828239967670619
-0.36734693877551,-5.75510204081633,-0.969361546536051
-0.36734693877551,-5.51020408163265,-1.09944660992594
-0.36734693877551,-5.26530612244898,-1.21040940460773
-0.36734693877551,-5.02040816326531,-1.29568620090962
-0.36734693877551,-4.77551020408163,-1.35107131636972
-0.36734693877551,-4.53061224489796,-1.37512064153692
-0.36734693877551,-4.28571428571429,-1.36900406353028
-0.36734693877551,-4.04081632653061,-1.33581995785081
-0.36734693877551,-3.79591836734694,-1.27953068206586
-0.36734693877551,-3.55102040816327,-1.20379644555083
-0.36734693877551,-3.30612244897959,-1.11103678370753
-0.36734693877551,-3.06122448979592,-1.00200994768201
-0.36734693877551,-2.81632653061224,-0.876071795045724
-0.36734693877551,-2.57142857142857,-0.732086449521715
-0.36734693877551,-2.3265306122449,-0.569762538349694
-0.36734693877551,-2.08163265306122,-0.391040597928566
-0.36734693877551,-1.83673469387755,-0.201108021015327
-0.36734693877551,-1.59183673469388,-0.00868913606316823
-0.36734693877551,-1.3469387755102,0.174564969480326
-0.36734693877551,-1.10204081632653,0.335527224524951
-0.36734693877551,-0.857142857142857,0.461599959226271
-0.36734693877551,-0.612244897959184,0.542836114493537
-0.36734693877551,-0.36734693877551,0.573700780058978
-0.36734693877551,-0.122448979591837,0.554084451136615
-0.36734693877551,0.122448979591837,0.489361403953282
-0.36734693877551,0.36734693877551,0.389509935576364
-0.36734693877551,0.612244897959184,0.26751473346734
-0.36734693877551,0.857142857142857,0.137405437016075
-0.36734693877551,1.10204081632653,0.0123240171407848
-0.122448979591837,-6,-0.86516944685097
-0.122448979591837,-5.75510204081633,-1.00127630757736
-0.122448979591837,-5.51020408163265,-1.12457029934102
-0.122448979591837,-5.26530612244898,-1.22742035025602
-0.122448979591837,-5.02040816326531,-1.30387628077884
-0.122448979591837,-4.77551020408163,-1.35042723078837
-0.122448979591837,-4.53061224489796,-1.36630856509053
-0.122448979591837,-4.28571428571429,-1.35325345662201
-0.122448979591837,-4.04081632653061,-1.31471807465568
-0.122448979591837,-3.79591836734694,-1.25475313063795
-0.122448979591837,-3.55102040816327,-1.17680895212045
-0.122448979591837,-3.30612244897959,-1.08280816636721
-0.122448979591837,-3.06122448979592,-0.972776295493825
-0.122448979591837,-2.81632653061224,-0.845187521939439
-0.122448979591837,-2.57142857142857,-0.697989695985717
-0.122448979591837,-2.3265306122449,-0.53007046323107
-0.122448979591837,-2.08163265306122,-0.342774566808713
-0.122448979591837,-1.83673469387755,-0.141030362125195
-0.122448979591837,-1.59183673469388,0.0662858814350571
-0.122448979591837,-1.3469387755102,0.266939439671378
-0.122448979591837,-1.10204081632653,0.446829746987159
-0.122448979591837,-0.857142857142857,0.592098529270327
-0.122448979591837,-0.612244897959184,0.691400937384817
-0.122448979591837,-0.36734693877551,0.737840151783354
-0.122448979591837,-0.122448979591837,0.730147390893015
-0.122448979591837,0.122448979591837,0.672872541838963
-0.122448979591837,0.36734693877551,0.575581766184078
-0.122448979591837,0.612244897959184,0.451274069095626
-0.122448979591837,0.857142857142857,0.314375641111397
-0.122448979591837,1.10204081632653,0.178719824478114
0.122448979591837,-6,-0.89576742517456
0.122448979591837,-5.75510204081633,-1.02702898634689
0.122448979591837,-5.51020408163265,-1.14407690676791
0.122448979591837,-5.26530612244898,-1.23973166184156
0.122448979591837,-5.02040816326531,-1.3086001420888
0.122448979591837,-4.77551020408163,-1.34775782074073
0.122448979591837,-4.53061224489796,-1.35697367630639
0.122448979591837,-4.28571428571429,-1.33838924254585
0.122448979591837,-4.04081632653061,-1.2956931987757
0.122448979591837,-3.79591836734694,-1.23297099766057
0.122448979591837,-3.55102040816327,-1.15351655227827
0.122448979591837,-3.30612244897959,-1.05893414084533
0.122448979591837,-3.06122448979592,-0.948812010738807
0.122448979591837,-2.81632653061224,-0.821116640963142
0.122448979591837,-2.57142857142857,-0.673266489439667
0.122448979591837,-2.3265306122449,-0.503645554334103
0.122448979591837,-2.08163265306122,-0.313167569472617
0.122448979591837,-1.83673469387755,-0.106449351301992
0.122448979591837,-1.59183673469388,0.107780371153014
0.122448979591837,-1.3469387755102,0.317234126021981
0.122448979591837,-1.10204081632653,0.5075387733648
0.122448979591837,-0.857142857142857,0.664349105379666
0.122448979591837,-0.612244897959184,0.775654074515819
0.122448979591837,-0.36734693877551,0.833774631872513
0.122448979591837,-0.122448979591837,0.836627002047495
0.122448979591837,0.122448979591837,0.78800358347794
0.122448979591837,0.36734693877551,0.696853129365442
0.122448979591837,0.612244897959184,0.575759452287331
0.122448979591837,0.857142857142857,0.438969443042652
0.122448979591837,1.10204081632653,0.300376137876851
0.36734693877551,-6,-0.915906206192726
0.36734693877551,-5.75510204081633,-1.04268125644254
0.36734693877551,-5.51020408163265,-1.15437206990829
0.36734693877551,-5.26530612244898,-1.24422008315685
0.36734693877551,-5.02040816326531,-1.30729270053252
0.36734693877551,-4.77551020408163,-1.34109702650709
0.36734693877551,-4.53061224489796,-1.34574510021925
0.36734693877551,-4.28571428571429,-1.32359590069887
0.36734693877551,-4.04081632653061,-1.27842318641433
0.36734693877551,-3.79591836734694,-1.21428728541773
0.36734693877551,-3.55102040816327,-1.13438751687846
0.36734693877551,-3.30612244897959,-1.04020731111548
0.36734693877551,-3.06122448979592,-0.931217134619746
0.36734693877551,-2.81632653061224,-0.805273410790609
0.36734693877551,-2.57142857142857,-0.659671263192062
0.36734693877551,-2.3265306122449,-0.492620965884186
0.36734693877551,-2.08163265306122,-0.304775982779861
0.36734693877551,-1.83673469387755,-0.100389770913889
0.36734693877551,-1.59183673469388,0.112258769070526
0.36734693877551,-1.3469387755102,0.321365329644146
0.36734693877551,-1.10204081632653,0.512992174131819
0.36734693877551,-0.857142857142857,0.673090864588346
0.36734693877551,-0.612244897959184,0.789730331332916
0.36734693877551,-0.36734693877551,0.855049513240675
0.36734693877551,-0.122448979591837,0.866520800406543
0.36734693877551,0.122448979591837,0.82727801438721
0.36734693877551,0.36734693877551,0.745481462041969
0.36734693877551,0.612244897959184,0.632902486046936
0.36734693877551,0.857142857142857,0.50305832000484
0.36734693877551,1.10204081632653,0.369284514304743
0.612244897959184,-6,-0.922785488652804
0.612244897959184,-5.75510204081633,-1.0453798445541
0.612244897959184,-5.51020408163265,-1.152599002361
0.612244897959184,-5.26530612244898,-1.23806242197434
0.612244897959184,-5.02040816326531,-1.2971880232976
0.612244897959184,-4.77551020408163,-1.32774902641229
0.612244897959184,-4.53061224489796,-1.33000460200932
0.612244897959184,-4.28571428571429,-1.30634114528018
0.612244897959184,-4.04081632653061,-1.26047548509749
0.612244897959184,-3.79591836734694,-1.19638886666422
0.612244897959184,-3.55102040816327,-1.11724893909482
0.612244897959184,-3.30612244897959,-1.02460726568799
0.612244897959184,-3.06122448979592,-0.918115386459629
0.612244897959184,-2.81632653061224,-0.795885780955645
0.612244897959184,-2.57142857142857,-0.655459213361826
0.612244897959184,-2.3265306122449,-0.495168164030389
0.612244897959184,-2.08163265306122,-0.315555613653552
0.612244897959184,-1.83673469387755,-0.120460567054065
0.612244897959184,-1.59183673469388,0.0825630005841713
0.612244897959184,-1.3469387755102,0.28267700281199
0.612244897959184,-1.10204081632653,0.467015310353937
0.612244897959184,-0.857142857142857,0.62253080697777
0.612244897959184,-0.612244897959184,0.738045978530007
0.612244897959184,-0.36734693877551,0.806065210105961
0.612244897959184,-0.122448979591837,0.823965050563609
0.612244897959184,0.122448979591837,0.794330274512967
0.612244897959184,0.36734693877551,0.724404033004008
0.612244897959184,0.612244897959184,0.624814333477963
0.612244897959184,0.857142857142857,0.507877569576449
0.612244897959184,1.10204081632653,0.385834026067386
0.857142857142857,-6,-0.914883464359454
0.857142857142857,-5.75510204081633,-1.03336311763577
0.857142857142857,-5.51020408163265,-1.13672063874656
0.857142857142857,-5.26530612244898,-1.21891213074428
0.857142857142857,-5.02040816326531,-1.27560550883439
0.857142857142857,-4.77551020408163,-1.30469295299457
0.857142857142857,-4.53061224489796,-1.30641056306753
0.857142857142857,-4.28571428571429,-1.28301074794583
0.857142857142857,-4.04081632653061,-1.23803583202825
0.857142857142857,-3.79591836734694,-1.17534580858034
0.857142857142857,-3.55102040816327,-1.0981309818239
0.857142857142857,-3.30612244897959,-1.0081664351821
0.857142857142857,-3.06122448979592,-0.905525699775612
0.857142857142857,-2.81632653061224,-0.788868166367124
0.857142857142857,-2.57142857142857,-0.656269607065709
0.857142857142857,-2.3265306122449,-0.506413485073813
0.857142857142857,-2.08163265306122,-0.339844568226756
0.857142857142857,-1.83673469387755,-0.159941969855182
0.857142857142857,-1.59183673469388,0.026685234521949
0.857142857142857,-1.3469387755102,0.210546727120882
0.857142857142857,-1.10204081632653,0.380348826667615
0.857142857142857,-0.857142857142857,0.5246009203816
0.857142857142857,-0.612244897959184,0.633412550491078
0.857142857142857,-0.36734693877551,0.700092307054252
0.857142857142857,-0.122448979591837,0.722208087641014
0.857142857142857,0.122448979591837,0.701900179496753
0.857142857142857,0.36734693877551,0.645415026795255
0.857142857142857,0.612244897959184,0.561999386360894
0.857142857142857,0.857142857142857,0.462418069273743
0.857142857142857,1.10204081632653,0.357407547602965
1.10204081632653,-6,-0.891802588911642
1.10204081632653,-5.75510204081633,-1.00588765565436
1.10204081632653,-5.51020408163265,-1.10555570496588
1.10204081632653,-5.26530612244898,-1.18507049960505
1.10204081632653,-5.02040816326531,-1.24027539151606
1.10204081632653,-4.77551020408163,-1.26907250541907
1.10204081632653,-4.53061224489796,-1.2715502193379
1.10204081632653,-4.28571428571429,-1.24971042784671
1.10204081632653,-4.04081632653061,-1.2068371659916
1.10204081632653,-3.79591836734694,-1.146638929229
1.10204081632653,-3.55102040816327,-1.07236450745974
1.10204081632653,-3.30612244897959,-0.986115365572405
1.10204081632653,-3.06122448979592,-0.888544784999401
1.10204081632653,-2.81632653061224,-0.779047273126492
1.10204081632653,-2.57142857142857,-0.656418639916357
1.10204081632653,-2.3265306122449,-0.519837623960883
1.10204081632653,-2.08163265306122,-0.369919410536474
1.10204081632653,-1.83673469387755,-0.209550701928149
1.10204081632653,-1.59183673469388,-0.0442516137664581
1.10204081632653,-1.3469387755102,0.118083010319555
1.10204081632653,-1.10204081632653,0.268057333526058
1.10204081632653,-0.857142857142857,0.396100205744993
1.10204081632653,-0.612244897959184,0.493961352665106
1.10204081632653,-0.36734693877551,0.556050699191605
1.10204081632653,-0.122448979591837,0.580331883335024
1.10204081632653,0.122448979591837,0.568591094145457
1.10204081632653,0.36734693877551,0.526051306053573
1.10204081632653,0.612244897959184,0.460447937827682
1.10204081632653,0.857142857142857,0.380787298154376
1.10204081632653,1.10204081632653,0.296051288941584


==> anc/sim_data/final_mean_self_agent_2.csv <==
x,y,z
-1.10204081632653,-6,-1.26459409098122
-1.10204081632653,-5.75510204081633,-1.31994112175723
-1.10204081632653,-5.51020408163265,-1.35363533232654
-1.10204081632653,-5.26530612244898,-1.36759804001602
-1.10204081632653,-5.02040816326531,-1.36527155704681
-1.10204081632653,-4.77551020408163,-1.35085047424675
-1.10204081632653,-4.53061224489796,-1.32837996936664
-1.10204081632653,-4.28571428571429,-1.30090109275465
-1.10204081632653,-4.04081632653061,-1.26981530691181
-1.10204081632653,-3.79591836734694,-1.23459524429804
-1.10204081632653,-3.55102040816327,-1.19289708162901
-1.10204081632653,-3.30612244897959,-1.14104923307418
-1.10204081632653,-3.06122448979592,-1.07482031831427
-1.10204081632653,-2.81632653061224,-0.990321047462264
-1.10204081632653,-2.57142857142857,-0.884877590444066
-1.10204081632653,-2.3265306122449,-0.757728306579256
-1.10204081632653,-2.08163265306122,-0.610434930372447
-1.10204081632653,-1.83673469387755,-0.446952863384203
-1.10204081632653,-1.59183673469388,-0.273361512508979
-1.10204081632653,-1.3469387755102,-0.0973048000889246
-1.10204081632653,-1.10204081632653,0.0727722813048358
-1.10204081632653,-0.857142857142857,0.22848530169977
-1.10204081632653,-0.612244897959184,0.362359704564553
-1.10204081632653,-0.36734693877551,0.468565351175205
-1.10204081632653,-0.122448979591837,0.543452122577335
-1.10204081632653,0.122448979591837,0.585828705272443
-1.10204081632653,0.36734693877551,0.596959071691149
-1.10204081632653,0.612244897959184,0.580287091521288
-1.10204081632653,0.857142857142857,0.540935293575115
-1.10204081632653,1.10204081632653,0.485053796774913
-0.857142857142857,-6,-1.25646252323901
-0.857142857142857,-5.75510204081633,-1.31627119695106
-0.857142857142857,-5.51020408163265,-1.35528871501063
-0.857142857142857,-5.26530612244898,-1.37492189214494
-0.857142857142857,-5.02040816326531,-1.37794928490884
-0.857142857142857,-4.77551020408163,-1.36783403782836
-0.857142857142857,-4.53061224489796,-1.34792826396291
-0.857142857142857,-4.28571428571429,-1.32073015403904
-0.857142857142857,-4.04081632653061,-1.28734354099599
-0.857142857142857,-3.79591836734694,-1.24724577843765
-0.857142857142857,-3.55102040816327,-1.19840513715006
-0.857142857142857,-3.30612244897959,-1.13771929368287
-0.857142857142857,-3.06122448979592,-1.06168733843842
-0.857142857142857,-2.81632653061224,-0.967190294524086
-0.857142857142857,-2.57142857142857,-0.852244236943714
-0.857142857142857,-2.3265306122449,-0.716604047516018
-0.857142857142857,-2.08163265306122,-0.562128065102594
-0.857142857142857,-1.83673469387755,-0.392855541731332
-0.857142857142857,-1.59183673469388,-0.214791417568725
-0.857142857142857,-1.3469387755102,-0.0354303107304991
-0.857142857142857,-1.10204081632653,0.136919355702359
-0.857142857142857,-0.857142857142857,0.293930109786794
-0.857142857142857,-0.612244897959184,0.42807642948476
-0.857142857142857,-0.36734693877551,0.533385774745542
-0.857142857142857,-0.122448979591837,0.606028735830867
-0.857142857142857,0.122448979591837,0.644673074529351
-0.857142857142857,0.36734693877551,0.650553519185364
-0.857142857142857,0.612244897959184,0.627246403475104
-0.857142857142857,0.857142857142857,0.580181034874433
-0.857142857142857,1.10204081632653,0.515960396561729
-0.612244897959184,-6,-1.23345153598833
-0.612244897959184,-5.75510204081633,-1.29830119182215
-0.612244897959184,-5.51020408163265,-1.34351714301178
-0.612244897959184,-5.26530612244898,-1.36982651909596
-0.612244897959184,-5.02040816326531,-1.37915216584296
-0.612244897959184,-4.77551020408163,-1.37403874884714
-0.612244897959184,-4.53061224489796,-1.35699770747539
-0.612244897959184,-4.28571428571429,-1.32990698951464
-0.612244897959184,-4.04081632653061,-1.2935862794749
-0.612244897959184,-3.79591836734694,-1.24762743580903
-0.612244897959184,-3.55102040816327,-1.19050473448084
-0.612244897959184,-3.30612244897959,-1.11993430811829
-0.612244897959184,-3.06122448979592,-1.03340904892697
-0.612244897959184,-2.81632653061224,-0.928811450236128
-0.612244897959184,-2.57142857142857,-0.805003593832288
-0.612244897959184,-2.3265306122449,-0.662306825227528
-0.612244897959184,-2.08163265306122,-0.502806875616263
-0.612244897959184,-1.83673469387755,-0.330446507309721
-0.612244897959184,-1.59183673469388,-0.15089251925744
-0.612244897959184,-1.3469387755102,0.0288144470513449
-0.612244897959184,-1.10204081632653,0.200799457575542
-0.612244897959184,-0.857142857142857,0.357035286200829
-0.612244897959184,-0.612244897959184,0.490100534497398
-0.612244897959184,-0.36734693877551,0.593929709548153
-0.612244897959184,-0.122448979591837,0.664459658603379
-0.612244897959184,0.122448979591837,0.700077868215491
-0.612244897959184,0.36734693877551,0.701796645595392
-0.612244897959184,0.612244897959184,0.673113860924328
-0.612244897959184,0.857142857142857,0.619570772383533
-0.612244897959184,1.10204081632653,0.548070294186851
-0.36734693877551,-6,-1.20034032387044
-0.36734693877551,-5.75510204081633,-1.27071496413088
-0.36734693877551,-5.51020408163265,-1.32279986324123
-0.36734693877551,-5.26530612244898,-1.35652453158842
-0.36734693877551,-5.02040816326531,-1.37282478974287
-0.36734693877551,-4.77551020408163,-1.37320456380595
-0.36734693877551,-4.53061224489796,-1.35924491931629
-0.36734693877551,-4.28571428571429,-1.33216661161273
-0.36734693877551,-4.04081632653061,-1.29253358695352
-0.36734693877551,-3.79591836734694,-1.24014771249212
-0.36734693877551,-3.55102040816327,-1.17414114975713
-0.36734693877551,-3.30612244897959,-1.09323422115373
-0.36734693877551,-3.06122448979592,-0.996101881200943
-0.36734693877551,-2.81632653061224,-0.881783800441382
-0.36734693877551,-2.57142857142857,-0.750078712055823
-0.36734693877551,-2.3265306122449,-0.601876525838744
-0.36734693877551,-2.08163265306122,-0.439394726944532
-0.36734693877551,-1.83673469387755,-0.266294138070839
-0.36734693877551,-1.59183673469388,-0.0876527976592336
-0.36734693877551,-1.3469387755102,0.0902208720047821
-0.36734693877551,-1.10204081632653,0.260147445278184
-0.36734693877551,-0.857142857142857,0.414603692354675
-0.36734693877551,-0.612244897959184,0.546385470313302
-0.36734693877551,-0.36734693877551,0.649340173689122
-0.36734693877551,-0.122448979591837,0.719071236436807
-0.36734693877551,0.122448979591837,0.753499951602568
-0.36734693877551,0.36734693877551,0.75317638868361
-0.36734693877551,0.612244897959184,0.721264960814266
-0.36734693877551,0.857142857142857,0.66318633910589
-0.36734693877551,1.10204081632653,0.585963265176728
-0.122448979591837,-6,-1.16191381802143
-0.122448979591837,-5.75510204081633,-1.23800113740796
-0.122448979591837,-5.51020408163265,-1.29721251388606
-0.122448979591837,-5.26530612244898,-1.33863039572219
-0.122448979591837,-5.02040816326531,-1.36215478549572
-0.122448979591837,-4.77551020408163,-1.36821049339287
-0.122448979591837,-4.53061224489796,-1.35742937311678
-0.122448979591837,-4.28571428571429,-1.33038254072078
-0.122448979591837,-4.04081632653061,-1.28741525963566
-0.122448979591837,-3.79591836734694,-1.22860419055328
-0.122448979591837,-3.55102040816327,-1.15382461855599
-0.122448979591837,-3.30612244897959,-1.06289409414646
-0.122448979591837,-3.06122448979592,-0.955753536740775
-0.122448979591837,-2.81632653061224,-0.832655525161573
-0.122448979591837,-2.57142857142857,-0.694345046509226
-0.122448979591837,-2.3265306122449,-0.542230936153862
-0.122448979591837,-2.08163265306122,-0.378548915907356
-0.122448979591837,-1.83673469387755,-0.206506897060959
-0.122448979591837,-1.59183673469388,-0.0303838951412692
-0.122448979591837,-1.3469387755102,0.144465302056154
-0.122448979591837,-1.10204081632653,0.311755426616975
-0.122448979591837,-0.857142857142857,0.464609390474412
-0.122448979591837,-0.612244897959184,0.596098924965617
-0.122448979591837,-0.36734693877551,0.699944741036032
-0.122448979591837,-0.122448979591837,0.771280197895549
-0.122448979591837,0.122448979591837,0.807343792075459
-0.122448979591837,0.36734693877551,0.807957033965208
-0.122448979591837,0.612244897959184,0.775672537039456
-0.122448979591837,0.857142857142857,0.715538228021765
-0.122448979591837,1.10204081632653,0.634502646648944
0.122448979591837,-6,-1.12247521112435
0.122448979591837,-5.75510204081633,-1.20396230910742
0.122448979591837,-5.51020408163265,-1.26993522642618
0.122448979591837,-5.26530612244898,-1.3186626266904
0.122448979591837,-5.02040816326531,-1.34905651271888
0.122448979591837,-4.77551020408163,-1.3605199969044
0.122448979591837,-4.53061224489796,-1.35279556171175
0.122448979591837,-4.28571428571429,-1.32585901830154
0.122448979591837,-4.04081632653061,-1.27987872048307
0.122448979591837,-3.79591836734694,-1.21523036902061
0.122448979591837,-3.55102040816327,-1.13253661465349
0.122448979591837,-3.30612244897959,-1.03269597779233
0.122448979591837,-3.06122448979592,-0.916878957220588
0.122448979591837,-2.81632653061224,-0.786494631168465
0.122448979591837,-2.57142857142857,-0.643157120605856
0.122448979591837,-2.3265306122449,-0.488695390601951
0.122448979591837,-2.08163265306122,-0.325243238031875
0.122448979591837,-1.83673469387755,-0.155417829902218
0.122448979591837,-1.59183673469388,0.0174474221934826
0.122448979591837,-1.3469387755102,0.189091853265351
0.122448979591837,-1.10204081632653,0.354239087112938
0.122448979591837,-0.857142857142857,0.506725667617749
0.122448979591837,-0.612244897959184,0.63990050775552
0.122448979591837,-0.36734693877551,0.747281102867181
0.122448979591837,-0.122448979591837,0.823375802944007
0.122448979591837,0.122448979591837,0.864519244567368
0.122448979591837,0.36734693877551,0.869541305330669
0.122448979591837,0.612244897959184,0.840109989360537
0.122448979591837,0.857142857142857,0.780652732461479
0.122448979591837,1.10204081632653,0.697852224820757
0.36734693877551,-6,-1.08557515280628
0.36734693877551,-5.75510204081633,-1.17147858212263
0.36734693877551,-5.51020408163265,-1.2430497515231
0.36734693877551,-5.26530612244898,-1.29786406792412
0.36734693877551,-5.02040816326531,-1.33399382049555
0.36734693877551,-4.77551020408163,-1.34997652088187
0.36734693877551,-4.53061224489796,-1.34480560502996
0.36734693877551,-4.28571428571429,-1.31796348877637
0.36734693877551,-4.04081632653061,-1.26948809056629
0.36734693877551,-3.79591836734694,-1.20003733654152
0.36734693877551,-3.55102040816327,-1.11090386872822
0.36734693877551,-3.30612244897959,-1.00394144384536
0.36734693877551,-3.06122448979592,-0.881394420354219
0.36734693877551,-2.81632653061224,-0.745662723837666
0.36734693877551,-2.57142857142857,-0.599071406715322
0.36734693877551,-2.3265306122449,-0.443730554710404
0.36734693877551,-2.08163265306122,-0.281557509351725
0.36734693877551,-1.83673469387755,-0.114488835578611
0.36734693877551,-1.59183673469388,0.0551548602424745
0.36734693877551,-1.3469387755102,0.224252563370003
0.36734693877551,-1.10204081632653,0.388558228722508
0.36734693877551,-0.857142857142857,0.54261301344074
0.36734693877551,-0.612244897959184,0.679994755506677
0.36734693877551,-0.36734693877551,0.793922275106381
0.36734693877551,-0.122448979591837,0.87813297771636
0.36734693877551,0.122448979591837,0.927865874095434
0.36734693877551,0.36734693877551,0.940735583819586
0.36734693877551,0.612244897959184,0.917292254801792
0.36734693877551,0.857142857142857,0.861127026291023
0.36734693877551,1.10204081632653,0.778485247499467
0.612244897959184,-6,-1.05393955324461
0.612244897959184,-5.75510204081633,-1.14250350549125
0.612244897959184,-5.51020408163265,-1.21760323974037
0.612244897959184,-5.26530612244898,-1.27632253569943
0.612244897959184,-5.02040816326531,-1.31613542370269
0.612244897959184,-4.77551020408163,-1.33496166302474
0.612244897959184,-4.53061224489796,-1.33126166693572
0.612244897959184,-4.28571428571429,-1.30417292394691
0.612244897959184,-4.04081632653061,-1.2536579292449
0.612244897959184,-3.79591836734694,-1.18060791687627
0.612244897959184,-3.55102040816327,-1.08683999191801
0.612244897959184,-3.30612244897959,-0.974944568159303
0.612244897959184,-3.06122448979592,-0.847982898782077
0.612244897959184,-2.81632653061224,-0.709088744461361
0.612244897959184,-2.57142857142857,-0.56107519737908
0.612244897959184,-2.3265306122449,-0.406168389296127
0.612244897959184,-2.08163265306122,-0.245971894745289
0.612244897959184,-1.83673469387755,-0.0817086732712138
0.612244897959184,-1.59183673469388,0.0852954455873061
0.612244897959184,-1.3469387755102,0.253007586269779
0.612244897959184,-1.10204081632653,0.418143068610691
0.612244897959184,-0.857142857142857,0.575871395498383
0.612244897959184,-0.612244897959184,0.719918293384372
0.612244897959184,-0.36734693877551,0.843114186665895
0.612244897959184,-0.122448979591837,0.938320272238552
0.612244897959184,0.122448979591837,0.999553861110192
0.612244897959184,0.36734693877551,1.02306775377125
0.612244897959184,0.612244897959184,1.00813520853296
0.612244897959184,0.857142857142857,0.957354771913868
0.612244897959184,1.10204081632653,0.8764003430553
0.857142857142857,-6,-1.02950525358953
0.857142857142857,-5.75510204081633,-1.11819047112413
0.857142857142857,-5.51020408163265,-1.19382988896346
0.857142857142857,-5.26530612244898,-1.25328256495929
0.857142857142857,-5.02040816326531,-1.29374122666156
0.857142857142857,-4.77551020408163,-1.31283108169589
0.857142857142857,-4.53061224489796,-1.30875955089264
0.857142857142857,-4.28571428571429,-1.28051028194228
0.857142857142857,-4.04081632653061,-1.22803965459627
0.857142857142857,-3.79591836734694,-1.15240698150622
0.857142857142857,-3.55102040816327,-1.05576454514845
0.857142857142857,-3.30612244897959,-0.941158064212611
0.857142857142857,-3.06122448979592,-0.812139409997104
0.857142857142857,-2.81632653061224,-0.672257702264588
0.857142857142857,-2.57142857142857,-0.524551138140438
0.857142857142857,-2.3265306122449,-0.371188144836364
0.857142857142857,-2.08163265306122,-0.213387918759308
0.857142857142857,-1.83673469387755,-0.051685710237539
0.857142857142857,-1.59183673469388,0.113488465635227
0.857142857142857,-1.3469387755102,0.281050806465903
0.857142857142857,-1.10204081632653,0.448532518776406
0.857142857142857,-0.857142857142857,0.611605985579872
0.857142857142857,-0.612244897959184,0.764053315033149
0.857142857142857,-0.36734693877551,0.898259169413802
0.857142857142857,-0.122448979591837,1.00617437524189
0.857142857142857,0.122448979591837,1.08056702243145
0.857142857142857,0.36734693877551,1.11629151989679
0.857142857142857,0.612244897959184,1.11128931012495
0.857142857142857,0.857142857142857,1.06709313287779
0.857142857142857,1.10204081632653,0.988723145330165
1.10204081632653,-6,-1.01343709349842
1.10204081632653,-5.75510204081633,-1.09900735607403
1.10204081632653,-5.51020408163265,-1.17137616169227
1.10204081632653,-5.26530612244898,-1.22748729117805
1.10204081632653,-5.02040816326531,-1.26461891772635
1.10204081632653,-4.77551020408163,-1.28047576989699
1.10204081632653,-4.53061224489796,-1.27333771532461
1.10204081632653,-4.28571428571429,-1.24225971949756
1.10204081632653,-4.04081632653061,-1.18727989447424
1.10204081632653,-3.79591836734694,-1.10956173762097
1.10204081632653,-3.55102040816327,-1.01138894511987
1.10204081632653,-3.30612244897959,-0.895955451381462
1.10204081632653,-3.06122448979592,-0.766947732423901
1.10204081632653,-2.81632653061224,-0.627986942107818
1.10204081632653,-2.57142857142857,-0.482062366890819
1.10204081632653,-2.3265306122449,-0.331120566689149
1.10204081632653,-2.08163265306122,-0.175959005251066
1.10204081632653,-1.83673469387755,-0.016505770689009
1.10204081632653,-1.59183673469388,0.147537835961841
1.10204081632653,-1.3469387755102,0.315828986410978
1.10204081632653,-1.10204081632653,0.486514418792079
1.10204081632653,-0.857142857142857,0.655617610137526
1.10204081632653,-0.612244897959184,0.816898231794616
1.10204081632653,-0.36734693877551,0.962293362789739
1.10204081632653,-0.122448979591837,1.0829036479924
1.10204081632653,0.122448979591837,1.17034209728489
1.10204081632653,0.36734693877551,1.21816034242027
1.10204081632653,0.612244897959184,1.22303703878026
1.10204081632653,0.857142857142857,1.18546458868912
1.10204081632653,1.10204081632653,1.10978836748042
1.3469387755102,-6,-1.00601696734172
1.3469387755102,-5.75510204081633,-1.08471391901427
1.3469387755102,-5.51020408163265,-1.14938916961796
1.3469387755102,-5.26530612244898,-1.19739739881446
1.3469387755102,-5.02040816326531,-1.2264883694799
1.3469387755102,-4.77551020408163,-1.23484093137356
1.3469387755102,-4.53061224489796,-1.22115322519626
1.3469387755102,-4.28571428571429,-1.18479593439207
1.3469387755102,-4.04081632653061,-1.12599406322961
1.3469387755102,-3.79591836734694,-1.04596623861771
1.3469387755102,-3.55102040816327,-0.946936038716054
1.3469387755102,-3.30612244897959,-0.831948733551267
1.3469387755102,-3.06122448979592,-0.704479176203016
1.3469387755102,-2.81632653061224,-0.56788926909987
1.3469387755102,-2.57142857142857,-0.424863031043218
1.3469387755102,-2.3265306122449,-0.276987404431665
1.3469387755102,-2.08163265306122,-0.124637529545717
1.3469387755102,-1.83673469387755,0.0327392728425853
1.3469387755102,-1.59183673469388,0.19595336539373
1.3469387755102,-1.3469387755102,0.3651493604079
1.3469387755102,-1.10204081632653,0.538859272404913
1.3469387755102,-0.857142857142857,0.713302681729647
1.3469387755102,-0.612244897959184,0.882170012930589
1.3469387755102,-0.36734693877551,1.03701946259951
1.3469387755102,-0.122448979591837,1.16826720269828
1.3469387755102,0.122448979591837,1.26659540832794
1.3469387755102,0.36734693877551,1.32448749103975
1.3469387755102,0.612244897959184,1.33755793842818
1.3469387755102,0.857142857142857,1.30538739638433
1.3469387755102,1.10204081632653,1.23168925131622
1.59183673469388,-6,-1.00636365590542
1.59183673469388,-5.75510204081633,-1.07414860736426
1.59183673469388,-5.51020408163265,-1.12640024872139
1.59183673469388,-5.26530612244898,-1.16120209867329
1.59183673469388,-5.02040816326531,-1.17714961038072
1.59183673469388,-4.77551020408163,-1.1732773994539
1.59183673469388,-4.53061224489796,-1.14903781037874
1.59183673469388,-4.28571428571429,-1.10435888695164
1.59183673469388,-4.04081632653061,-1.03976515696584
1.59183673469388,-3.79591836734694,-0.956500278241608
1.59183673469388,-3.55102040816327,-0.856565740404863
1.59183673469388,-3.30612244897959,-0.742598784980116
1.59183673469388,-3.06122448979592,-0.617558369323413
1.59183673469388,-2.81632653061224,-0.484258960227272
1.59183673469388,-2.57142857142857,-0.344864962817521
1.59183673469388,-2.3265306122449,-0.200505906749223
1.59183673469388,-2.08163265306122,-0.0511717027788361
1.59183673469388,-1.83673469387755,0.104009812805396
1.59183673469388,-1.59183673469388,0.26611352090014
1.59183673469388,-1.3469387755102,0.435496808406999
1.59183673469388,-1.10204081632653,0.61084070383525
1.59183673469388,-0.857142857142857,0.788421975387113
1.59183673469388,-0.612244897959184,0.961858928857182
1.59183673469388,-0.36734693877551,1.12247380562121
1.59183673469388,-0.122448979591837,1.26026592166018
1.59183673469388,0.122448979591837,1.36533224803702
1.59183673469388,0.36734693877551,1.42945044185359
1.59183673469388,0.612244897959184,1.44748831577417
1.59183673469388,0.857142857142857,1.41833794830089
1.59183673469388,1.10204081632653,1.34518194724025
1.83673469387755,-6,-1.01204134679585
1.83673469387755,-5.75510204081633,-1.0648774996976
1.83673469387755,-5.51020408163265,-1.10004496929209
1.83673469387755,-5.26530612244898,-1.11664465383615
1.83673469387755,-5.02040816326531,-1.11445044415576
1.83673469387755,-4.77551020408163,-1.09368766283394
1.83673469387755,-4.53061224489796,-1.05485536597589
1.83673469387755,-4.28571428571429,-0.998649331364199
1.83673469387755,-4.04081632653061,-0.925994241343099
1.83673469387755,-3.79591836734694,-0.83813964658839
1.83673469387755,-3.55102040816327,-0.736736336486237
1.83673469387755,-3.30612244897959,-0.623805350714639
1.83673469387755,-3.06122448979592,-0.501547184867597
1.83673469387755,-2.81632653061224,-0.372004695948196
1.83673469387755,-2.57142857142857,-0.236667393184018
1.83673469387755,-2.3265306122449,-0.0961587192138094
1.83673469387755,-2.08163265306122,0.0498427542948878
1.83673469387755,-1.83673469387755,0.202343267481083
1.83673469387755,-1.59183673469388,0.362423126097255
1.83673469387755,-1.3469387755102,0.530377983479983
1.83673469387755,-1.10204081632653,0.704815012245811
1.83673469387755,-0.857142857142857,0.881958145474432
1.83673469387755,-0.612244897959184,1.05539756105009
1.83673469387755,-0.36734693877551,1.21642850150853
1.83673469387755,-0.122448979591837,1.3549846826259
1.83673469387755,0.122448979591837,1.46101954743642
1.83673469387755,0.36734693877551,1.52606716663861
1.83673469387755,0.612244897959184,1.54465842047695
1.83673469387755,0.857142857142857,1.51529334543356
1.83673469387755,1.10204081632653,1.44076989646608
2.08163265306122,-6,-1.01871107556291
2.08163265306122,-5.75510204081633,-1.05286193153509
2.08163265306122,-5.51020408163265,-1.06676953197892
2.08163265306122,-5.26530612244898,-1.06079519944214
2.08163265306122,-5.02040816326531,-1.03615759080037
2.08163265306122,-4.77551020408163,-0.994529666239115
2.08163265306122,-4.53061224489796,-0.937672406703991
2.08163265306122,-4.28571428571429,-0.867196041091992
2.08163265306122,-4.04081632653061,-0.784486877599399
2.08163265306122,-3.79591836734694,-0.69077303218431
2.08163265306122,-3.55102040816327,-0.587249502254135
2.08163265306122,-3.30612244897959,-0.475163176112959
2.08163265306122,-3.06122448979592,-0.355781019285624
2.08163265306122,-2.81632653061224,-0.230223290605535
2.08163265306122,-2.57142857142857,-0.0992170262962002
2.08163265306122,-2.3265306122449,0.0371154425506344
2.08163265306122,-2.08163265306122,0.179298140887937
2.08163265306122,-1.83673469387755,0.328270756542846
2.08163265306122,-1.59183673469388,0.484862203303182
2.08163265306122,-1.3469387755102,0.649048081281189
2.08163265306122,-1.10204081632653,0.819165419380228
2.08163265306122,-0.857142857142857,0.991309827465727
2.08163265306122,-0.612244897959184,1.15912869446539
2.08163265306122,-0.36734693877551,1.31414700530786
2.08163265306122,-0.122448979591837,1.44663774102032
2.08163265306122,0.122448979591837,1.54691007403656
2.08163265306122,0.36734693877551,1.60677454087576
2.08163265306122,0.612244897959184,1.62088765906352
2.08163265306122,0.857142857142857,1.58769550501523
2.08163265306122,1.10204081632653,1.50978203369306
2.3265306122449,-6,-1.02003553171241
2.3265306122449,-5.75510204081633,-1.03236281869565
2.3265306122449,-5.51020408163265,-1.02173985387661
2.3265306122449,-5.26530612244898,-0.989974274556253
2.3265306122449,-5.02040816326531,-0.939909429004483
2.3265306122449,-4.77551020408163,-0.874818292412696
2.3265306122449,-4.53061224489796,-0.797831090653789
2.3265306122449,-4.28571428571429,-0.711523833157543
2.3265306122449,-4.04081632653061,-0.617736863193137
2.3265306122449,-3.79591836734694,-0.517615859079111
2.3265306122449,-3.55102040816327,-0.411799201513251
2.3265306122449,-3.30612244897959,-0.300639606543902
2.3265306122449,-3.06122448979592,-0.184357070669011
2.3265306122449,-2.81632653061224,-0.063070291893796
2.3265306122449,-2.57142857142857,0.0632750490703007
2.3265306122449,-2.3265306122449,0.194998761378907
2.3265306122449,-2.08163265306122,0.332686436319928
2.3265306122449,-1.83673469387755,0.477001843735673
2.3265306122449,-1.59183673469388,0.628277634045601
2.3265306122449,-1.3469387755102,0.785937543383502
2.3265306122449,-1.10204081632653,0.94788584789088
2.3265306122449,-0.857142857142857,1.11004844284317
2.3265306122449,-0.612244897959184,1.2662450382253
2.3265306122449,-0.36734693877551,1.40851035124048
2.3265306122449,-0.122448979591837,1.52787827333982
2.3265306122449,0.122448979591837,1.61552468495919
2.3265306122449,0.36734693877551,1.66406496640406
2.3265306122449,0.612244897959184,1.66874977091337
2.3265306122449,0.857142857142857,1.62831271349916
2.3265306122449,1.10204081632653,1.54529418618182
2.57142857142857,-6,-1.0080351600272
2.57142857142857,-5.75510204081633,-0.996287983825982
2.57142857142857,-5.51020408163265,-0.959161153181749
2.57142857142857,-5.26530612244898,-0.900028062792256
2.57142857142857,-5.02040816326531,-0.823435154096313
2.57142857142857,-4.77551020408163,-0.734283334424228
2.57142857142857,-4.53061224489796,-0.637048132883836
2.57142857142857,-4.28571428571429,-0.535201979391672
2.57142857142857,-4.04081632653061,-0.43093703051753
2.57142857142857,-3.79591836734694,-0.325197719089598
2.57142857142857,-3.55102040816327,-0.217948137306491
2.57142857142857,-3.30612244897959,-0.108547833574404
2.57142857142857,-3.06122448979592,0.00389412862731042
2.57142857142857,-2.81632653061224,0.120275272010225
2.57142857142857,-2.57142857142857,0.241385922166067
2.57142857142857,-2.3265306122449,0.367878012090816
2.57142857142857,-2.08163265306122,0.500228605680338
2.57142857142857,-1.83673469387755,0.638612101094651
2.57142857142857,-1.59183673469388,0.782637954047939
2.57142857142857,-1.3469387755102,0.930978479384676
2.57142857142857,-1.10204081632653,1.08097883148791
2.57142857142857,-0.857142857142857,1.22838367023133
2.57142857142857,-0.612244897959184,1.36731562545558
2.57142857142857,-0.36734693877551,1.49059618303055
2.57142857142857,-0.122448979591837,1.59042079789706
2.57142857142857,0.122448979591837,1.65930826559489
2.57142857142857,0.36734693877551,1.69116529316752
2.57142857142857,0.612244897959184,1.68226336332418
2.57142857142857,0.857142857142857,1.6319294874264
2.57142857142857,1.10204081632653,1.54280524481663
2.81632653061224,-6,-0.974003150197448
2.81632653061224,-5.75510204081633,-0.937094180267984
2.81632653061224,-5.51020408163265,-0.873121869280155
2.81632653061224,-5.26530612244898,-0.787068929242259
2.81632653061224,-5.02040816326531,-0.68515084211574
2.81632653061224,-4.77551020408163,-0.573788115194541
2.81632653061224,-4.53061224489796,-0.458633993142964
2.81632653061224,-4.28571428571429,-0.343854285781074
2.81632653061224,-4.04081632653061,-0.231782457723126
2.81632653061224,-3.79591836734694,-0.122970923375817
2.81632653061224,-3.55102040816327,-0.0165608047064048
2.81632653061224,-3.30612244897959,0.0891728468641979
2.81632653061224,-3.06122448979592,0.196258078532299
2.81632653061224,-2.81632653061224,0.306568412197223
2.81632653061224,-2.57142857142857,0.421527694124403
2.81632653061224,-2.3265306122449,0.541964219167994
2.81632653061224,-2.08163265306122,0.668051754551939
2.81632653061224,-1.83673469387755,0.799262028128105
2.81632653061224,-1.59183673469388,0.934276517045266
2.81632653061224,-1.3469387755102,1.07085204914175
2.81632653061224,-1.10204081632653,1.20568478709906
2.81632653061224,-0.857142857142857,1.33435109986133
2.81632653061224,-0.612244897959184,1.45140895727468
2.81632653061224,-0.36734693877551,1.55071716461415
2.81632653061224,-0.122448979591837,1.62597916130593
2.81632653061224,0.122448979591837,1.67145741885701
2.81632653061224,0.36734693877551,1.6827506413612
2.81632653061224,0.612244897959184,1.65749425223143
2.81632653061224,0.857142857142857,1.59584473764275
2.81632653061224,1.10204081632653,1.50064191260901
3.06122448979592,-6,-0.909934937744236
3.06122448979592,-5.75510204081633,-0.848195638080926
3.06122448979592,-5.51020408163265,-0.758914349642254
3.06122448979592,-5.26530612244898,-0.648639528756625
3.06122448979592,-5.02040816326531,-0.5251020953561
3.06122448979592,-4.77551020408163,-0.395995122930343
3.06122448979592,-4.53061224489796,-0.26783987672578
3.06122448979592,-4.28571428571429,-0.145162783184793
3.06122448979592,-4.04081632653061,-0.0301241945388977
3.06122448979592,-3.79591836734694,0.0773753116195639
3.06122448979592,-3.55102040816327,0.179197019398782
3.06122448979592,-3.30612244897959,0.278236773750525
3.06122448979592,-3.06122448979592,0.377653364458084
3.06122448979592,-2.81632653061224,0.480207978586758
3.06122448979592,-2.57142857142857,0.587805619908714
3.06122448979592,-2.3265306122449,0.701256424688623
3.06122448979592,-2.08163265306122,0.820217759635597
3.06122448979592,-1.83673469387755,0.94325109518979
3.06122448979592,-1.59183673469388,1.06793183648058
3.06122448979592,-1.3469387755102,1.19097563050266
3.06122448979592,-1.10204081632653,1.30837627695046
3.06122448979592,-0.857142857142857,1.41557474421759
3.06122448979592,-0.612244897959184,1.50768792923973
3.06122448979592,-0.36734693877551,1.57981824595101
3.06122448979592,-0.122448979591837,1.62744461611745
3.06122448979592,0.122448979591837,1.64686859916958
3.06122448979592,0.36734693877551,1.63566374951632
3.06122448979592,0.612244897959184,1.59305887066799
3.06122448979592,0.857142857142857,1.5201821853105
3.06122448979592,1.10204081632653,1.42010649827538
3.30612244897959,-6,-0.810253840168228
3.30612244897959,-5.75510204081633,-0.725648748698562
3.30612244897959,-5.51020408163265,-0.614600525760265
3.30612244897959,-5.26530612244898,-0.485079854784875
3.30612244897959,-5.02040816326531,-0.346057300476602
3.30612244897959,-4.77551020408163,-0.20612068483163
3.30612244897959,-4.53061224489796,-0.0722244967921508
3.30612244897959,-4.28571428571429,0.0511836437968594
3.30612244897959,-4.04081632653061,0.162509633494004
3.30612244897959,-3.79591836734694,0.262810211463197
3.30612244897959,-3.55102040816327,0.355140856967248
3.30612244897959,-3.30612244897959,0.443638193012578
3.30612244897959,-3.06122448979592,0.532548388779293
3.30612244897959,-2.81632653061224,0.625385576609105
3.30612244897959,-2.57142857142857,0.724339810225072
3.30612244897959,-2.3265306122449,0.829978307740433
3.30612244897959,-2.08163265306122,0.941219680350478
3.30612244897959,-1.83673469387755,1.05552151824974
3.30612244897959,-1.59183673469388,1.16920820575429
3.30612244897959,-1.3469387755102,1.27787085410664
3.30612244897959,-1.10204081632653,1.37678493241753
3.30612244897959,-0.857142857142857,1.46130616086328
3.30612244897959,-0.612244897959184,1.52721845221441
3.30612244897959,-0.36734693877551,1.57101916259882
3.30612244897959,-0.122448979591837,1.59013708091321
3.30612244897959,0.122448979591837,1.58308648682494
3.30612244897959,0.36734693877551,1.5495640768924
3.30612244897959,0.612244897959184,1.49049307692951
3.30612244897959,0.857142857142857,1.40801149094095
3.30612244897959,1.10204081632653,1.30539329536046
3.55102040816327,-6,-0.673471477967172
3.55102040816327,-5.75510204081633,-0.569735155076854
3.55102040816327,-5.51020408163265,-0.442443398608915
3.55102040816327,-5.26530612244898,-0.300733967881062
3.55102040816327,-5.02040816326531,-0.154422736206807
3.55102040816327,-4.77551020408163,-0.0125027281943471
3.55102040816327,-4.53061224489796,0.118166060217266
3.55102040816327,-4.28571428571429,0.233719861480239
3.55102040816327,-4.04081632653061,0.333558256423338
3.55102040816327,-3.79591836734694,0.420004299273085
3.55102040816327,-3.55102040816327,0.49747673961873
3.55102040816327,-3.30612244897959,0.571381512364209
3.55102040816327,-3.06122448979592,0.646958348128049
3.55102040816327,-2.81632653061224,0.728290306063474
3.55102040816327,-2.57142857142857,0.817617950779454
3.55102040816327,-2.3265306122449,0.915020992442251
3.55102040816327,-2.08163265306122,1.01845997440825
3.55102040816327,-1.83673469387755,1.12412042767336
3.55102040816327,-1.59183673469388,1.22697274534791
3.55102040816327,-1.3469387755102,1.32144780689955
3.55102040816327,-1.10204081632653,1.40212597519674
3.55102040816327,-0.857142857142857,1.46434399106647
3.55102040816327,-0.612244897959184,1.50464224726321
3.55102040816327,-0.36734693877551,1.52100539940124
3.55102040816327,-0.122448979591837,1.5128895277158
3.55102040816327,0.122448979591837,1.48107076555248
3.55102040816327,0.36734693877551,1.42738187511013
3.55102040816327,0.612244897959184,1.35441481537116
3.55102040816327,0.857142857142857,1.26525561871191
3.55102040816327,1.10204081632653,1.16328816429079
3.79591836734694,-6,-0.503360369053009
3.79591836734694,-5.75510204081633,-0.386007103707268
3.79591836734694,-5.51020408163265,-0.24977066413117
3.79591836734694,-5.26530612244898,-0.104583276589666
3.79591836734694,-5.02040816326531,0.0393941232495862
3.79591836734694,-4.77551020408163,0.173334177728314
3.79591836734694,-4.53061224489796,0.29104699890258
3.79591836734694,-4.28571428571429,0.389768883499793
3.79591836734694,-4.04081632653061,0.470297319388591
3.79591836734694,-3.79591836734694,0.536480142268706
3.79591836734694,-3.55102040816327,0.594200727108767
3.79591836734694,-3.30612244897959,0.650089323641211
3.79591836734694,-3.06122448979592,0.71021707196055
3.79591836734694,-2.81632653061224,0.778998211840992
3.79591836734694,-2.57142857142857,0.858457087384377
3.79591836734694,-2.3265306122449,0.947934417773197
3.79591836734694,-2.08163265306122,1.04423178235445
3.79591836734694,-1.83673469387755,1.14213403572208
3.79591836734694,-1.59183673469388,1.2352069744873
3.79591836734694,-1.3469387755102,1.31673892460877
3.79591836734694,-1.10204081632653,1.38067915407359
3.79591836734694,-0.857142857142857,1.42242696729084
3.79591836734694,-0.612244897959184,1.43934905074671
3.79591836734694,-0.36734693877551,1.43095174321897
3.79591836734694,-0.122448979591837,1.39870355584763
3.79591836734694,0.122448979591837,1.34557620737535
3.79591836734694,0.36734693877551,1.27542936028406
3.79591836734694,0.612244897959184,1.19238765711491
3.79591836734694,0.857142857142857,1.10034142154207
3.79591836734694,1.10204081632653,1.00265113091837
4.04081632653061,-6,-0.309267810373133
4.04081632653061,-5.75510204081633,-0.185421785785367
4.04081632653061,-5.51020408163265,-0.0489080550222187
4.04081632653061,-5.26530612244898,0.0900311434574643
4.04081632653061,-5.02040816326531,0.22147171014567
4.04081632653061,-4.77551020408163,0.337363201414327
4.04081632653061,-4.53061224489796,0.432755800543653
4.04081632653061,-4.28571428571429,0.50645275233143
4.04081632653061,-4.04081632653061,0.560969444327293
4.04081632653061,-3.79591836734694,0.601831128887165
4.04081632653061,-3.55102040816327,0.636375004059751
4.04081632653061,-3.30612244897959,0.672306840597127
4.04081632653061,-3.06122448979592,0.716283651752896
4.04081632653061,-2.81632653061224,0.772758286372671
4.04081632653061,-2.57142857142857,0.843249594838081
4.04081632653061,-2.3265306122449,0.926116895763748
4.04081632653061,-2.08163265306122,1.01683788106981
4.04081632653061,-1.83673469387755,1.10872276492248
4.04081632653061,-1.59183673469388,1.19394454206335
4.04081632653061,-1.3469387755102,1.26472433023524
4.04081632653061,-1.10204081632653,1.31448486342683
4.04081632653061,-0.857142857142857,1.33878271572137
4.04081632653061,-0.612244897959184,1.33586037068335
4.04081632653061,-0.36734693877551,1.30672614095386
4.04081632653061,-0.122448979591837,1.25476430141707
4.04081632653061,0.122448979591837,1.18497808232831
4.04081632653061,0.36734693877551,1.10304639030387
4.04081632653061,0.612244897959184,1.01440728192593
4.04081632653061,0.857142857142857,0.923557114717058
4.04081632653061,1.10204081632653,0.833682135688275
4.28571428571429,-6,-0.105364191519551
4.28571428571429,-5.75510204081633,0.0166272841542874
4.28571428571429,-5.51020408163265,0.143987611189573
4.28571428571429,-5.26530612244898,0.266739201212259
4.28571428571429,-5.02040816326531,0.375821117479793
4.28571428571429,-4.77551020408163,0.464562269050575
4.28571428571429,-4.53061224489796,0.529761035462771
4.28571428571429,-4.28571428571429,0.572147593153575
4.28571428571429,-4.04081632653061,0.596137566053008
4.28571428571429,-3.79591836734694,0.608935905542495
4.28571428571429,-3.55102040816327,0.619178468902636
4.28571428571429,-3.30612244897959,0.635375741635176
4.28571428571429,-3.06122448979592,0.664437212176384
4.28571428571429,-2.81632653061224,0.710514109870889
4.28571428571429,-2.57142857142857,0.774323215171869
4.28571428571429,-2.3265306122449,0.853027991227986
4.28571428571429,-2.08163265306122,0.940671359969851
4.28571428571429,-1.83673469387755,1.02908323637329
4.28571428571429,-1.59183673469388,1.10912523832835
4.28571428571429,-1.3469387755102,1.172085105501
4.28571428571429,-1.10204081632653,1.21100053459552
4.28571428571429,-0.857142857142857,1.22168862395735
4.28571428571429,-0.612244897959184,1.20329522007123
4.28571428571429,-0.36734693877551,1.15826167550762
4.28571428571429,-0.122448979591837,1.09172302963752
4.28571428571429,0.122448979591837,1.01047438302287
4.28571428571429,0.36734693877551,0.921736884137781
4.28571428571429,0.612244897959184,0.831992123213455
4.28571428571429,0.857142857142857,0.746121545484993
4.28571428571429,1.10204081632653,0.666995748227887
4.53061224489796,-6,0.0911405330195922
4.53061224489796,-5.75510204081633,0.202314886853106
4.53061224489796,-5.51020408163265,0.311096698615775
4.53061224489796,-5.26530612244898,0.408398456261517
4.53061224489796,-5.02040816326531,0.486644057571482
4.53061224489796,-4.77551020408163,0.541082036128254
4.53061224489796,-4.53061224489796,0.570653204253544
4.53061224489796,-4.28571428571429,0.578222007662964
4.53061224489796,-4.04081632653061,0.570113350498179
4.53061224489796,-3.79591836734694,0.555040556584864
4.53061224489796,-3.55102040816327,0.542628391474995
4.53061224489796,-3.30612244897959,0.541801165362276
4.53061224489796,-3.06122448979592,0.559311479161174
4.53061224489796,-2.81632653061224,0.598639729706569
4.53061224489796,-2.57142857142857,0.659418390551583
4.53061224489796,-2.3265306122449,0.737449261259481
4.53061224489796,-2.08163265306122,0.825299954572902
4.53061224489796,-1.83673469387755,0.913392303548179
4.53061224489796,-1.59183673469388,0.991429705594559
4.53061224489796,-1.3469387755102,1.04995457253526
4.53061224489796,-1.10204081632653,1.08179015811718
4.53061224489796,-0.857142857142857,1.0831183826817
4.53061224489796,-0.612244897959184,1.0539910364399
4.53061224489796,-0.36734693877551,0.998169100731424
4.53061224489796,-0.122448979591837,0.922319285583667
4.53061224489796,0.122448979591837,0.83473666617143
4.53061224489796,0.36734693877551,0.743868194598187
4.53061224489796,0.612244897959184,0.65695101475732
4.53061224489796,0.857142857142857,0.579038511172048
4.53061224489796,1.10204081632653,0.512577818676232
4.77551020408163,-6,0.262523802997833
4.77551020408163,-5.75510204081633,0.354090226219078
4.77551020408163,-5.51020408163265,0.435735344047811
4.77551020408163,-5.26530612244898,0.499882946884721
4.77551020408163,-5.02040816326531,0.541002013365198
4.77551020408163,-4.77551020408163,0.556686963366468
4.77551020408163,-4.53061224489796,0.54826018479292
4.77551020408163,-4.28571428571429,0.520748329669233
4.77551020408163,-4.04081632653061,0.482210519332989
4.77551020408163,-3.79591836734694,0.442527866133966
4.77551020408163,-3.55102040816327,0.411866620388578
4.77551020408163,-3.30612244897959,0.399079631799024
4.77551020408163,-3.06122448979592,0.410307439857334
4.77551020408163,-2.81632653061224,0.447991771527326
4.77551020408163,-2.57142857142857,0.510439696332874
4.77551020408163,-2.3265306122449,0.591994495933971
4.77551020408163,-2.08163265306122,0.683790270061973
4.77551020408163,-1.83673469387755,0.774994061502088
4.77551020408163,-1.59183673469388,0.854371334691441
4.77551020408163,-1.3469387755102,0.911951457965042
4.77551020408163,-1.10204081632653,0.940531070849094
4.77551020408163,-0.857142857142857,0.936752518261205
4.77551020408163,-0.612244897959184,0.901547213591224
4.77551020408163,-0.36734693877551,0.83984235508891
4.77551020408163,-0.122448979591837,0.759576820765398
4.77551020408163,0.122448979591837,0.670223216303826
4.77551020408163,0.36734693877551,0.581125170262291
4.77551020408163,0.612244897959184,0.499996955341505
4.77551020408163,0.857142857142857,0.431882715786167
4.77551020408163,1.10204081632653,0.378748879051302
5.02040816326531,-6,0.393334815934327
5.02040816326531,-5.75510204081633,0.457550806759288
5.02040816326531,-5.51020408163265,0.505218825930472
5.02040816326531,-5.26530612244898,0.530827048565577
5.02040816326531,-5.02040816326531,0.531330893118605
5.02040816326531,-4.77551020408163,0.506939229297531
5.02040816326531,-4.53061224489796,0.461415298976247
5.02040816326531,-4.28571428571429,0.401792795143461
5.02040816326531,-4.04081632653061,0.337522210770997
5.02040816326531,-3.79591836734694,0.279175155930112
5.02040816326531,-3.55102040816327,0.236917398543484
5.02040816326531,-3.30612244897959,0.218997976281734
5.02040816326531,-3.06122448979592,0.230489856935611
5.02040816326531,-2.81632653061224,0.272468328809879
5.02040816326531,-2.57142857142857,0.341743678142516
5.02040816326531,-2.3265306122449,0.431189657169377
5.02040816326531,-2.08163265306122,0.530636310810699
5.02040816326531,-1.83673469387755,0.628225651370345
5.02040816326531,-1.59183673469388,0.712060926593708
5.02040816326531,-1.3469387755102,0.771919832863215
5.02040816326531,-1.10204081632653,0.800762831063043
5.02040816326531,-0.857142857142857,0.7957691683969
5.02040816326531,-0.612244897959184,0.758691197058093
5.02040816326531,-0.36734693877551,0.69543375743463
5.02040816326531,-0.122448979591837,0.614920727389649
5.02040816326531,0.122448979591837,0.527467826569961
5.02040816326531,0.36734693877551,0.442994613958272
5.02040816326531,0.612244897959184,0.369443279503638
5.02040816326531,0.857142857142857,0.311714108783842
5.02040816326531,1.10204081632653,0.271293010958435
5.26530612244898,-6,0.472867609497034
5.26530612244898,-5.75510204081633,0.503879767441922
5.26530612244898,-5.51020408163265,0.513168552413207
5.26530612244898,-5.26530612244898,0.497708298367213
5.26530612244898,-5.02040816326531,0.45721385206792
5.26530612244898,-4.77551020408163,0.394590331008301
5.26530612244898,-4.53061224489796,0.315916398144621
5.26530612244898,-4.28571428571429,0.229914082514636
5.26530612244898,-4.04081632653061,0.146955211450758
5.26530612244898,-3.79591836734694,0.0777433019614282
5.26530612244898,-3.55102040816327,0.0318695396849051
5.26530612244898,-3.30612244897959,0.016461147526817
5.26530612244898,-3.06122448979592,0.0351211875075634
5.26530612244898,-2.81632653061224,0.0873115198628334
5.26530612244898,-2.57142857142857,0.16826944519371
5.26530612244898,-2.3265306122449,0.269484211584764
5.26530612244898,-2.08163265306122,0.379695919832699
5.26530612244898,-1.83673469387755,0.486315125911821
5.26530612244898,-1.59183673469388,0.577096091626069
5.26530612244898,-1.3469387755102,0.641836647241401
5.26530612244898,-1.10204081632653,0.673838742684199
5.26530612244898,-0.857142857142857,0.670866743092034
5.26530612244898,-0.612244897959184,0.635401490861831
5.26530612244898,-0.36734693877551,0.574107918995146
5.26530612244898,-0.122448979591837,0.496592135083375
5.26530612244898,0.122448979591837,0.413681609843735
5.26530612244898,0.36734693877551,0.335573943226166
5.26530612244898,0.612244897959184,0.270229772761568
5.26530612244898,0.857142857142857,0.222321452465214
5.26530612244898,1.10204081632653,0.192908129373015
5.51020408163265,-6,0.496812506665414
5.51020408163265,-5.75510204081633,0.49132482448925
5.51020408163265,-5.51020408163265,0.460746623838208
5.51020408163265,-5.26530612244898,0.404777400297078
5.51020408163265,-5.02040816326531,0.325963065932187
5.51020408163265,-4.77551020408163,0.229790520002366
5.51020408163265,-4.53061224489796,0.124359474780562
5.51020408163265,-4.28571428571429,0.0196372677646117
5.51020408163265,-4.04081632653061,-0.0736226561524695
5.51020408163265,-3.79591836734694,-0.145156507789125
5.51020408163265,-3.55102040816327,-0.186483532797316
5.51020408163265,-3.30612244897959,-0.192037690307
5.51020408163265,-3.06122448979592,-0.159983351284232
5.51020408163265,-2.81632653061224,-0.0926033501586367
5.51020408163265,-2.57142857142857,0.00380269438751668
5.51020408163265,-2.3265306122449,0.119521357490479
5.51020408163265,-2.08163265306122,0.242489648265114
5.51020408163265,-1.83673469387755,0.359724391011873
5.51020408163265,-1.59183673469388,0.45895948309613
5.51020408163265,-1.3469387755102,0.530275341221012
5.51020408163265,-1.10204081632653,0.567466450248462
5.51020408163265,-0.857142857142857,0.568896264633523
5.51020408163265,-0.612244897959184,0.537649899488096
5.51020408163265,-0.36734693877551,0.480914235371493
5.51020408163265,-0.122448979591837,0.408671122782836
5.51020408163265,0.122448979591837,0.331943332506964
5.51020408163265,0.36734693877551,0.260939844047875
5.51020408163265,0.612244897959184,0.203472200343497
5.51020408163265,0.857142857142857,0.163945864053916
5.51020408163265,1.10204081632653,0.143087551428661
5.75510204081633,-6,0.467760411717187
5.75510204081633,-5.75510204081633,0.425411995868171
5.75510204081633,-5.51020408163265,0.356541866103011
5.75510204081633,-5.26530612244898,0.26360070454149
5.75510204081633,-5.02040816326531,0.151825665065076
5.75510204081633,-4.77551020408163,0.0289869969463705
5.75510204081633,-4.53061224489796,-0.0952237810280412
5.75510204081633,-4.28571428571429,-0.210109148708826
5.75510204081633,-4.04081632653061,-0.305079139193049
5.75510204081633,-3.79591836734694,-0.370825586032492
5.75510204081633,-3.55102040816327,-0.40041038986104
5.75510204081633,-3.30612244897959,-0.390134414990658
5.75510204081633,-3.06122448979592,-0.340082538478656
5.75510204081633,-2.81632653061224,-0.25427594425733
5.75510204081633,-2.57142857142857,-0.140398339009696
5.75510204081633,-2.3265306122449,-0.00909725414309115
5.75510204081633,-2.08163265306122,0.127100791505656
5.75510204081633,-1.83673469387755,0.255176252748548
5.75510204081633,-1.59183673469388,0.363163048817706
5.75510204081633,-1.3469387755102,0.441658922398027
5.75510204081633,-1.10204081632653,0.485064960032012
5.75510204081633,-0.857142857142857,0.492321840879102
5.75510204081633,-0.612244897959184,0.466968963956495
5.75510204081633,-0.36734693877551,0.416467265467487
5.75510204081633,-0.122448979591837,0.350876179528463
5.75510204081633,0.122448979591837,0.281121689362943
5.75510204081633,0.36734693877551,0.217192428261765
5.75510204081633,0.612244897959184,0.166621282364205
5.75510204081633,0.857142857142857,0.133541021373182
5.75510204081633,1.10204081632653,0.118462064299744
6,-6,0.394495262908704
6,-5.75510204081633,0.317876029908832
6,-5.51020408163265,0.215140252896805
6,-5.26530612244898,0.0912997919075931
6,-5.02040816326531,-0.0460528797694995
6,-4.77551020408163,-0.187313660793695
6,-4.53061224489796,-0.321715983807634
6,-4.28571428571429,-0.438362466659822
6,-4.04081632653061,-0.527316715943236
6,-3.79591836734694,-0.580628878856247
6,-3.55102040816327,-0.593183377680827
6,-3.30612244897959,-0.563284511158706
6,-3.06122448979592,-0.492926413996379
6,-2.81632653061224,-0.387720748064529
6,-2.57142857142857,-0.256475848508707
6,-2.3265306122449,-0.110438551645441
6,-2.08163265306122,0.0377673296580152
6,-1.83673469387755,0.175436437582556
6,-1.59183673469388,0.291192626426886
6,-1.3469387755102,0.376343291948881
6,-1.10204081632653,0.42596760723586
6,-0.857142857142857,0.439528880155555
6,-0.612244897959184,0.420854698283825
6,-0.36734693877551,0.377435249193766
6,-0.122448979591837,0.319129824752018
6,0.122448979591837,0.256507672801957
6,0.36734693877551,0.199141142969913
6,0.612244897959184,0.154185692586673
6,0.857142857142857,0.125514021002366
6,1.10204081632653,0.113537824469316


==> anc/sim_data/final_mean_self_agent_3.csv <==
x,y,z
-1.10204081632653,-1.10204081632653,0.00687214924895319
-1.10204081632653,-0.857142857142857,0.092799695501109
-1.10204081632653,-0.612244897959184,0.178722478488294
-1.10204081632653,-0.36734693877551,0.256784839480292
-1.10204081632653,-0.122448979591837,0.319730643414851
-1.10204081632653,0.122448979591837,0.361979746760648
-1.10204081632653,0.36734693877551,0.380453505706138
-1.10204081632653,0.612244897959184,0.37497333953965
-1.10204081632653,0.857142857142857,0.348138338954629
-1.10204081632653,1.10204081632653,0.304696679369205
-1.10204081632653,1.3469387755102,0.250537361149694
-1.10204081632653,1.59183673469388,0.19151772075519
-1.10204081632653,1.83673469387755,0.132386163705724
-1.10204081632653,2.08163265306122,0.0760454829914223
-1.10204081632653,2.3265306122449,0.0233292660633337
-1.10204081632653,2.57142857142857,-0.026654589574671
-1.10204081632653,2.81632653061224,-0.0756979046398297
-1.10204081632653,3.06122448979592,-0.125394302257618
-1.10204081632653,3.30612244897959,-0.17605982230036
-1.10204081632653,3.55102040816327,-0.225972293306391
-1.10204081632653,3.79591836734694,-0.271161547541296
-1.10204081632653,4.04081632653061,-0.305849584416821
-1.10204081632653,4.28571428571429,-0.323474090426216
-1.10204081632653,4.53061224489796,-0.318073676525723
-1.10204081632653,4.77551020408163,-0.285711303045328
-1.10204081632653,5.02040816326531,-0.225592556067822
-1.10204081632653,5.26530612244898,-0.140603986355009
-1.10204081632653,5.51020408163265,-0.0371350150571923
-1.10204081632653,5.75510204081633,0.075782968043018
-1.10204081632653,6,0.18783042878561
-0.857142857142857,-1.10204081632653,0.0797116787692635
-0.857142857142857,-0.857142857142857,0.178468268551651
-0.857142857142857,-0.612244897959184,0.277817104265535
-0.857142857142857,-0.36734693877551,0.369620474728477
-0.857142857142857,-0.122448979591837,0.44635100087444
-0.857142857142857,0.122448979591837,0.502177060945731
-0.857142857142857,0.36734693877551,0.533777470162776
-0.857142857142857,0.612244897959184,0.540711884256841
-0.857142857142857,0.857142857142857,0.525263473593351
-0.857142857142857,1.10204081632653,0.491784988787309
-0.857142857142857,1.3469387755102,0.445691833516688
-0.857142857142857,1.59183673469388,0.39232902859704
-0.857142857142857,1.83673469387755,0.335971827248962
-0.857142857142857,2.08163265306122,0.27919216275926
-0.857142857142857,2.3265306122449,0.22273882439431
-0.857142857142857,2.57142857142857,0.165955647378831
-0.857142857142857,2.81632653061224,0.107626968547237
-0.857142857142857,3.06122448979592,0.0470258242307272
-0.857142857142857,3.30612244897959,-0.0151222245112941
-0.857142857142857,3.55102040816327,-0.0760388851521852
-0.857142857142857,3.79591836734694,-0.130855037224933
-0.857142857142857,4.04081632653061,-0.173196413769562
-0.857142857142857,4.28571428571429,-0.196295018430877
-0.857142857142857,4.53061224489796,-0.19438711931865
-0.857142857142857,4.77551020408163,-0.164074532728782
-0.857142857142857,5.02040816326531,-0.105322758564022
-0.857142857142857,5.26530612244898,-0.0218493964108903
-0.857142857142857,5.51020408163265,0.0792017976654337
-0.857142857142857,5.75510204081633,0.188239788157012
-0.857142857142857,6,0.294650122479304
-0.612244897959184,-1.10204081632653,0.150634304705646
-0.612244897959184,-0.857142857142857,0.260081888893359
-0.612244897959184,-0.612244897959184,0.37073506001469
-0.612244897959184,-0.36734693877551,0.474329957525892
-0.612244897959184,-0.122448979591837,0.563203282709611
-0.612244897959184,0.122448979591837,0.631365146402878
-0.612244897959184,0.36734693877551,0.675286683189668
-0.612244897959184,0.612244897959184,0.694235101500144
-0.612244897959184,0.857142857142857,0.690085921184956
-0.612244897959184,1.10204081632653,0.666660653668502
-0.612244897959184,1.3469387755102,0.628748913361049
-0.612244897959184,1.59183673469388,0.58104884048261
-0.612244897959184,1.83673469387755,0.527279136729126
-0.612244897959184,2.08163265306122,0.469673777807453
-0.612244897959184,2.3265306122449,0.40897540510209
-0.612244897959184,2.57142857142857,0.344917405200316
-0.612244897959184,2.81632653061224,0.277057801100225
-0.612244897959184,3.06122448979592,0.205731682891596
-0.612244897959184,3.30612244897959,0.132848318917186
-0.612244897959184,3.55102040816327,0.0622870670558309
-0.612244897959184,3.79591836734694,-0.000261105246755822
-0.612244897959184,4.04081632653061,-0.0480229939948955
-0.612244897959184,4.28571428571429,-0.0743125948290861
-0.612244897959184,4.53061224489796,-0.0738896868817975
-0.612244897959184,4.77551020408163,-0.0441960844895124
-0.612244897959184,5.02040816326531,0.0138255933114431
-0.612244897959184,5.26530612244898,0.0955355482922216
-0.612244897959184,5.51020408163265,0.193086570833117
-0.612244897959184,5.75510204081633,0.296508225577231
-0.612244897959184,6,0.395163743726808
-0.36734693877551,-1.10204081632653,0.215424433142115
-0.36734693877551,-0.857142857142857,0.332831554064512
-0.36734693877551,-0.612244897959184,0.452031371599944
-0.36734693877551,-0.36734693877551,0.564795752118722
-0.36734693877551,-0.122448979591837,0.663470153332532
-0.36734693877551,0.122448979591837,0.742012875204297
-0.36734693877551,0.36734693877551,0.796739767119887
-0.36734693877551,0.612244897959184,0.826616810667612
-0.36734693877551,0.857142857142857,0.833045882768396
-0.36734693877551,1.10204081632653,0.819209541290431
-0.36734693877551,1.3469387755102,0.789147275119432
-0.36734693877551,1.59183673469388,0.746799729797735
-0.36734693877551,1.83673469387755,0.695261442372256
-0.36734693877551,2.08163265306122,0.636424921613567
-0.36734693877551,2.3265306122449,0.571093930794625
-0.36734693877551,2.57142857142857,0.499518137349627
-0.36734693877551,2.81632653061224,0.422186701100169
-0.36734693877551,3.06122448979592,0.340644036519984
-0.36734693877551,3.30612244897959,0.258076331206068
-0.36734693877551,3.55102040816327,0.179467381150735
-0.36734693877551,3.79591836734694,0.111225941399236
-0.36734693877551,4.04081632653061,0.0603194491091497
-0.36734693877551,4.28571428571429,0.0330780002359496
-0.36734693877551,4.53061224489796,0.0339251390794659
-0.36734693877551,4.77551020408163,0.0643240170525787
-0.36734693877551,5.02040816326531,0.122189510886339
-0.36734693877551,5.26530612244898,0.20191762192376
-0.36734693877551,5.51020408163265,0.295047518444895
-0.36734693877551,5.75510204081633,0.391432950332712
-0.36734693877551,6,0.480692595195452
-0.122448979591837,-1.10204081632653,0.271846123343584
-0.122448979591837,-0.857142857142857,0.394220244195868
-0.122448979591837,-0.612244897959184,0.518893322561483
-0.122448979591837,-0.36734693877551,0.637831038366783
-0.122448979591837,-0.122448979591837,0.743535125243293
-0.122448979591837,0.122448979591837,0.830029183680999
-0.122448979591837,0.36734693877551,0.893545039489251
-0.122448979591837,0.612244897959184,0.932765119426175
-0.122448979591837,0.857142857142857,0.948583802669361
-0.122448979591837,1.10204081632653,0.943471469678847
-0.122448979591837,1.3469387755102,0.920625292593409
-0.122448979591837,1.59183673469388,0.883141984445643
-0.122448979591837,1.83673469387755,0.833434841137087
-0.122448979591837,2.08163265306122,0.773043806453586
-0.122448979591837,2.3265306122449,0.702873356829193
-0.122448979591837,2.57142857142857,0.623770021941907
-0.122448979591837,2.81632653061224,0.537252537228516
-0.122448979591837,3.06122448979592,0.446159101508018
-0.122448979591837,3.30612244897959,0.354990471485436
-0.122448979591837,3.55102040816327,0.269800806095364
-0.122448979591837,3.79591836734694,0.197601585463411
-0.122448979591837,4.04081632653061,0.145369067513496
-0.122448979591837,4.28571428571429,0.118851459369848
-0.122448979591837,4.53061224489796,0.121432084833796
-0.122448979591837,4.77551020408163,0.153304429368816
-0.122448979591837,5.02040816326531,0.211154016882316
-0.122448979591837,5.26530612244898,0.288435398838828
-0.122448979591837,5.51020408163265,0.376205924179787
-0.122448979591837,5.75510204081633,0.464361644175962
-0.122448979591837,6,0.543041628133796
0.122448979591837,-1.10204081632653,0.320213951779554
0.122448979591837,-0.857142857142857,0.4446768934551
0.122448979591837,-0.612244897959184,0.571798358003869
0.122448979591837,-0.36734693877551,0.693881637702068
0.122448979591837,-0.122448979591837,0.80372690102854
0.122448979591837,0.122448979591837,0.895545589224229
0.122448979591837,0.36734693877551,0.965573630478534
0.122448979591837,0.612244897959184,1.01225498397807
0.122448979591837,0.857142857142857,1.035977974205
0.122448979591837,1.10204081632653,1.03846621827794
0.122448979591837,1.3469387755102,1.02201816724647
0.122448979591837,1.59183673469388,0.988825947109757
0.122448979591837,1.83673469387755,0.940573396306573
0.122448979591837,2.08163265306122,0.878423616160279
0.122448979591837,2.3265306122449,0.803384470046047
0.122448979591837,2.57142857142857,0.716922187108818
0.122448979591837,2.81632653061224,0.621612769865252
0.122448979591837,3.06122448979592,0.521600766389897
0.122448979591837,3.30612244897959,0.422679953911236
0.122448979591837,3.55102040816327,0.33190728419174
0.122448979591837,3.79591836734694,0.256783331588762
0.122448979591837,4.04081632653061,0.204147259609387
0.122448979591837,4.28571428571429,0.179013007548427
0.122448979591837,4.53061224489796,0.183597358693852
0.122448979591837,4.77551020408163,0.216755405140716
0.122448979591837,5.02040816326531,0.273954681347771
0.122448979591837,5.26530612244898,0.347807003412926
0.122448979591837,5.51020408163265,0.429063371750246
0.122448979591837,5.75510204081633,0.507887637785031
0.122448979591837,6,0.575177533542069
0.36734693877551,-1.10204081632653,0.36343654305302
0.36734693877551,-0.857142857142857,0.487578843582918
0.36734693877551,-0.612244897959184,0.614519815627816
0.36734693877551,-0.36734693877551,0.73701928791225
0.36734693877551,-0.122448979591837,0.848302737835818
0.36734693877551,0.122448979591837,0.942888993063335
0.36734693877551,0.36734693877551,1.01711689969275
0.36734693877551,0.612244897959184,1.06926105073168
0.36734693877551,0.857142857142857,1.09924000286175
0.36734693877551,1.10204081632653,1.10803688627751
0.36734693877551,1.3469387755102,1.09703499222833
0.36734693877551,1.59183673469388,1.06749203429238
0.36734693877551,1.83673469387755,1.02032770198063
0.36734693877551,2.08163265306122,0.95629395330737
0.36734693877551,2.3265306122449,0.876468733429854
0.36734693877551,2.57142857142857,0.782901725016305
0.36734693877551,2.81632653061224,0.679180197508623
0.36734693877551,3.06122448979592,0.57069246216067
0.36734693877551,3.30612244897959,0.464442617860478
0.36734693877551,3.55102040816327,0.368390211687739
0.36734693877551,3.79591836734694,0.290417379939321
0.36734693877551,4.04081632653061,0.237128362587494
0.36734693877551,4.28571428571429,0.212735721302224
0.36734693877551,4.53061224489796,0.218273688446251
0.36734693877551,4.77551020408163,0.251308535995406
0.36734693877551,5.02040816326531,0.306209035072739
0.36734693877551,5.26530612244898,0.374924331311221
0.36734693877551,5.51020408163265,0.448118701488935
0.36734693877551,5.75510204081633,0.516452626998451
0.36734693877551,6,0.571786739776301
0.612244897959184,-1.10204081632653,0.406475431025149
0.612244897959184,-0.857142857142857,0.528627207535234
0.612244897959184,-0.612244897959184,0.653427362413777
0.612244897959184,-0.36734693877551,0.774176638353055
0.612244897959184,-0.122448979591837,0.884626371706991
0.612244897959184,0.122448979591837,0.979707981014077
0.612244897959184,0.36734693877551,1.05596244971448
0.612244897959184,0.612244897959184,1.111580346901
0.612244897959184,0.857142857142857,1.14607758088423
0.612244897959184,1.10204081632653,1.15974445322241
0.612244897959184,1.3469387755102,1.15307775879378
0.612244897959184,1.59183673469388,1.12641089129265
0.612244897959184,1.83673469387755,1.07988994257985
0.612244897959184,2.08163265306122,1.01382400819223
0.612244897959184,2.3265306122449,0.929303497741912
0.612244897959184,2.57142857142857,0.828875390660203
0.612244897959184,2.81632653061224,0.717024208565608
0.612244897959184,3.06122448979592,0.600246176129219
0.612244897959184,3.30612244897959,0.486610358569042
0.612244897959184,3.55102040816327,0.384842089914871
0.612244897959184,3.79591836734694,0.303098338238803
0.612244897959184,4.04081632653061,0.24769318568229
0.612244897959184,4.28571428571429,0.222051125427182
0.612244897959184,4.53061224489796,0.226114361875583
0.612244897959184,4.77551020408163,0.256325563272493
0.612244897959184,5.02040816326531,0.306180068928204
0.612244897959184,5.26530612244898,0.36722461120083
0.612244897959184,5.51020408163265,0.430299748993553
0.612244897959184,5.75510204081633,0.486794340587638
0.612244897959184,6,0.529702237852971
0.857142857142857,-1.10204081632653,0.455290304452562
0.857142857142857,-0.857142857142857,0.57466064467028
0.857142857142857,-0.612244897959184,0.69618174421198
0.857142857142857,-0.36734693877551,0.813737686987282
0.857142857142857,-0.122448979591837,0.921669092463108
0.857142857142857,0.122448979591837,1.0153978532425
0.857142857142857,0.36734693877551,1.09175344281666
0.857142857142857,0.612244897959184,1.14893267183885
0.857142857142857,0.857142857142857,1.18613956798933
0.857142857142857,1.10204081632653,1.20305927516671
0.857142857142857,1.3469387755102,1.19938112914253
0.857142857142857,1.59183673469388,1.17457589566542
0.857142857142857,1.83673469387755,1.12804866198622
0.857142857142857,2.08163265306122,1.05965627830494
0.857142857142857,2.3265306122449,0.970439714587366
0.857142857142857,2.57142857142857,0.863324701729282
0.857142857142857,2.81632653061224,0.743523580429847
0.857142857142857,3.06122448979592,0.618437341832053
0.857142857142857,3.30612244897959,0.496990593653237
0.857142857142857,3.55102040816327,0.388492522958852
0.857142857142857,3.79591836734694,0.301254587372642
0.857142857142857,4.04081632653061,0.241269653528101
0.857142857142857,4.28571428571429,0.211247719899435
0.857142857142857,4.53061224489796,0.210216427641726
0.857142857142857,4.77551020408163,0.233758697461304
0.857142857142857,5.02040816326531,0.274814988731673
0.857142857142857,5.26530612244898,0.32486221761049
0.857142857142857,5.51020408163265,0.375221071828243
0.857142857142857,5.75510204081633,0.418245931808735
0.857142857142857,6,0.448207030525974
1.10204081632653,-1.10204081632653,0.515459106812394
1.10204081632653,-0.857142857142857,0.632120076492946
1.10204081632653,-0.612244897959184,0.75005887851002
1.10204081632653,-0.36734693877551,0.863739803881115
1.10204081632653,-0.122448979591837,0.96811044469007
1.10204081632653,0.122448979591837,1.05912129311147
1.10204081632653,0.36734693877551,1.13394960094256
1.10204081632653,0.612244897959184,1.19088026761224
1.10204081632653,0.857142857142857,1.22891006701505
1.10204081632653,1.10204081632653,1.24724270549251
1.10204081632653,1.3469387755102,1.24489275380343
1.10204081632653,1.59183673469388,1.22059245756592
1.10204081632653,1.83673469387755,1.17309794621286
1.10204081632653,2.08163265306122,1.10184872869244
1.10204081632653,2.3265306122449,1.00779373751681
1.10204081632653,2.57142857142857,0.894108430074999
1.10204081632653,2.81632653061224,0.766525062842487
1.10204081632653,3.06122448979592,0.633088196142447
1.10204081632653,3.30612244897959,0.503304249957633
1.10204081632653,3.55102040816327,0.38682894619848
1.10204081632653,3.79591836734694,0.291974816704249
1.10204081632653,4.04081632653061,0.224380039972007
1.10204081632653,4.28571428571429,0.186143261590647
1.10204081632653,4.53061224489796,0.175610693492125
1.10204081632653,4.77551020408163,0.187839667496239
1.10204081632653,5.02040816326531,0.215605124425308
1.10204081632653,5.26530612244898,0.250704695035588
1.10204081632653,5.51020408163265,0.285278423160059
1.10204081632653,5.75510204081633,0.312892015980239
1.10204081632653,6,0.329218835710074
1.3469387755102,-1.10204081632653,0.590740984960701
1.3469387755102,-0.857142857142857,0.705460895192976
1.3469387755102,-0.612244897959184,0.820225729431569
1.3469387755102,-0.36734693877551,0.930032822494556
1.3469387755102,-0.122448979591837,1.03040442781759
1.3469387755102,0.122448979591837,1.11780873621522
1.3469387755102,0.36734693877551,1.18979045630995
1.3469387755102,0.612244897959184,1.24478255182337
1.3469387755102,0.857142857142857,1.28168127768557
1.3469387755102,1.10204081632653,1.29936104416798
1.3469387755102,1.3469387755102,1.29634634507146
1.3469387755102,1.59183673469388,1.27082269549689
1.3469387755102,1.83673469387755,1.22106087065848
1.3469387755102,2.08163265306122,1.14617997640052
1.3469387755102,2.3265306122449,1.04703480499703
1.3469387755102,2.57142857142857,0.926932686632302
1.3469387755102,2.81632653061224,0.791898143522939
1.3469387755102,3.06122448979592,0.650312528215331
1.3469387755102,3.30612244897959,0.511929520186544
1.3469387755102,3.55102040816327,0.386451522425301
1.3469387755102,3.79591836734694,0.281987664993106
1.3469387755102,4.04081632653061,0.203758111634922
1.3469387755102,4.28571428571429,0.15334880816777
1.3469387755102,4.53061224489796,0.128676542939414
1.3469387755102,4.77551020408163,0.12464229508677
1.3469387755102,5.02040816326531,0.134286068472895
1.3469387755102,5.26530612244898,0.150153899691141
1.3469387755102,5.51020408163265,0.165569685765926
1.3469387755102,5.75510204081633,0.17556579662709
1.3469387755102,6,0.177339792549896
1.59183673469388,-1.10204081632653,0.681874770560853
1.59183673469388,-0.857142857142857,0.795832570586402
1.59183673469388,-0.612244897959184,0.908311723601797
1.59183673469388,-0.36734693877551,1.01475883366515
1.59183673469388,-0.122448979591837,1.11119034162405
1.59183673469388,0.122448979591837,1.19452853495844
1.59183673469388,0.36734693877551,1.26265727630122
1.59183673469388,0.612244897959184,1.31418406822289
1.59183673469388,0.857142857142857,1.34800048023952
1.59183673469388,1.10204081632653,1.3628199005647
1.59183673469388,1.3469387755102,1.35690394873575
1.59183673469388,1.59183673469388,1.32814603463163
1.59183673469388,1.83673469387755,1.27456780972459
1.59183673469388,2.08163265306122,1.19513440110834
1.59183673469388,2.3265306122449,1.0906581089833
1.59183673469388,2.57142857142857,0.964488788242034
1.59183673469388,2.81632653061224,0.822714466728444
1.59183673469388,3.06122448979592,0.673717382346896
1.59183673469388,3.30612244897959,0.5271137184712
1.59183673469388,3.55102040816327,0.392291851650779
1.59183673469388,3.79591836734694,0.276892816544279
1.59183673469388,4.04081632653061,0.185605380035414
1.59183673469388,4.28571428571429,0.11956736597625
1.59183673469388,4.53061224489796,0.0765013594929171
1.59183673469388,4.77551020408163,0.0515189874262589
1.59183673469388,5.02040816326531,0.0383628795731092
1.59183673469388,5.26530612244898,0.0307653817220399
1.59183673469388,5.51020408163265,0.0236073545995603
1.59183673469388,5.75510204081633,0.0136476934325247
1.59183673469388,6,-0.000270175796101668
1.83673469387755,-1.10204081632653,0.785871234636667
1.83673469387755,-0.857142857142857,0.900304573765487
1.83673469387755,-0.612244897959184,1.01157191344456
1.83673469387755,-0.36734693877551,1.11546178891275
1.83673469387755,-0.122448979591837,1.20836492357767
1.83673469387755,0.122448979591837,1.2875448820978
1.83673469387755,0.36734693877551,1.35114607696113
1.83673469387755,0.612244897959184,1.39793535176598
1.83673469387755,0.857142857142857,1.42687110845418
1.83673469387755,1.10204081632653,1.43667284612862
1.83673469387755,1.3469387755102,1.42559006826132
1.83673469387755,1.59183673469388,1.39152369340316
1.83673469387755,1.83673469387755,1.33254140994197
1.83673469387755,2.08163265306122,1.24768343982368
1.83673469387755,2.3265306122449,1.13782674652168
1.83673469387755,2.57142857142857,1.00631341717486
1.83673469387755,2.81632653061224,0.859082837610516
1.83673469387755,3.06122448979592,0.704174654804423
1.83673469387755,3.30612244897959,0.550653484653762
1.83673469387755,3.55102040816327,0.407187515792121
1.83673469387755,3.79591836734694,0.280630589837913
1.83673469387755,4.04081632653061,0.174970395423765
1.83673469387755,4.28571428571429,0.0909085703330925
1.83673469387755,4.53061224489796,0.0261630800262809
1.83673469387755,4.77551020408163,-0.0236142359412974
1.83673469387755,5.02040816326531,-0.063570088451157
1.83673469387755,5.26530612244898,-0.0983703856594182
1.83673469387755,5.51020408163265,-0.131220127364606
1.83673469387755,5.75510204081633,-0.163383172793027
1.83673469387755,6,-0.194249883777359
2.08163265306122,-1.10204081632653,0.895971276413245
2.08163265306122,-0.857142857142857,1.01182134633079
2.08163265306122,-0.612244897959184,1.12283260023069
2.08163265306122,-0.36734693877551,1.22502182763506
2.08163265306122,-0.122448979591837,1.31500974777782
2.08163265306122,0.122448979591837,1.39025002496063
2.08163265306122,0.36734693877551,1.44902325581546
2.08163265306122,0.612244897959184,1.49019516151639
2.08163265306122,0.857142857142857,1.51282549752
2.08163265306122,1.10204081632653,1.51578451194139
2.08163265306122,1.3469387755102,1.49755597044579
2.08163265306122,1.59183673469388,1.45636209910243
2.08163265306122,1.83673469387755,1.39064188936762
2.08163265306122,2.08163265306122,1.29978063756904
2.08163265306122,2.3265306122449,1.18487223389259
2.08163265306122,2.57142857142857,1.04924308321074
2.08163265306122,2.81632653061224,0.898505217081666
2.08163265306122,3.06122448979592,0.740031992485942
2.08163265306122,3.30612244897959,0.581925688337035
2.08163265306122,3.55102040816327,0.431714083111036
2.08163265306122,3.79591836734694,0.295114103005641
2.08163265306122,4.04081632653061,0.175197598625092
2.08163265306122,4.28571428571429,0.0721854854786386
2.08163265306122,4.53061224489796,-0.0160834231751719
2.08163265306122,4.77551020408163,-0.0931549784135273
2.08163265306122,5.02040816326531,-0.162723287094436
2.08163265306122,5.26530612244898,-0.227496772646909
2.08163265306122,5.51020408163265,-0.28845744993594
2.08163265306122,5.75510204081633,-0.344673722449826
2.08163265306122,6,-0.393662767209138
2.3265306122449,-1.10204081632653,1.00232084455368
2.3265306122449,-0.857142857142857,1.11993615001901
2.3265306122449,-0.612244897959184,1.23126731582109
2.3265306122449,-0.36734693877551,1.33245822410429
2.3265306122449,-0.122448979591837,1.42021028924997
2.3265306122449,0.122448979591837,1.49199469453263
2.3265306122449,0.36734693877551,1.546069071787
2.3265306122449,0.612244897959184,1.58129380796688
2.3265306122449,0.857142857142857,1.59681709636725
2.3265306122449,1.10204081632653,1.59175904924141
2.3265306122449,1.3469387755102,1.56504589255647
2.3265306122449,1.59183673469388,1.51550889640084
2.3265306122449,1.83673469387755,1.44227330147705
2.3265306122449,2.08163265306122,1.34534684139707
2.3265306122449,2.3265306122449,1.22621750823418
2.3265306122449,2.57142857142857,1.08822792211935
2.3265306122449,2.81632653061224,0.936533654507462
2.3265306122449,3.06122448979592,0.777570265820541
2.3265306122449,3.30612244897959,0.618113202582216
2.3265306122449,3.55102040816327,0.46416132924083
2.3265306122449,3.79591836734694,0.319954674675723
2.3265306122449,4.04081632653061,0.187417342481059
2.3265306122449,4.28571428571429,0.0661995413018457
2.3265306122449,4.53061224489796,-0.0456847744861935
2.3265306122449,4.77551020408163,-0.15080754445196
2.3265306122449,5.02040816326531,-0.251168692159337
2.3265306122449,5.26530612244898,-0.347262471807468
2.3265306122449,5.51020408163265,-0.437625516602967
2.3265306122449,5.75510204081633,-0.51897665528085
2.3265306122449,6,-0.586887831773467
2.57142857142857,-1.10204081632653,1.09327854004116
2.57142857142857,-0.857142857142857,1.21222798138603
2.57142857142857,-0.612244897959184,1.32389679920207
2.57142857142857,-0.36734693877551,1.42448459006592
2.57142857142857,-0.122448979591837,1.51063974576831
2.57142857142857,0.122448979591837,1.5796774855883
2.57142857142857,0.36734693877551,1.62965443917292
2.57142857142857,0.612244897959184,1.65928430019948
2.57142857142857,0.857142857142857,1.66773695142374
2.57142857142857,1.10204081632653,1.65441498230671
2.57142857142857,1.3469387755102,1.61882284826408
2.57142857142857,1.59183673469388,1.56061939654634
2.57142857142857,1.83673469387755,1.47987557359892
2.57142857142857,2.08163265306122,1.37746719461165
2.57142857142857,2.3265306122449,1.25545306689083
2.57142857142857,2.57142857142857,1.11725762152678
2.57142857142857,2.81632653061224,0.967515719256381
2.57142857142857,3.06122448979592,0.811540525852231
2.57142857142857,3.30612244897959,0.654511036420835
2.57142857142857,3.55102040816327,0.500594765316613
2.57142857142857,3.79591836734694,0.352275669032072
2.57142857142857,4.04081632653061,0.210120713088911
2.57142857142857,4.28571428571429,0.0730965549135782
2.57142857142857,4.53061224489796,-0.0606214108897278
2.57142857142857,4.77551020408163,-0.192565169603469
2.57142857142857,5.02040816326531,-0.322928480633091
2.57142857142857,5.26530612244898,-0.449871308832193
2.57142857142857,5.51020408163265,-0.569388350803494
2.57142857142857,5.75510204081633,-0.675794421326359
2.57142857142857,6,-0.762706781750831
2.81632653061224,-1.10204081632653,1.15714769289768
2.81632653061224,-0.857142857142857,1.27617329719073
2.81632653061224,-0.612244897959184,1.38756821174228
2.81632653061224,-0.36734693877551,1.48755862288129
2.81632653061224,-0.122448979591837,1.57264005556325
2.81632653061224,0.122448979591837,1.63981815420791
2.81632653061224,0.36734693877551,1.68677016401556
2.81632653061224,0.612244897959184,1.71189575079199
2.81632653061224,0.857142857142857,1.7142653690268
2.81632653061224,1.10204081632653,1.6935156326927
2.81632653061224,1.3469387755102,1.64976454014102
2.81632653061224,1.59183673469388,1.58361004838647
2.81632653061224,1.83673469387755,1.49623152915362
2.81632653061224,2.08163265306122,1.38954987389832
2.81632653061224,2.3265306122449,1.26634594226127
2.81632653061224,2.57142857142857,1.13021794197718
2.81632653061224,2.81632653061224,0.985293613361971
2.81632653061224,3.06122448979592,0.835698189869446
2.81632653061224,3.30612244897959,0.684886068249334
2.81632653061224,3.55102040816327,0.535030766209931
2.81632653061224,3.79591836734694,0.386694245832403
2.81632653061224,4.04081632653061,0.238942820724766
2.81632653061224,4.28571428571429,0.0899523897907955
2.81632653061224,4.53061224489796,-0.0620111036462379
2.81632653061224,4.77551020408163,-0.217485764073186
2.81632653061224,5.02040816326531,-0.374897670273148
2.81632653061224,5.26530612244898,-0.53011927399381
2.81632653061224,5.51020408163265,-0.67666692375151
2.81632653061224,5.75510204081633,-0.806529854134205
2.81632653061224,6,-0.911452005259831
3.06122448979592,-1.10204081632653,1.18403483040377
3.06122448979592,-0.857142857142857,1.30114988433993
3.06122448979592,-0.612244897959184,1.4110717780469
3.06122448979592,-0.36734693877551,1.51007162510706
3.06122448979592,-0.122448979591837,1.59443890887944
3.06122448979592,0.122448979591837,1.66075372277845
3.06122448979592,0.36734693877551,1.70615384751738
3.06122448979592,0.612244897959184,1.72854642026884
3.06122448979592,0.857142857142857,1.72673367343887
3.06122448979592,1.10204081632653,1.70045255841625
3.06122448979592,1.3469387755102,1.65035404092351
3.06122448979592,1.59183673469388,1.57795526209628
3.06122448979592,1.83673469387755,1.48558108276683
3.06122448979592,2.08163265306122,1.3762784272275
3.06122448979592,2.3265306122449,1.25365625818128
3.06122448979592,2.57142857142857,1.12159782216244
3.06122448979592,2.81632653061224,0.983823404147987
3.06122448979592,3.06122448979592,0.843347167334272
3.06122448979592,3.30612244897959,0.701947664351335
3.06122448979592,3.55102040816327,0.559823920331149
3.06122448979592,3.79591836734694,0.415606328923968
3.06122448979592,4.04081632653061,0.266820757938016
3.06122448979592,4.28571428571429,0.11077869948021
3.06122448979592,4.53061224489796,-0.0542760651155143
3.06122448979592,4.77551020408163,-0.228043502616099
3.06122448979592,5.02040816326531,-0.407379826319908
3.06122448979592,5.26530612244898,-0.586100857758888
3.06122448979592,5.51020408163265,-0.755490332797852
3.06122448979592,5.75510204081633,-0.905446613985924
3.06122448979592,6,-1.02603458554181
3.30612244897959,-1.10204081632653,1.16750030628732
3.30612244897959,-0.857142857142857,1.28021384507236
3.30612244897959,-0.612244897959184,1.38701733790393
3.30612244897959,-0.36734693877551,1.48428947385713
3.30612244897959,-0.122448979591837,1.56811237230315
3.30612244897959,0.122448979591837,1.63457436971046
3.30612244897959,0.36734693877551,1.68014838958936
3.30612244897959,0.612244897959184,1.70207651391371
3.30612244897959,0.857142857142857,1.69869062833713
3.30612244897959,1.10204081632653,1.66961781660913
3.30612244897959,1.3469387755102,1.61584714378089
3.30612244897959,1.59183673469388,1.53965820646506
3.30612244897959,1.83673469387755,1.44442227307927
3.30612244897959,2.08163265306122,1.33428458221356
3.30612244897959,2.3265306122449,1.21373179964377
3.30612244897959,2.57142857142857,1.08705614514796
3.30612244897959,2.81632653061224,0.957756532383728
3.30612244897959,3.06122448979592,0.827963574095056
3.30612244897959,3.30612244897959,0.698021256860295
3.30612244897959,3.55102040816327,0.566376930537792
3.30612244897959,3.79591836734694,0.429900265086861
3.30612244897959,4.04081632653061,0.28466472866999
3.30612244897959,4.28571428571429,0.127098942154478
3.30612244897959,4.53061224489796,-0.0447127253226753
3.30612244897959,4.77551020408163,-0.229885577950899
3.30612244897959,5.02040816326531,-0.424056716532862
3.30612244897959,5.26530612244898,-0.619399085647969
3.30612244897959,5.51020408163265,-0.805394902077651
3.30612244897959,5.75510204081633,-0.970249495506956
3.30612244897959,6,-1.10266561287539
3.55102040816327,-1.10204081632653,1.10569540745069
3.55102040816327,-0.857142857142857,1.21132323085886
3.55102040816327,-0.612244897959184,1.31312933867458
3.55102040816327,-0.36734693877551,1.40769601274593
3.55102040816327,-0.122448979591837,1.49094551761703
3.55102040816327,0.122448979591837,1.55846304721474
3.55102040816327,0.36734693877551,1.60597825156682
3.55102040816327,0.612244897959184,1.62991944628597
3.55102040816327,0.857142857142857,1.62793381058203
3.55102040816327,1.10204081632653,1.59927359785071
3.55102040816327,1.3469387755102,1.54497669728431
3.55102040816327,1.59183673469388,1.4678074747256
3.55102040816327,1.83673469387755,1.37195866052648
3.55102040816327,2.08163265306122,1.26254142721563
3.55102040816327,2.3265306122449,1.14491122901016
3.55102040816327,2.57142857142857,1.02389876980855
3.55102040816327,2.81632653061224,0.903043717756895
3.55102040816327,3.06122448979592,0.783959869961985
3.55102040816327,3.30612244897959,0.665980320353214
3.55102040816327,3.55102040816327,0.546220280806352
3.55102040816327,3.79591836734694,0.420138661754946
3.55102040816327,4.04081632653061,0.28257746286429
3.55102040816327,4.28571428571429,0.129130726967832
3.55102040816327,4.53061224489796,-0.0424210056824448
3.55102040816327,4.77551020408163,-0.230937985740285
3.55102040816327,5.02040816326531,-0.431318302896962
3.55102040816327,5.26530612244898,-0.634665679702129
3.55102040816327,5.51020408163265,-0.82925756184952
3.55102040816327,5.75510204081633,-1.00215309048065
3.55102040816327,6,-1.14112555443188
3.79591836734694,-1.10204081632653,1.00177186827222
3.79591836734694,-0.857142857142857,1.09778097234665
3.79591836734694,-0.612244897959184,1.19272341837201
3.79591836734694,-0.36734693877551,1.28349787213145
3.79591836734694,-0.122448979591837,1.36595287546778
3.79591836734694,0.122448979591837,1.43521176726623
3.79591836734694,0.36734693877551,1.48623657230888
3.79591836734694,0.612244897959184,1.51453363003191
3.79591836734694,0.857142857142857,1.51686435360019
3.79591836734694,1.10204081632653,1.49181877500263
3.79591836734694,1.3469387755102,1.44013569822018
3.79591836734694,1.59183673469388,1.36470047341639
3.79591836734694,1.83673469387755,1.27020563833444
3.79591836734694,2.08163265306122,1.16251027643633
3.79591836734694,2.3265306122449,1.0477768646035
3.79591836734694,2.57142857142857,0.931500709689177
3.79591836734694,2.81632653061224,0.817577889573717
3.79591836734694,3.06122448979592,0.707578716905398
3.79591836734694,3.30612244897959,0.600394042580224
3.79591836734694,3.55102040816327,0.492387282581023
3.79591836734694,3.79591836734694,0.378107474275013
3.79591836734694,4.04081632653061,0.251503521369272
3.79591836734694,4.28571428571429,0.107450236179241
3.79591836734694,4.53061224489796,-0.0567107634614186
3.79591836734694,4.77551020408163,-0.239959836039465
3.79591836734694,5.02040816326531,-0.437025062175513
3.79591836734694,5.26530612244898,-0.638629761770944
3.79591836734694,5.51020408163265,-0.832565956947405
3.79591836734694,5.75510204081633,-1.00540648993525
3.79591836734694,6,-1.14451883547598
4.04081632653061,-1.10204081632653,0.86348815846695
4.04081632653061,-0.857142857142857,0.947817843409085
4.04081632653061,-0.612244897959184,1.03428240107967
4.04081632653061,-0.36734693877551,1.1202074156702
4.04081632653061,-0.122448979591837,1.2014773814356
4.04081632653061,0.122448979591837,1.27283950862442
4.04081632653061,0.36734693877551,1.32851946170682
4.04081632653061,0.612244897959184,1.36304752029569
4.04081632653061,0.857142857142857,1.37213810447521
4.04081632653061,1.10204081632653,1.35344735336818
4.04081632653061,1.3469387755102,1.30705446796054
4.04081632653061,1.59183673469388,1.23556383894871
4.04081632653061,1.83673469387755,1.14379192366378
4.04081632653061,2.08163265306122,1.03807156637097
4.04081632653061,2.3265306122449,0.925268114907068
4.04081632653061,2.57142857142857,0.811652336503489
4.04081632653061,2.81632653061224,0.701812147233343
4.04081632653061,3.06122448979592,0.597803036869496
4.04081632653061,3.30612244897959,0.498726152808562
4.04081632653061,3.55102040816327,0.400873035079588
4.04081632653061,3.79591836734694,0.29848321062278
4.04081632653061,4.04081632653061,0.185034999981898
4.04081632653061,4.28571428571429,0.0548565663846361
4.04081632653061,4.53061224489796,-0.0952600491509448
4.04081632653061,4.77551020408163,-0.264798490349661
4.04081632653061,5.02040816326531,-0.448920624671551
4.04081632653061,5.26530612244898,-0.638710672023765
4.04081632653061,5.51020408163265,-0.822254602819614
4.04081632653061,5.75510204081633,-0.986357354675446
4.04081632653061,6,-1.11855471659523
4.28571428571429,-1.10204081632653,0.70209321901786
4.28571428571429,-0.857142857142857,0.773402567333792
4.28571428571429,-0.612244897959184,0.850222540652605
4.28571428571429,-0.36734693877551,0.930396014990978
4.28571428571429,-0.122448979591837,1.00995973036681
4.28571428571429,0.122448979591837,1.08340257495857
4.28571428571429,0.36734693877551,1.14429710145703
4.28571428571429,0.612244897959184,1.18620643035867
4.28571428571429,0.857142857142857,1.20370015617232
4.28571428571429,1.10204081632653,1.19328245425592
4.28571428571429,1.3469387755102,1.15404842047424
4.28571428571429,1.59183673469388,1.08793410134878
4.28571428571429,1.83673469387755,0.999497764782749
4.28571428571429,2.08163265306122,0.895249698596944
4.28571428571429,2.3265306122449,0.782623556454769
4.28571428571429,2.57142857142857,0.668746475528548
4.28571428571429,2.81632653061224,0.559211943557959
4.28571428571429,3.06122448979592,0.457081165860193
4.28571428571429,3.30612244897959,0.362325619714313
4.28571428571429,3.55102040816327,0.271866827462504
4.28571428571429,3.79591836734694,0.180267956542094
4.28571428571429,4.04081632653061,0.0809981006165574
4.28571428571429,4.28571428571429,-0.0319484896756528
4.28571428571429,4.53061224489796,-0.162402300368283
4.28571428571429,4.77551020408163,-0.310700558626894
4.28571428571429,5.02040816326531,-0.473015766574799
4.28571428571429,5.26530612244898,-0.641513648412884
4.28571428571429,5.51020408163265,-0.805339155342626
4.28571428571429,5.75510204081633,-0.952240057737121
4.28571428571429,6,-1.07049426404753
4.53061224489796,-1.10204081632653,0.530707204476372
4.53061224489796,-0.857142857142857,0.588513645404694
4.53061224489796,-0.612244897959184,0.655094042362903
4.53061224489796,-0.36734693877551,0.728865113061131
4.53061224489796,-0.122448979591837,0.806123018192422
4.53061224489796,0.122448979591837,0.881234043002814
4.53061224489796,0.36734693877551,0.947244913257394
4.53061224489796,0.612244897959184,0.996826339827098
4.53061224489796,0.857142857142857,1.02338553304064
4.53061224489796,1.10204081632653,1.02214169907174
4.53061224489796,1.3469387755102,0.990960551697366
4.53061224489796,1.59183673469388,0.930785658765727
4.53061224489796,1.83673469387755,0.845574136602781
4.53061224489796,2.08163265306122,0.741727584418868
4.53061224489796,2.3265306122449,0.627093820456385
4.53061224489796,2.57142857142857,0.509691349687731
4.53061224489796,2.81632653061224,0.39636787898362
4.53061224489796,3.06122448979592,0.29163645030494
4.53061224489796,3.30612244897959,0.196926251838428
4.53061224489796,3.55102040816327,0.110430548474078
4.53061224489796,3.79591836734694,0.0276307871478241
4.53061224489796,4.04081632653061,-0.0575626066594617
4.53061224489796,4.28571428571429,-0.151257133392917
4.53061224489796,4.53061224489796,-0.25793045451537
4.53061224489796,4.77551020408163,-0.379051457557848
4.53061224489796,5.02040816326531,-0.512291885467155
4.53061224489796,5.26530612244898,-0.651525132562153
4.53061224489796,5.51020408163265,-0.787630023908645
4.53061224489796,5.75510204081633,-0.909931884794799
4.53061224489796,6,-1.00797055153812
4.77551020408163,-1.10204081632653,0.362507976198085
4.77551020408163,-0.857142857142857,0.407202152432507
4.77551020408163,-0.612244897959184,0.463558486928438
4.77551020408163,-0.36734693877551,0.5305828793972
4.77551020408163,-0.122448979591837,0.604916826600788
4.77551020408163,0.122448979591837,0.680943842367266
4.77551020408163,0.36734693877551,0.751345078083627
4.77551020408163,0.612244897959184,0.808035790234923
4.77551020408163,0.857142857142857,0.843331013216051
4.77551020408163,1.10204081632653,0.851137144155247
4.77551020408163,1.3469387755102,0.827955546668627
4.77551020408163,1.59183673469388,0.773513622654246
4.77551020408163,1.83673469387755,0.690899401564506
4.77551020408163,2.08163265306122,0.586155858523182
4.77551020408163,2.3265306122449,0.467379615711901
4.77551020408163,2.57142857142857,0.343455195072148
4.77551020408163,2.81632653061224,0.222629765450408
4.77551020408163,3.06122448979592,0.111181223684656
4.77551020408163,3.30612244897959,0.0124397988970864
4.77551020408163,3.55102040816327,-0.0736215456974225
4.77551020408163,3.79591836734694,-0.15011180567151
4.77551020408163,4.04081632653061,-0.22228566313681
4.77551020408163,4.28571428571429,-0.296121713156007
4.77551020408163,4.53061224489796,-0.376714426668587
4.77551020408163,4.77551020408163,-0.466837910012259
4.77551020408163,5.02040816326531,-0.566011431646814
4.77551020408163,5.26530612244898,-0.670284142682274
4.77551020408163,5.51020408163265,-0.772787312979457
4.77551020408163,5.75510204081633,-0.864922062560725
4.77551020408163,6,-0.937907513439
5.02040816326531,-1.10204081632653,0.209051669517831
5.02040816326531,-0.857142857142857,0.241795671422522
5.02040816326531,-0.612244897959184,0.288508223606591
5.02040816326531,-0.36734693877551,0.348758052622183
5.02040816326531,-0.122448979591837,0.419589473289911
5.02040816326531,0.122448979591837,0.495535401699532
5.02040816326531,0.36734693877551,0.569091766324441
5.02040816326531,0.612244897959184,0.631607703453084
5.02040816326531,0.857142857142857,0.674460987036482
5.02040816326531,1.10204081632653,0.690328455735729
5.02040816326531,1.3469387755102,0.674337260059584
5.02040816326531,1.59183673469388,0.624896329140429
5.02040816326531,1.83673469387755,0.54405378923504
5.02040816326531,2.08163265306122,0.437297287677494
5.02040816326531,2.3265306122449,0.312801612475616
5.02040816326531,2.57142857142857,0.180222081883842
5.02040816326531,2.81632653061224,0.0492206546085563
5.02040816326531,3.06122448979592,-0.0720216247678476
5.02040816326531,3.30612244897959,-0.178025874600216
5.02040816326531,3.55102040816327,-0.266719679704096
5.02040816326531,3.79591836734694,-0.339463572113436
5.02040816326531,4.04081632653061,-0.400377084531806
5.02040816326531,4.28571428571429,-0.455099218128845
5.02040816326531,4.53061224489796,-0.509254403983638
5.02040816326531,4.77551020408163,-0.566970757416991
5.02040816326531,5.02040816326531,-0.629787932668741
5.02040816326531,5.26530612244898,-0.69619663819464
5.02040816326531,5.51020408163265,-0.761895911589088
5.02040816326531,5.75510204081633,-0.820680661581334
5.02040816326531,6,-0.865728109556784
5.26530612244898,-1.10204081632653,0.0790039725773481
5.26530612244898,-0.857142857142857,0.101538939507124
5.26530612244898,-0.612244897959184,0.139637054399491
5.26530612244898,-0.36734693877551,0.193367477397312
5.26530612244898,-0.122448979591837,0.26020440242222
5.26530612244898,0.122448979591837,0.334945882490025
5.26530612244898,0.36734693877551,0.410089693787014
5.26530612244898,0.612244897959184,0.476645690231526
5.26530612244898,0.857142857142857,0.525280950926483
5.26530612244898,1.10204081632653,0.547628583990579
5.26530612244898,1.3469387755102,0.53755424062176
5.26530612244898,1.59183673469388,0.49217065689981
5.26530612244898,1.83673469387755,0.412419366797465
5.26530612244898,2.08163265306122,0.303096854570403
5.26530612244898,2.3265306122449,0.172284781159401
5.26530612244898,2.57142857142857,0.0302425829044477
5.26530612244898,2.81632653061224,-0.112077304630545
5.26530612244898,3.06122448979592,-0.244645123979523
5.26530612244898,3.30612244897959,-0.359805987665245
5.26530612244898,3.55102040816327,-0.453284299379001
5.26530612244898,3.79591836734694,-0.524532636670223
5.26530612244898,4.04081632653061,-0.576350695381908
5.26530612244898,4.28571428571429,-0.613861530114077
5.26530612244898,4.53061224489796,-0.643080992142889
5.26530612244898,4.77551020408163,-0.669410420204135
5.26530612244898,5.02040816326531,-0.696394346749344
5.26530612244898,5.26530612244898,-0.725009975370914
5.26530612244898,5.51020408163265,-0.753614919930204
5.26530612244898,5.75510204081633,-0.778514467104352
5.26530612244898,6,-0.79496535934327
5.51020408163265,-1.10204081632653,-0.0225474077107557
5.51020408163265,-0.857142857142857,-0.00814576087596031
5.51020408163265,-0.612244897959184,0.0226554307181768
5.51020408163265,-0.36734693877551,0.0703373358931723
5.51020408163265,-0.122448979591837,0.132803096903235
5.51020408163265,0.122448979591837,0.205209665761543
5.51020408163265,0.36734693877551,0.280237709448469
5.51020408163265,0.612244897959184,0.348803991144463
5.51020408163265,0.857142857142857,0.401142150743259
5.51020408163265,1.10204081632653,0.428109142302356
5.51020408163265,1.3469387755102,0.422526493036405
5.51020408163265,1.59183673469388,0.380344754847918
5.51020408163265,1.83673469387755,0.30142966286731
5.51020408163265,2.08163265306122,0.189811151883736
5.51020408163265,2.3265306122449,0.0533105564342629
5.51020408163265,2.57142857142857,-0.0974386422886235
5.51020408163265,2.81632653061224,-0.250448352522251
5.51020408163265,3.06122448979592,-0.39407925182416
5.51020408163265,3.30612244897959,-0.518688205043452
5.51020408163265,3.55102040816327,-0.617907508099985
5.51020408163265,3.79591836734694,-0.689304691144711
5.51020408163265,4.04081632653061,-0.734297260281297
5.51020408163265,4.28571428571429,-0.757359914754856
5.51020408163265,4.53061224489796,-0.764720926349859
5.51020408163265,4.77551020408163,-0.762856070068478
5.51020408163265,5.02040816326531,-0.757121626847075
5.51020408163265,5.26530612244898,-0.750814321561424
5.51020408163265,5.51020408163265,-0.744823074504676
5.51020408163265,5.75510204081633,-0.7378821868152
5.51020408163265,6,-0.727292198716445
5.75510204081633,-1.10204081632653,-0.0941596272417146
5.75510204081633,-0.857142857142857,-0.085734729974079
5.75510204081633,-0.612244897959184,-0.0608011602315662
5.75510204081633,-0.36734693877551,-0.0185681440796751
5.75510204081633,-0.122448979591837,0.0392729317524174
5.75510204081633,0.122448979591837,0.108307133822758
5.75510204081633,0.36734693877551,0.181561855821907
5.75510204081633,0.612244897959184,0.250107024821668
5.75510204081633,0.857142857142857,0.304045087234703
5.75510204081633,1.10204081632653,0.333776904663588
5.75510204081633,1.3469387755102,0.331372792452998
5.75510204081633,1.59183673469388,0.291841931507384
5.75510204081633,1.83673469387755,0.214085587870025
5.75510204081633,2.08163265306122,0.101346065614263
5.75510204081633,2.3265306122449,-0.0389727711097358
5.75510204081633,2.57142857142857,-0.196139343923674
5.75510204081633,2.81632653061224,-0.357488555478494
5.75510204081633,3.06122448979592,-0.510163461996923
5.75510204081633,3.30612244897959,-0.64290320041134
5.75510204081633,3.55102040816327,-0.747545956262029
5.75510204081633,3.79591836734694,-0.819960308769163
5.75510204081633,4.04081632653061,-0.860233851975193
5.75510204081633,4.28571428571429,-0.872109339681957
5.75510204081633,4.53061224489796,-0.861824691815278
5.75510204081633,4.77551020408163,-0.836639448608948
5.75510204081633,5.02040816326531,-0.803382902958719
5.75510204081633,5.26530612244898,-0.767326243388516
5.75510204081633,5.51020408163265,-0.731575973467357
5.75510204081633,5.75510204081633,-0.69704211430128
5.75510204081633,6,-0.662894163370833
6,-1.10204081632653,-0.137564134734993
6,-0.857142857142857,-0.133102728929171
6,-0.612244897959184,-0.112658731410444
6,-0.36734693877551,-0.0752362997902694
6,-0.122448979591837,-0.0221605149998403
6,0.122448979591837,0.0426262558907773
6,0.36734693877551,0.112635846932662
6,0.612244897959184,0.179319404181369
6,0.857142857142857,0.232948583199633
6,1.10204081632653,0.263807756073802
6,1.3469387755102,0.26354949646179
6,1.59183673469388,0.226517451878738
6,1.83673469387755,0.150817279443856
6,2.08163265306122,0.0389275204609256
6,2.3265306122449,-0.102305096496034
6,2.57142857142857,-0.262347939518209
6,2.81632653061224,-0.428281585934224
6,3.06122448979592,-0.586526415869336
6,3.30612244897959,-0.724704287056239
6,3.55102040816327,-0.833296033958942
6,3.79591836734694,-0.906784206143263
6,4.04081632653061,-0.94407415319206
6,4.28571428571429,-0.948142464185521
6,4.53061224489796,-0.925030177146067
6,4.77551020408163,-0.882434400579156
6,5.02040816326531,-0.828220562014673
6,5.26530612244898,-0.769163368714807
6,5.51020408163265,-0.710137199817974
6,5.75510204081633,-0.653845726751442
6,6,-0.601045273961426


==> anc/sim_data/final_mean_self_agent_4.csv <==
x,y,z
-6,-1.10204081632653,0.139923134457676
-6,-0.857142857142857,0.152136692896389
-6,-0.612244897959184,0.160502819958823
-6,-0.36734693877551,0.163473925841726
-6,-0.122448979591837,0.159071986421887
-6,0.122448979591837,0.144761902971331
-6,0.36734693877551,0.117433299285753
-6,0.612244897959184,0.0735762164929357
-6,0.857142857142857,0.00970191786716779
-6,1.10204081632653,-0.0770084929345178
-6,1.3469387755102,-0.187932301497771
-6,1.59183673469388,-0.322292854397668
-6,1.83673469387755,-0.476724795055819
-6,2.08163265306122,-0.645303073043898
-6,2.3265306122449,-0.820117996334964
-6,2.57142857142857,-0.992325226498225
-6,2.81632653061224,-1.15344323250065
-6,3.06122448979592,-1.29656744114843
-6,3.30612244897959,-1.41716523102545
-6,3.55102040816327,-1.51322348630143
-6,3.79591836734694,-1.58471469687385
-6,4.04081632653061,-1.63256754714437
-6,4.28571428571429,-1.65749760370199
-6,4.53061224489796,-1.65911005348954
-6,4.77551020408163,-1.63560416388213
-6,5.02040816326531,-1.58421206172875
-6,5.26530612244898,-1.50225821701114
-6,5.51020408163265,-1.38851457343372
-6,5.75510204081633,-1.24442105773218
-6,6,-1.07477558283762
-5.75510204081633,-1.10204081632653,0.1535588557217
-5.75510204081633,-0.857142857142857,0.156412825833565
-5.75510204081633,-0.612244897959184,0.151770187376679
-5.75510204081633,-0.36734693877551,0.138313969970144
-5.75510204081633,-0.122448979591837,0.114730715236343
-5.75510204081633,0.122448979591837,0.0795766674287772
-5.75510204081633,0.36734693877551,0.0311857336444032
-5.75510204081633,0.612244897959184,-0.0322908575071224
-5.75510204081633,0.857142857142857,-0.112644571585137
-5.75510204081633,1.10204081632653,-0.211159064628625
-5.75510204081633,1.3469387755102,-0.328021940439406
-5.75510204081633,1.59183673469388,-0.461752149086031
-5.75510204081633,1.83673469387755,-0.608841041954603
-5.75510204081633,2.08163265306122,-0.763786225351557
-5.75510204081633,2.3265306122449,-0.919606755149274
-5.75510204081633,2.57142857142857,-1.06878493116147
-5.75510204081633,2.81632653061224,-1.20442811195041
-5.75510204081633,3.06122448979592,-1.32133942065406
-5.75510204081633,3.30612244897959,-1.41667573369201
-5.75510204081633,3.55102040816327,-1.48997232087485
-5.75510204081633,3.79591836734694,-1.54250287098665
-5.75510204081633,4.04081632653061,-1.57616208468036
-5.75510204081633,4.28571428571429,-1.59222945816
-5.75510204081633,4.53061224489796,-1.59043249036679
-5.75510204081633,4.77551020408163,-1.56864742990004
-5.75510204081633,5.02040816326531,-1.52337745087803
-5.75510204081633,5.26530612244898,-1.4508966634262
-5.75510204081633,5.51020408163265,-1.34872855432303
-5.75510204081633,5.75510204081633,-1.21701328478882
-5.75510204081633,6,-1.05934613051314
-5.51020408163265,-1.10204081632653,0.178472877791087
-5.51020408163265,-0.857142857142857,0.173001654398881
-5.51020408163265,-0.612244897959184,0.156440875886922
-5.51020408163265,-0.36734693877551,0.127801170645019
-5.51020408163265,-0.122448979591837,0.0865535052612945
-5.51020408163265,0.122448979591837,0.0324715884224864
-5.51020408163265,0.36734693877551,-0.03455636461997
-5.51020408163265,0.612244897959184,-0.114649131429761
-5.51020408163265,0.857142857142857,-0.207897007911339
-5.51020408163265,1.10204081632653,-0.31412684689099
-5.51020408163265,1.3469387755102,-0.432503915589204
-5.51020408163265,1.59183673469388,-0.561091436409807
-5.51020408163265,1.83673469387755,-0.6965447616979
-5.51020408163265,2.08163265306122,-0.834114408185394
-5.51020408163265,2.3265306122449,-0.968058184858052
-5.51020408163265,2.57142857142857,-1.09243201828643
-5.51020408163265,2.81632653061224,-1.20208275609519
-5.51020408163265,3.06122448979592,-1.29355913744082
-5.51020408163265,3.30612244897959,-1.36563768514656
-5.51020408163265,3.55102040816327,-1.41924948324229
-5.51020408163265,3.79591836734694,-1.45677285117365
-5.51020408163265,4.04081632653061,-1.48086989230896
-5.51020408163265,4.28571428571429,-1.49321700358465
-5.51020408163265,4.53061224489796,-1.49354468571458
-5.51020408163265,4.77551020408163,-1.47932937373728
-5.51020408163265,5.02040816326531,-1.44628733491116
-5.51020408163265,5.26530612244898,-1.38956985503571
-5.51020408163265,5.51020408163265,-1.30533393774885
-5.51020408163265,5.75510204081633,-1.19223896817828
-5.51020408163265,6,-1.05243686819081
-5.26530612244898,-1.10204081632653,0.215349562331229
-5.26530612244898,-0.857142857142857,0.203280557067566
-5.26530612244898,-0.612244897959184,0.176852349870563
-5.26530612244898,-0.36734693877551,0.135504766767877
-5.26530612244898,-0.122448979591837,0.0795821001125254
-5.26530612244898,0.122448979591837,0.0101290348764764
-5.26530612244898,0.36734693877551,-0.0714164395432446
-5.26530612244898,0.612244897959184,-0.163523924689966
-5.26530612244898,0.857142857142857,-0.264749142382154
-5.26530612244898,1.10204081632653,-0.373711844152618
-5.26530612244898,1.3469387755102,-0.48887118602784
-5.26530612244898,1.59183673469388,-0.608187427635637
-5.26530612244898,1.83673469387755,-0.728828896843295
-5.26530612244898,2.08163265306122,-0.84709902487889
-5.26530612244898,2.3265306122449,-0.958702720001943
-5.26530612244898,2.57142857142857,-1.05935408864516
-5.26530612244898,2.81632653061224,-1.14558581900158
-5.26530612244898,3.06122448979592,-1.21550820612312
-5.26530612244898,3.30612244897959,-1.26923312418695
-5.26530612244898,3.55102040816327,-1.30875062004315
-5.26530612244898,3.79591836734694,-1.33720993074675
-5.26530612244898,4.04081632653061,-1.35776150199171
-5.26530612244898,4.28571428571429,-1.37228964229413
-5.26530612244898,4.53061224489796,-1.3804399358227
-5.26530612244898,4.77551020408163,-1.37928659726292
-5.26530612244898,5.02040816326531,-1.36380495294533
-5.26530612244898,5.26530612244898,-1.32807000638756
-5.26530612244898,5.51020408163265,-1.26687476073747
-5.26530612244898,5.75510204081633,-1.17732748994037
-5.26530612244898,6,-1.05998866390598
-5.02040816326531,-1.10204081632653,0.262260330148957
-5.02040816326531,-0.857142857142857,0.245607830601728
-5.02040816326531,-0.612244897959184,0.211893157248488
-5.02040816326531,-0.36734693877551,0.161091836590159
-5.02040816326531,-0.122448979591837,0.0944796911879835
-5.02040816326531,0.122448979591837,0.0143548024209128
-5.02040816326531,0.36734693877551,-0.0764097581247043
-5.02040816326531,0.612244897959184,-0.174855911205948
-5.02040816326531,0.857142857142857,-0.278327101406794
-5.02040816326531,1.10204081632653,-0.384635773961848
-5.02040816326531,1.3469387755102,-0.491973082165404
-5.02040816326531,1.59183673469388,-0.598622146623693
-5.02040816326531,1.83673469387755,-0.702622773094491
-5.02040816326531,2.08163265306122,-0.801571499707125
-5.02040816326531,2.3265306122449,-0.892703966424968
-5.02040816326531,2.57142857142857,-0.973301448358032
-5.02040816326531,2.81632653061224,-1.04132361098462
-5.02040816326531,3.06122448979592,-1.09604801699047
-5.02040816326531,3.30612244897959,-1.13844633468511
-5.02040816326531,3.55102040816327,-1.17107816149303
-5.02040816326531,3.79591836734694,-1.19742917373499
-5.02040816326531,4.04081632653061,-1.22081568078649
-5.02040816326531,4.28571428571429,-1.24315334434301
-5.02040816326531,4.53061224489796,-1.26397612041072
-5.02040816326531,4.77551020408163,-1.28005283807346
-5.02040816326531,5.02040816326531,-1.28578856169251
-5.02040816326531,5.26530612244898,-1.27436583385394
-5.02040816326531,5.51020408163265,-1.23935377774856
-5.02040816326531,5.75510204081633,-1.17636640390987
-5.02040816326531,6,-1.08433245724238
-4.77551020408163,-1.10204081632653,0.31430603196594
-4.77551020408163,-0.857142857142857,0.294873527890205
-4.77551020408163,-0.612244897959184,0.256437509611416
-4.77551020408163,-0.36734693877551,0.199620388651062
-4.77551020408163,-0.122448979591837,0.12666080825403
-4.77551020408163,0.122448979591837,0.0410316498494847
-4.77551020408163,0.36734693877551,-0.0531654758483544
-4.77551020408163,0.612244897959184,-0.151879440537224
-4.77551020408163,0.857142857142857,-0.251683072470883
-4.77551020408163,1.10204081632653,-0.350088422588894
-4.77551020408163,1.3469387755102,-0.445532845410058
-4.77551020408163,1.59183673469388,-0.537077688327195
-4.77551020408163,1.83673469387755,-0.62396662294125
-4.77551020408163,2.08163265306122,-0.705247104219275
-4.77551020408163,2.3265306122449,-0.77963876562225
-4.77551020408163,2.57142857142857,-0.84573644821989
-4.77551020408163,2.81632653061224,-0.90249348230253
-4.77551020408163,3.06122448979592,-0.949795383514111
-4.77551020408163,3.30612244897959,-0.988861071659389
-4.77551020408163,3.55102040816327,-1.02223462871565
-4.77551020408163,3.79591836734694,-1.05325608807174
-4.77551020408163,4.04081632653061,-1.08508597801192
-4.77551020408163,4.28571428571429,-1.11953945532471
-4.77551020408163,4.53061224489796,-1.15609305150041
-4.77551020408163,4.77551020408163,-1.19141518080749
-4.77551020408163,5.02040816326531,-1.21963749199987
-4.77551020408163,5.26530612244898,-1.23336914233971
-4.77551020408163,5.51020408163265,-1.22523107570295
-4.77551020408163,5.75510204081633,-1.18952704701835
-4.77551020408163,6,-1.12362392224167
-4.53061224489796,-1.10204081632653,0.363865136470893
-4.53061224489796,-0.857142857142857,0.3427675834232
-4.53061224489796,-0.612244897959184,0.301616643743512
-4.53061224489796,-0.36734693877551,0.24179491026974
-4.53061224489796,-0.122448979591837,0.166513051136246
-4.53061224489796,0.122448979591837,0.0802945320180029
-4.53061224489796,0.36734693877551,-0.0118007679347301
-4.53061224489796,0.612244897959184,-0.105035256589717
-4.53061224489796,0.857142857142857,-0.195719982346694
-4.53061224489796,1.10204081632653,-0.281622002587957
-4.53061224489796,1.3469387755102,-0.361956763418062
-4.53061224489796,1.59183673469388,-0.436998370554175
-4.53061224489796,1.83673469387755,-0.507465956385773
-4.53061224489796,2.08163265306122,-0.57392044542237
-4.53061224489796,2.3265306122449,-0.636400614352072
-4.53061224489796,2.57142857142857,-0.694435865746602
-4.53061224489796,2.81632653061224,-0.747423704838472
-4.53061224489796,3.06122448979592,-0.795205683479167
-4.53061224489796,3.30612244897959,-0.838576160488729
-4.53061224489796,3.55102040816327,-0.879456703295623
-4.53061224489796,3.79591836734694,-0.920573598750366
-4.53061224489796,4.04081632653061,-0.964654543010373
-4.53061224489796,4.28571428571429,-1.01335054725824
-4.53061224489796,4.53061224489796,-1.0662200974699
-4.53061224489796,4.77551020408163,-1.1201331650697
-4.53061224489796,5.02040816326531,-1.16935014331726
-4.53061224489796,5.26530612244898,-1.20633671410927
-4.53061224489796,5.51020408163265,-1.22315426527737
-4.53061224489796,5.75510204081633,-1.21309010214199
-4.53061224489796,6,-1.17211840134975
-4.28571428571429,-1.10204081632653,0.401543533948899
-4.28571428571429,-0.857142857142857,0.378873445321985
-4.28571428571429,-0.612244897959184,0.336048623306332
-4.28571428571429,-0.36734693877551,0.275320344852039
-4.28571428571429,-0.122448979591837,0.200861251167961
-4.28571428571429,0.122448979591837,0.118091903076875
-4.28571428571429,0.36734693877551,0.0327285325220732
-4.28571428571429,0.612244897959184,-0.0502357960213473
-4.28571428571429,0.857142857142857,-0.127366665097787
-4.28571428571429,1.10204081632653,-0.197224485904649
-4.28571428571429,1.3469387755102,-0.260289552240061
-4.28571428571429,1.59183673469388,-0.318411812020194
-4.28571428571429,1.83673469387755,-0.373966963150395
-4.28571428571429,2.08163265306122,-0.428994146396676
-4.28571428571429,2.3265306122449,-0.484595352313103
-4.28571428571429,2.57142857142857,-0.540784749766779
-4.28571428571429,2.81632653061224,-0.596814302573957
-4.28571428571429,3.06122448979592,-0.651824909593427
-4.28571428571429,3.30612244897959,-0.705543921122238
-4.28571428571429,3.55102040816327,-0.758720089025548
-4.28571428571429,3.79591836734694,-0.813071678175049
-4.28571428571429,4.04081632653061,-0.870696732948552
-4.28571428571429,4.28571428571429,-0.933096676968137
-4.28571428571429,4.53061224489796,-1.00012325192117
-4.28571428571429,4.77551020408163,-1.06921595888856
-4.28571428571429,5.02040816326531,-1.13522993915775
-4.28571428571429,5.26530612244898,-1.19098381233747
-4.28571428571429,5.51020408163265,-1.22844036058346
-4.28571428571429,5.75510204081633,-1.24024179396195
-4.28571428571429,6,-1.22121639753463
-4.04081632653061,-1.10204081632653,0.417759031692656
-4.04081632653061,-0.857142857142857,0.39250249350847
-4.04081632653061,-0.612244897959184,0.347923011492108
-4.04081632653061,-0.36734693877551,0.287231570658824
-4.04081632653061,-0.122448979591837,0.215531636754023
-4.04081632653061,0.122448979591837,0.138971093643441
-4.04081632653061,0.36734693877551,0.0636188467224872
-4.04081632653061,0.612244897959184,-0.00568598008735322
-4.04081632653061,0.857142857142857,-0.0662292860967399
-4.04081632653061,1.10204081632653,-0.117823237734334
-4.04081632653061,1.3469387755102,-0.162596065348997
-4.04081632653061,1.59183673469388,-0.204220817841963
-4.04081632653061,1.83673469387755,-0.246798659176477
-4.04081632653061,2.08163265306122,-0.293720326215478
-4.04081632653061,2.3265306122449,-0.346839857872537
-4.04081632653061,2.57142857142857,-0.406197442411184
-4.04081632653061,2.81632653061224,-0.470349816782055
-4.04081632653061,3.06122448979592,-0.537163985659852
-4.04081632653061,3.30612244897959,-0.604771871853115
-4.04081632653061,3.55102040816327,-0.672326277110087
-4.04081632653061,3.79591836734694,-0.74026519952484
-4.04081632653061,4.04081632653061,-0.80996199572116
-4.04081632653061,4.28571428571429,-0.882855850693623
-4.04081632653061,4.53061224489796,-0.959346039977317
-4.04081632653061,4.77551020408163,-1.03782931230544
-4.04081632653061,5.02040816326531,-1.11422959514994
-4.04081632653061,5.26530612244898,-1.18222392689483
-4.04081632653061,5.51020408163265,-1.23415760644386
-4.04081632653061,5.75510204081633,-1.26243481230219
-4.04081632653061,6,-1.26103356937176
-3.79591836734694,-1.10204081632653,0.404708230929923
-3.79591836734694,-0.857142857142857,0.374968869213916
-3.79591836734694,-0.612244897959184,0.32758975933795
-3.79591836734694,-0.36734693877551,0.266796523286786
-3.79591836734694,-0.122448979591837,0.19856336713735
-3.79591836734694,0.122448979591837,0.129586080332101
-3.79591836734694,0.36734693877551,0.0660035257955476
-3.79591836734694,0.612244897959184,0.0121506354946077
-3.79591836734694,0.857142857142857,-0.0303459459095499
-3.79591836734694,1.10204081632653,-0.0628769607562729
-3.79591836734694,1.3469387755102,-0.0894514581524644
-3.79591836734694,1.59183673469388,-0.115664262515955
-3.79591836734694,1.83673469387755,-0.147286767539996
-3.79591836734694,2.08163265306122,-0.18885613882912
-3.79591836734694,2.3265306122449,-0.242649531189495
-3.79591836734694,2.57142857142857,-0.308323326876891
-3.79591836734694,2.81632653061224,-0.383299982430123
-3.79591836734694,3.06122448979592,-0.463756409299989
-3.79591836734694,3.30612244897959,-0.54588122461799
-3.79591836734694,3.55102040816327,-0.626986014753522
-3.79591836734694,3.79591836734694,-0.706107130345369
-3.79591836734694,4.04081632653061,-0.783904289876927
-3.79591836734694,4.28571428571429,-0.86189516088946
-3.79591836734694,4.53061224489796,-0.941284455615412
-3.79591836734694,4.77551020408163,-1.02178022463652
-3.79591836734694,5.02040816326531,-1.10079669934251
-3.79591836734694,5.26530612244898,-1.17332310954334
-3.79591836734694,5.51020408163265,-1.23253365950537
-3.79591836734694,5.75510204081633,-1.27099289905426
-3.79591836734694,6,-1.2821421374663
-3.55102040816327,-1.10204081632653,0.358305891708495
-3.55102040816327,-0.857142857142857,0.321824827768486
-3.55102040816327,-0.612244897959184,0.270100274051575
-3.55102040816327,-0.36734693877551,0.208368493812128
-3.55102040816327,-0.122448979591837,0.143372307959314
-3.55102040816327,0.122448979591837,0.0821658489455377
-3.55102040816327,0.36734693877551,0.0307091356076541
-3.55102040816327,0.612244897959184,-0.00743343529693385
-3.55102040816327,0.857142857142857,-0.0319587524334799
-3.55102040816327,1.10204081632653,-0.0459972936439197
-3.55102040816327,1.3469387755102,-0.0554926974789067
-3.55102040816327,1.59183673469388,-0.0678942574100323
-3.55102040816327,1.83673469387755,-0.0904628509673842
-3.55102040816327,2.08163265306122,-0.128614722276785
-3.55102040816327,2.3265306122449,-0.1847360330082
-3.55102040816327,2.57142857142857,-0.257782785426119
-3.55102040816327,2.81632653061224,-0.343764197115244
-3.55102040816327,3.06122448979592,-0.436955051514644
-3.55102040816327,3.30612244897959,-0.531471110346406
-3.55102040816327,3.55102040816327,-0.622738432042186
-3.55102040816327,3.79591836734694,-0.708426550947824
-3.55102040816327,4.04081632653061,-0.788585799570819
-3.55102040816327,4.28571428571429,-0.864977081905731
-3.55102040816327,4.53061224489796,-0.939829745769194
-3.55102040816327,4.77551020408163,-1.01443268510834
-3.55102040816327,5.02040816326531,-1.08800489360947
-3.55102040816327,5.26530612244898,-1.15719632262892
-3.55102040816327,5.51020408163265,-1.21637342593908
-3.55102040816327,5.75510204081633,-1.25861129149856
-3.55102040816327,6,-1.27711775688564
-3.30612244897959,-1.10204081632653,0.279612117823585
-3.30612244897959,-0.857142857142857,0.234495635664777
-3.30612244897959,-0.612244897959184,0.177062252213848
-3.30612244897959,-0.36734693877551,0.113472645144708
-3.30612244897959,-0.122448979591837,0.0510786838669606
-3.30612244897959,0.122448979591837,-0.00291279500966013
-3.30612244897959,0.36734693877551,-0.0429321963365048
-3.30612244897959,0.612244897959184,-0.0663576324716655
-3.30612244897959,0.857142857142857,-0.074300515012157
-3.30612244897959,1.10204081632653,-0.071613337308813
-3.30612244897959,1.3469387755102,-0.0660407879300746
-3.30612244897959,1.59183673469388,-0.0666532683842029
-3.30612244897959,1.83673469387755,-0.0819042078654273
-3.30612244897959,2.08163265306122,-0.117777234978349
-3.30612244897959,2.3265306122449,-0.176491725284045
-3.30612244897959,2.57142857142857,-0.256104903888431
-3.30612244897959,2.81632653061224,-0.351115578091889
-3.30612244897959,3.06122448979592,-0.453902848974017
-3.30612244897959,3.30612244897959,-0.556602499966
-3.30612244897959,3.55102040816327,-0.652904447070637
-3.30612244897959,3.79591836734694,-0.739284382718299
-3.30612244897959,4.04081632653061,-0.815353636598214
-3.30612244897959,4.28571428571429,-0.883271544743375
-3.30612244897959,4.53061224489796,-0.946435047806311
-3.30612244897959,4.77551020408163,-1.00785970292891
-3.30612244897959,5.02040816326531,-1.06873765468922
-3.30612244897959,5.26530612244898,-1.12758565237418
-3.30612244897959,5.51020408163265,-1.18020886736781
-3.30612244897959,5.75510204081633,-1.22046615940298
-3.30612244897959,6,-1.24160321130576
-3.06122448979592,-1.10204081632653,0.175312485954044
-3.06122448979592,-0.857142857142857,0.120815957624534
-3.06122448979592,-0.612244897959184,0.0572471647968903
-3.06122448979592,-0.36734693877551,-0.00849572864720494
-3.06122448979592,-0.122448979591837,-0.0686817749735643
-3.06122448979592,0.122448979591837,-0.116180767582973
-3.06122448979592,0.36734693877551,-0.145991697184673
-3.06122448979592,0.612244897959184,-0.156515300637903
-3.06122448979592,0.857142857142857,-0.150227473447198
-3.06122448979592,1.10204081632653,-0.133514090195684
-3.06122448979592,1.3469387755102,-0.115613053920274
-3.06122448979592,1.59183673469388,-0.106833993445628
-3.06122448979592,1.83673469387755,-0.116429590879397
-3.06122448979592,2.08163265306122,-0.150613395173621
-3.06122448979592,2.3265306122449,-0.211213799789862
-3.06122448979592,2.57142857142857,-0.295313412788482
-3.06122448979592,2.81632653061224,-0.395978444669724
-3.06122448979592,3.06122448979592,-0.503898877450296
-3.06122448979592,3.30612244897959,-0.609517535143133
-3.06122448979592,3.55102040816327,-0.705096325614375
-3.06122448979592,3.79591836734694,-0.786190684014472
-3.06122448979592,4.04081632653061,-0.852173260218024
-3.06122448979592,4.28571428571429,-0.905715501530849
-3.06122448979592,4.53061224489796,-0.951422259208165
-3.06122448979592,4.77551020408163,-0.994036740350476
-3.06122448979592,5.02040816326531,-1.03672930732374
-3.06122448979592,5.26530612244898,-1.07993192680779
-3.06122448979592,5.51020408163265,-1.12100356140288
-3.06122448979592,5.75510204081633,-1.15476900965973
-3.06122448979592,6,-1.1747384152982
-2.81632653061224,-1.10204081632653,0.0570011127498
-2.81632653061224,-0.857142857142857,-0.00581409553534484
-2.81632653061224,-0.612244897959184,-0.0743625715058244
-2.81632653061224,-0.36734693877551,-0.141304084555019
-2.81632653061224,-0.122448979591837,-0.198834115466968
-2.81632653061224,0.122448979591837,-0.24015671185156
-2.81632653061224,0.36734693877551,-0.260991159646306
-2.81632653061224,0.612244897959184,-0.260761315766933
-2.81632653061224,0.857142857142857,-0.24313597662089
-2.81632653061224,1.10204081632653,-0.215701807638286
-2.81632653061224,1.3469387755102,-0.18874026087644
-2.81632653061224,1.59183673469388,-0.173303691087655
-2.81632653061224,1.83673469387755,-0.17898416509443
-2.81632653061224,2.08163265306122,-0.211881719052793
-2.81632653061224,2.3265306122449,-0.273266020655587
-2.81632653061224,2.57142857142857,-0.359278875747369
-2.81632653061224,2.81632653061224,-0.461776139797925
-2.81632653061224,3.06122448979592,-0.570120317049871
-2.81632653061224,3.30612244897959,-0.673488606108889
-2.81632653061224,3.55102040816327,-0.76312627036814
-2.81632653061224,3.79591836734694,-0.833992507111604
-2.81632653061224,4.04081632653061,-0.885412261452064
-2.81632653061224,4.28571428571429,-0.920615840841068
-2.81632653061224,4.53061224489796,-0.945342140577031
-2.81632653061224,4.77551020408163,-0.965917796403062
-2.81632653061224,5.02040816326531,-0.987339463499865
-2.81632653061224,5.26530612244898,-1.01185319005962
-2.81632653061224,5.51020408163265,-1.0383611888215
-2.81632653061224,5.75510204081633,-1.06274647186868
-2.81632653061224,6,-1.07896204852699
-2.57142857142857,-1.10204081632653,-0.0606953193288962
-2.57142857142857,-0.857142857142857,-0.12860406783618
-2.57142857142857,-0.612244897959184,-0.19902638586371
-2.57142857142857,-0.36734693877551,-0.264576087158451
-2.57142857142857,-0.122448979591837,-0.317748825627609
-2.57142857142857,0.122448979591837,-0.352366087962575
-2.57142857142857,0.36734693877551,-0.364998717798143
-2.57142857142857,0.612244897959184,-0.356032446727092
-2.57142857142857,0.857142857142857,-0.330066627937039
-2.57142857142857,1.10204081632653,-0.295454059116818
-2.57142857142857,1.3469387755102,-0.262976493503714
-2.57142857142857,1.59183673469388,-0.243865405897416
-2.57142857142857,1.83673469387755,-0.247564404125511
-2.57142857142857,2.08163265306122,-0.279732629702209
-2.57142857142857,2.3265306122449,-0.340969731840838
-2.57142857142857,2.57142857142857,-0.426596207852736
-2.57142857142857,2.81632653061224,-0.52757841847702
-2.57142857142857,3.06122448979592,-0.632406439617643
-2.57142857142857,3.30612244897959,-0.729490687035488
-2.57142857142857,3.55102040816327,-0.809508224110666
-2.57142857142857,3.79591836734694,-0.867141937431681
-2.57142857142857,4.04081632653061,-0.901814218766077
-2.57142857142857,4.28571428571429,-0.917278401839471
-2.57142857142857,4.53061224489796,-0.920223355819141
-2.57142857142857,4.77551020408163,-0.918288737215057
-2.57142857142857,5.02040816326531,-0.918015907019071
-2.57142857142857,5.26530612244898,-0.923242705001368
-2.57142857142857,5.51020408163265,-0.934301772962959
-2.57142857142857,5.75510204081633,-0.948151140462415
-2.57142857142857,6,-0.959321361286071
-2.3265306122449,-1.10204081632653,-0.162795805701452
-2.3265306122449,-0.857142857142857,-0.230467464648667
-2.3265306122449,-0.612244897959184,-0.297733079343391
-2.3265306122449,-0.36734693877551,-0.357631469644638
-2.3265306122449,-0.122448979591837,-0.403378334953948
-2.3265306122449,0.122448979591837,-0.429708701639201
-2.3265306122449,0.36734693877551,-0.434157690717135
-2.3265306122449,0.612244897959184,-0.417969488217314
-2.3265306122449,0.857142857142857,-0.386358179761491
-2.3265306122449,1.10204081632653,-0.347957422841853
-2.3265306122449,1.3469387755102,-0.313471170176918
-2.3265306122449,1.59183673469388,-0.293736093621129
-2.3265306122449,1.83673469387755,-0.297576511648191
-2.3265306122449,2.08163265306122,-0.329923989659061
-2.3265306122449,2.3265306122449,-0.390652202965493
-2.3265306122449,2.57142857142857,-0.474437557744146
-2.3265306122449,2.81632653061224,-0.571725223086355
-2.3265306122449,3.06122448979592,-0.670614617752075
-2.3265306122449,3.30612244897959,-0.759247877184522
-2.3265306122449,3.55102040816327,-0.828153389319742
-2.3265306122449,3.79591836734694,-0.87200300762476
-2.3265306122449,4.04081632653061,-0.890387229520054
-2.3265306122449,4.28571428571429,-0.887459473483767
-2.3265306122449,4.53061224489796,-0.870581841746595
-2.3265306122449,4.77551020408163,-0.8483443090047
-2.3265306122449,5.02040816326531,-0.828464037079997
-2.3265306122449,5.26530612244898,-0.816069633907872
-2.3265306122449,5.51020408163265,-0.812744393679072
-2.3265306122449,5.75510204081633,-0.816486201734835
-2.3265306122449,6,-0.822504109678171
-2.08163265306122,-1.10204081632653,-0.236834686420898
-2.08163265306122,-0.857142857142857,-0.297336173155911
-2.08163265306122,-0.612244897959184,-0.354939877749508
-2.08163265306122,-0.36734693877551,-0.403612694070356
-2.08163265306122,-0.122448979591837,-0.437720278852877
-2.08163265306122,0.122448979591837,-0.453197615963908
-2.08163265306122,0.36734693877551,-0.448634639853287
-2.08163265306122,0.612244897959184,-0.426006462424889
-2.08163265306122,0.857142857142857,-0.390811451807698
-2.08163265306122,1.10204081632653,-0.351483032582234
-2.08163265306122,1.3469387755102,-0.318096930268584
-2.08163265306122,1.59183673469388,-0.300570838500188
-2.08163265306122,1.83673469387755,-0.30670326398486
-2.08163265306122,2.08163265306122,-0.340478344357729
-2.08163265306122,2.3265306122449,-0.401043341976337
-2.08163265306122,2.57142857142857,-0.482639560463842
-2.08163265306122,2.81632653061224,-0.575559127741195
-2.08163265306122,3.06122448979592,-0.667958345632668
-2.08163265306122,3.30612244897959,-0.748145390115653
-2.08163265306122,3.55102040816327,-0.806834499732567
-2.08163265306122,3.79591836734694,-0.838857680618492
-2.08163265306122,4.04081632653061,-0.843952462359788
-2.08163265306122,4.28571428571429,-0.826468705865345
-2.08163265306122,4.53061224489796,-0.794099734606467
-2.08163265306122,4.77551020408163,-0.755973280627967
-2.08163265306122,5.02040816326531,-0.720575657023078
-2.08163265306122,5.26530612244898,-0.693994953603615
-2.08163265306122,5.51020408163265,-0.678858681957139
-2.08163265306122,5.75510204081633,-0.674144799263259
-2.08163265306122,6,-0.675820529130783
-1.83673469387755,-1.10204081632653,-0.275211088760029
-1.83673469387755,-0.857142857142857,-0.320882761850231
-1.83673469387755,-0.612244897959184,-0.361655678953511
-1.83673469387755,-0.36734693877551,-0.392905399852794
-1.83673469387755,-0.122448979591837,-0.410541699242774
-1.83673469387755,0.122448979591837,-0.411946387117204
-1.83673469387755,0.36734693877551,-0.396823810120525
-1.83673469387755,0.612244897959184,-0.36774275772579
-1.83673469387755,0.857142857142857,-0.330176522385888
-1.83673469387755,1.10204081632653,-0.291932834073274
-1.83673469387755,1.3469387755102,-0.261995107927653
-1.83673469387755,1.59183673469388,-0.248943596967438
-1.83673469387755,1.83673469387755,-0.259252589845487
-1.83673469387755,2.08163265306122,-0.295830258889632
-1.83673469387755,2.3265306122449,-0.357154180603523
-1.83673469387755,2.57142857142857,-0.437250899380903
-1.83673469387755,2.81632653061224,-0.526589818915623
-1.83673469387755,3.06122448979592,-0.61375028739206
-1.83673469387755,3.30612244897959,-0.687529269886206
-1.83673469387755,3.55102040816327,-0.739037622074011
-1.83673469387755,3.79591836734694,-0.763321402951534
-1.83673469387755,4.04081632653061,-0.76014862673594
-1.83673469387755,4.28571428571429,-0.733797330353011
-1.83673469387755,4.53061224489796,-0.691917728538668
-1.83673469387755,4.77551020408163,-0.643757252433009
-1.83673469387755,5.02040816326531,-0.598175897155081
-1.83673469387755,5.26530612244898,-0.561906224409767
-1.83673469387755,5.51020408163265,-0.538425115204202
-1.83673469387755,5.75510204081633,-0.527632110968149
-1.83673469387755,6,-0.526322845204012
-1.59183673469388,-1.10204081632653,-0.27640811425343
-1.59183673469388,-0.857142857142857,-0.299952978485784
-1.59183673469388,-0.612244897959184,-0.317088027159004
-1.59183673469388,-0.36734693877551,-0.324997509962125
-1.59183673469388,-0.122448979591837,-0.321445305572509
-1.59183673469388,0.122448979591837,-0.305435112394458
-1.59183673469388,0.36734693877551,-0.277802476135031
-1.59183673469388,0.612244897959184,-0.241572410669961
-1.59183673469388,0.857142857142857,-0.201933239096478
-1.59183673469388,1.10204081632653,-0.165738710557958
-1.59183673469388,1.3469387755102,-0.140549112882092
-1.59183673469388,1.59183673469388,-0.133338409563985
-1.59183673469388,1.83673469387755,-0.149099880699517
-1.59183673469388,2.08163265306122,-0.189646650066364
-1.59183673469388,2.3265306122449,-0.252901609578218
-1.59183673469388,2.57142857142857,-0.332894091918677
-1.59183673469388,2.81632653061224,-0.420538523947648
-1.59183673469388,3.06122448979592,-0.505093243689219
-1.59183673469388,3.30612244897959,-0.576029147485341
-1.59183673469388,3.55102040816327,-0.624923509362091
-1.59183673469388,3.79591836734694,-0.646968771802341
-1.59183673469388,4.04081632653061,-0.641761659477034
-1.59183673469388,4.28571428571429,-0.613199357637884
-1.59183673469388,4.53061224489796,-0.568516766480066
-1.59183673469388,4.77551020408163,-0.516698033830265
-1.59183673469388,5.02040816326531,-0.466634225488757
-1.59183673469388,5.26530612244898,-0.425441620224148
-1.59183673469388,5.51020408163265,-0.397293557509209
-1.59183673469388,5.75510204081633,-0.382974065039261
-1.59183673469388,6,-0.380176686485403
-1.3469387755102,-1.10204081632653,-0.244762404175597
-1.3469387755102,-0.857142857142857,-0.24033721367405
-1.3469387755102,-0.612244897959184,-0.228432588809035
-1.3469387755102,-0.36734693877551,-0.208309309959375
-1.3469387755102,-0.122448979591837,-0.179768570070427
-1.3469387755102,0.122448979591837,-0.143510562000252
-1.3469387755102,0.36734693877551,-0.101463940984129
-1.3469387755102,0.612244897959184,-0.0569766080080591
-1.3469387755102,0.857142857142857,-0.0147592183667751
-1.3469387755102,1.10204081632653,0.0194935258975351
-1.3469387755102,1.3469387755102,0.0398137669514584
-1.3469387755102,1.59183673469388,0.0409284342646781
-1.3469387755102,1.83673469387755,0.0193237457977811
-1.3469387755102,2.08163265306122,-0.0258154581284844
-1.3469387755102,2.3265306122449,-0.0920279433427917
-1.3469387755102,2.57142857142857,-0.173551216184416
-1.3469387755102,2.81632653061224,-0.261938108193805
-1.3469387755102,3.06122448979592,-0.347262052252764
-1.3469387755102,3.30612244897959,-0.419711935443736
-1.3469387755102,3.55102040816327,-0.471265500248567
-1.3469387755102,3.79591836734694,-0.497087001417804
-1.3469387755102,4.04081632653061,-0.496338034440369
-1.3469387755102,4.28571428571429,-0.472214520406937
-1.3469387755102,4.53061224489796,-0.431198546807429
-1.3469387755102,4.77551020408163,-0.381695719913729
-1.3469387755102,5.02040816326531,-0.332368328985458
-1.3469387755102,5.26530612244898,-0.290534839522154
-1.3469387755102,5.51020408163265,-0.260972619042794
-1.3469387755102,5.75510204081633,-0.245345776843528
-1.3469387755102,6,-0.242318372181573
-1.10204081632653,-1.10204081632653,-0.188865846405893
-1.10204081632653,-0.857142857142857,-0.15296037894399
-1.10204081632653,-0.612244897959184,-0.108879485389315
-1.10204081632653,-0.36734693877551,-0.0580604618569809
-1.10204081632653,-0.122448979591837,-0.00236948082082344
-1.10204081632653,0.122448979591837,0.0558418652440293
-1.10204081632653,0.36734693877551,0.113653868118042
-1.10204081632653,0.612244897959184,0.167525337507611
-1.10204081632653,0.857142857142857,0.213343534398882
-1.10204081632653,1.10204081632653,0.246647660506282
-1.10204081632653,1.3469387755102,0.263065036378116
-1.10204081632653,1.59183673469388,0.258943270458631
-1.10204081632653,1.83673469387755,0.232092879093368
-1.10204081632653,2.08163265306122,0.182491967159778
-1.10204081632653,2.3265306122449,0.112769429578676
-1.10204081632653,2.57142857142857,0.0282934390437178
-1.10204081632653,2.81632653061224,-0.0632452851522872
-1.10204081632653,3.06122448979592,-0.152759147072617
-1.10204081632653,3.30612244897959,-0.231074998870179
-1.10204081632653,3.55102040816327,-0.290394703947793
-1.10204081632653,3.79591836734694,-0.325603992354833
-1.10204081632653,4.04081632653061,-0.335136883977313
-1.10204081632653,4.28571428571429,-0.321188482285673
-1.10204081632653,4.53061224489796,-0.289213417916727
-1.10204081632653,4.77551020408163,-0.246813508092907
-1.10204081632653,5.02040816326531,-0.202261073214137
-1.10204081632653,5.26530612244898,-0.162984416953136
-1.10204081632653,5.51020408163265,-0.134338030845977
-1.10204081632653,5.75510204081633,-0.118895633492444
-1.10204081632653,6,-0.116365771642628
-0.857142857142857,-1.10204081632653,-0.119070561584287
-0.857142857142857,-0.857142857142857,-0.0510091140895597
-0.857142857142857,-0.612244897959184,0.0256043044014982
-0.857142857142857,-0.36734693877551,0.10723672843152
-0.857142857142857,-0.122448979591837,0.190094052279527
-0.857142857142857,0.122448979591837,0.270343568467606
-0.857142857142857,0.36734693877551,0.344243885023674
-0.857142857142857,0.612244897959184,0.408190142971319
-0.857142857142857,0.857142857142857,0.458722357467981
-0.857142857142857,1.10204081632653,0.492570867963022
-0.857142857142857,1.3469387755102,0.506813370473971
-0.857142857142857,1.59183673469388,0.499187510256279
-0.857142857142857,1.83673469387755,0.468546041509717
-0.857142857142857,2.08163265306122,0.41537291702422
-0.857142857142857,2.3265306122449,0.342220405206842
-0.857142857142857,2.57142857142857,0.253902431461606
-0.857142857142857,2.81632653061224,0.157303775631092
-0.857142857142857,3.06122448979592,0.0607405198361548
-0.857142857142857,3.30612244897959,-0.0270809072376231
-0.857142857142857,3.55102040816327,-0.0983403498006674
-0.857142857142857,3.79591836734694,-0.147361817156598
-0.857142857142857,4.04081632653061,-0.171570398372107
-0.857142857142857,4.28571428571429,-0.171913702144277
-0.857142857142857,4.53061224489796,-0.152628823945733
-0.857142857142857,4.77551020408163,-0.120389505487196
-0.857142857142857,5.02040816326531,-0.0830172477569364
-0.857142857142857,5.26530612244898,-0.0480422508110592
-0.857142857142857,5.51020408163265,-0.0214267456327919
-0.857142857142857,5.75510204081633,-0.00670909605596637
-0.857142857142857,6,-0.00471064141209809
-0.612244897959184,-1.10204081632653,-0.0448202958722668
-0.612244897959184,-0.857142857142857,0.0531956254866368
-0.612244897959184,-0.612244897959184,0.159833777404279
-0.612244897959184,-0.36734693877551,0.269715044690282
-0.612244897959184,-0.122448979591837,0.377406480037478
-0.612244897959184,0.122448979591837,0.477879467869792
-0.612244897959184,0.36734693877551,0.566803304770385
-0.612244897959184,0.612244897959184,0.640644189416928
-0.612244897959184,0.857142857142857,0.696601178269869
-0.612244897959184,1.10204081632653,0.732464493532054
-0.612244897959184,1.3469387755102,0.746509363791611
-0.612244897959184,1.59183673469388,0.737528004252036
-0.612244897959184,1.83673469387755,0.705052077951544
-0.612244897959184,2.08163265306122,0.64973996386012
-0.612244897959184,2.3265306122449,0.573820708805173
-0.612244897959184,2.57142857142857,0.481428127856267
-0.612244897959184,2.81632653061224,0.378648633177426
-0.612244897959184,3.06122448979592,0.27315631812419
-0.612244897959184,3.30612244897959,0.173410849904871
-0.612244897959184,3.55102040816327,0.0875212147779251
-0.612244897959184,3.79591836734694,0.0219928683831041
-0.612244897959184,4.04081632653061,-0.0193608104506197
-0.612244897959184,4.28571428571429,-0.0360744121148078
-0.612244897959184,4.53061224489796,-0.0310756467119967
-0.612244897959184,4.77551020408163,-0.0100866011443399
-0.612244897959184,5.02040816326531,0.0194936268412609
-0.612244897959184,5.26530612244898,0.0499738287346658
-0.612244897959184,5.51020408163265,0.074714700412235
-0.612244897959184,5.75510204081633,0.0891488983217132
-0.612244897959184,6,0.0912907585669234
-0.36734693877551,-1.10204081632653,0.027438351538545
-0.36734693877551,-0.857142857142857,0.150727696821377
-0.36734693877551,-0.612244897959184,0.282363323043372
-0.36734693877551,-0.36734693877551,0.415503313796258
-0.36734693877551,-0.122448979591837,0.543484319998157
-0.36734693877551,0.122448979591837,0.660456664397638
-0.36734693877551,0.36734693877551,0.761782999410141
-0.36734693877551,0.612244897959184,0.844144257523789
-0.36734693877551,0.857142857142857,0.905378449321987
-0.36734693877551,1.10204081632653,0.944155333982727
-0.36734693877551,1.3469387755102,0.959639248345534
-0.36734693877551,1.59183673469388,0.951295465474976
-0.36734693877551,1.83673469387755,0.918946797771757
-0.36734693877551,2.08163265306122,0.863097178826859
-0.36734693877551,2.3265306122449,0.785432920269949
-0.36734693877551,2.57142857142857,0.689324028035297
-0.36734693877551,2.81632653061224,0.580109418612623
-0.36734693877551,3.06122448979592,0.464980236550773
-0.36734693877551,3.30612244897959,0.352372817808265
-0.36734693877551,3.55102040816327,0.250922475790824
-0.36734693877551,3.79591836734694,0.168169938560623
-0.36734693877551,4.04081632653061,0.109308805934432
-0.36734693877551,4.28571428571429,0.0762809923242752
-0.36734693877551,4.53061224489796,0.0674574355298483
-0.36734693877551,4.77551020408163,0.0780010674362299
-0.36734693877551,5.02040816326531,0.10083871204699
-0.36734693877551,5.26530612244898,0.12801838296493
-0.36734693877551,5.51020408163265,0.152141625099822
-0.36734693877551,5.75510204081633,0.167559454135829
-0.36734693877551,6,0.171100316793193
-0.122448979591837,-1.10204081632653,0.0952138803825298
-0.122448979591837,-0.857142857142857,0.237347118000121
-0.122448979591837,-0.612244897959184,0.387120303656364
-0.122448979591837,-0.36734693877551,0.536695074883832
-0.122448979591837,-0.122448979591837,0.678658149001385
-0.122448979591837,0.122448979591837,0.806766298515482
-0.122448979591837,0.36734693877551,0.916387975836211
-0.122448979591837,0.612244897959184,1.00457155196379
-0.122448979591837,0.857142857142857,1.06976938164396
-0.122448979591837,1.10204081632653,1.11134266737039
-0.122448979591837,1.3469387755102,1.12903611099596
-0.122448979591837,1.59183673469388,1.12262164694342
-0.122448979591837,1.83673469387755,1.09185900573362
-0.122448979591837,2.08163265306122,1.03681755824699
-0.122448979591837,2.3265306122449,0.958476440245926
-0.122448979591837,2.57142857142857,0.859406874662312
-0.122448979591837,2.81632653061224,0.744280117379273
-0.122448979591837,3.06122448979592,0.619961753384998
-0.122448979591837,3.30612244897959,0.495050422172317
-0.122448979591837,3.55102040816327,0.378872609879323
-0.122448979591837,3.79591836734694,0.280110590234545
-0.122448979591837,4.04081632653061,0.205366466379255
-0.122448979591837,4.28571428571429,0.158009854468892
-0.122448979591837,4.53061224489796,0.137602635967315
-0.122448979591837,4.77551020408163,0.140054952814741
-0.122448979591837,5.02040816326531,0.158482867389004
-0.122448979591837,5.26530612244898,0.184564219572739
-0.122448979591837,5.51020408163265,0.21007526757244
-0.122448979591837,5.75510204081633,0.2282663981975
-0.122448979591837,6,0.234801375054463
0.122448979591837,-1.10204081632653,0.159613268664871
0.122448979591837,-0.857142857142857,0.313313370726573
0.122448979591837,-0.612244897959184,0.473417023456807
0.122448979591837,-0.36734693877551,0.631581319014694
0.122448979591837,-0.122448979591837,0.780141405510585
0.122448979591837,0.122448979591837,0.912897281084321
0.122448979591837,0.36734693877551,1.02553903074442
0.122448979591837,0.612244897959184,1.11563872759595
0.122448979591837,0.857142857142857,1.18225004577822
0.122448979591837,1.10204081632653,1.22526461442776
0.122448979591837,1.3469387755102,1.24474602657716
0.122448979591837,1.59183673469388,1.24047396439274
0.122448979591837,1.83673469387755,1.21187298660228
0.122448979591837,2.08163265306122,1.15838390395194
0.122448979591837,2.3265306122449,1.08019033114672
0.122448979591837,2.57142857142857,0.979081287151759
0.122448979591837,2.81632653061224,0.859155370377217
0.122448979591837,3.06122448979592,0.727082426479538
0.122448979591837,3.30612244897959,0.591739593445081
0.122448979591837,3.55102040816327,0.46320632337884
0.122448979591837,3.79591836734694,0.351290219735566
0.122448979591837,4.04081632653061,0.263905540907364
0.122448979591837,4.28571428571429,0.205690994445634
0.122448979591837,4.53061224489796,0.177210081864267
0.122448979591837,4.77551020408163,0.174936368222997
0.122448979591837,5.02040816326531,0.192028816819643
0.122448979591837,5.26530612244898,0.21970696692507
0.122448979591837,5.51020408163265,0.248898276579477
0.122448979591837,5.75510204081633,0.271786294263791
0.122448979591837,6,0.282943891221589
0.36734693877551,-1.10204081632653,0.223895769380773
0.36734693877551,-0.857142857142857,0.381931949440905
0.36734693877551,-0.612244897959184,0.544530906819383
0.36734693877551,-0.36734693877551,0.703308339089237
0.36734693877551,-0.122448979591837,0.850811691744973
0.36734693877551,0.122448979591837,0.981286639084803
0.36734693877551,0.36734693877551,1.09103498785031
0.36734693877551,0.612244897959184,1.1783009495499
0.36734693877551,0.857142857142857,1.2427446856829
0.36734693877551,1.10204081632653,1.28467606448655
0.36734693877551,1.3469387755102,1.30429490796661
0.36734693877551,1.59183673469388,1.30119180507697
0.36734693877551,1.83673469387755,1.27429709281682
0.36734693877551,2.08163265306122,1.22233696726453
0.36734693877551,2.3265306122449,1.14469699722022
0.36734693877551,2.57142857142857,1.042449551423
0.36734693877551,2.81632653061224,0.91921830520996
0.36734693877551,3.06122448979592,0.781561701169063
0.36734693877551,3.30612244897959,0.638663993521608
0.36734693877551,3.55102040816327,0.50130296397707
0.36734693877551,3.79591836734694,0.380267950352418
0.36734693877551,4.04081632653061,0.284569827059239
0.36734693877551,4.28571428571429,0.219863515565216
0.36734693877551,4.53061224489796,0.187466773035198
0.36734693877551,4.77551020408163,0.184215100466095
0.36734693877551,5.02040816326531,0.203183456331447
0.36734693877551,5.26530612244898,0.235092399957736
0.36734693877551,5.51020408163265,0.27006002848672
0.36734693877551,5.75510204081633,0.299302313951981
0.36734693877551,6,0.316432151624787
0.612244897959184,-1.10204081632653,0.291478151338054
0.612244897959184,-0.857142857142857,0.44740268085045
0.612244897959184,-0.612244897959184,0.605436586970986
0.612244897959184,-0.36734693877551,0.757545607959751
0.612244897959184,-0.122448979591837,0.896875789108883
0.612244897959184,0.122448979591837,1.01844892862788
0.612244897959184,0.36734693877551,1.11941494845322
0.612244897959184,0.612244897959184,1.19881490722732
0.612244897959184,0.857142857142857,1.25693486671088
0.612244897959184,1.10204081632653,1.29444518846071
0.612244897959184,1.3469387755102,1.31158921923179
0.612244897959184,1.59183673469388,1.30768572771525
0.612244897959184,1.83673469387755,1.28113363773258
0.612244897959184,2.08163265306122,1.22996938112708
0.612244897959184,2.3265306122449,1.15286029020707
0.612244897959184,2.57142857142857,1.0502681565239
0.612244897959184,2.81632653061224,0.925431837704163
0.612244897959184,3.06122448979592,0.784828759986003
0.612244897959184,3.30612244897959,0.637888317428077
0.612244897959184,3.55102040816327,0.49592043771877
0.612244897959184,3.79591836734694,0.370438815115014
0.612244897959184,4.04081632653061,0.271237595008557
0.612244897959184,4.28571428571429,0.204667575233664
0.612244897959184,4.53061224489796,0.172524371304222
0.612244897959184,4.77551020408163,0.171814062656949
0.612244897959184,5.02040816326531,0.195443873539132
0.612244897959184,5.26530612244898,0.233659807763431
0.612244897959184,5.51020408163265,0.275883641929314
0.612244897959184,5.75510204081633,0.31253225173367
0.612244897959184,6,0.336444348707139
0.857142857142857,-1.10204081632653,0.364058419966073
0.857142857142857,-0.857142857142857,0.512693199660821
0.857142857142857,-0.612244897959184,0.660456709804932
0.857142857142857,-0.36734693877551,0.799957826613623
0.857142857142857,-0.122448979591837,0.925221473890307
0.857142857142857,0.122448979591837,1.03227718430893
0.857142857142857,0.36734693877551,1.11928302201026
0.857142857142857,0.612244897959184,1.1861604724454
0.857142857142857,0.857142857142857,1.2338425675873
0.857142857142857,1.10204081632653,1.26334736061547
0.857142857142857,1.3469387755102,1.27495021995562
0.857142857142857,1.59183673469388,1.2677193067594
0.857142857142857,1.83673469387755,1.23959400668012
0.857142857142857,2.08163265306122,1.18804158666729
0.857142857142857,2.3265306122449,1.11115755331836
0.857142857142857,2.57142857142857,1.00892635025197
0.857142857142857,2.81632653061224,0.88427687257169
0.857142857142857,3.06122448979592,0.743582988438459
0.857142857142857,3.30612244897959,0.596377938620038
0.857142857142857,3.55102040816327,0.45424742109334
0.857142857142857,3.79591836734694,0.32908772771931
0.857142857142857,4.04081632653061,0.231099085132216
0.857142857142857,4.28571428571429,0.16697468593301
0.857142857142857,4.53061224489796,0.138713195506337
0.857142857142857,4.77551020408163,0.143333854490465
0.857142857142857,5.02040816326531,0.173550909283426
0.857142857142857,5.26530612244898,0.219232001983984
0.857142857142857,5.51020408163265,0.269288422795884
0.857142857142857,5.75510204081633,0.313569378139424
0.857142857142857,6,0.344370616634025
1.10204081632653,-1.10204081632653,0.440433246856874
1.10204081632653,-0.857142857142857,0.578079754139908
1.10204081632653,-0.612244897959184,0.711531250681602
1.10204081632653,-0.36734693877551,0.834225498251178
1.10204081632653,-0.122448979591837,0.941228941588367
1.10204081632653,0.122448979591837,1.02969860960368
1.10204081632653,0.36734693877551,1.09887049918624
1.10204081632653,0.612244897959184,1.14957399657889
1.10204081632653,0.857142857142857,1.18339487109138
1.10204081632653,1.10204081632653,1.20171098206029
1.10204081632653,1.3469387755102,1.20487559934103
1.10204081632653,1.59183673469388,1.19180401489316
1.10204081632653,1.83673469387755,1.16012748126154
1.10204081632653,2.08163265306122,1.10693157268322
1.10204081632653,2.3265306122449,1.02992849921947
1.10204081632653,2.57142857142857,0.928769636131622
1.10204081632653,2.81632653061224,0.806129139525934
1.10204081632653,3.06122448979592,0.668211046212182
1.10204081632653,3.30612244897959,0.524454376573
1.10204081632653,3.55102040816327,0.386407449914494
1.10204081632653,3.79591836734694,0.265962964453659
1.10204081632653,4.04081632653061,0.173327254334735
1.10204081632653,4.28571428571429,0.115186024696601
1.10204081632653,4.53061224489796,0.0934958065171394
1.10204081632653,4.77551020408163,0.105182283307465
1.10204081632653,5.02040816326531,0.142805036703538
1.10204081632653,5.26530612244898,0.196016275691815
1.10204081632653,5.51020408163265,0.253463286928043
1.10204081632653,5.75510204081633,0.304706323640457
1.10204081632653,6,0.341759036685632


==> anc/sim_data/final_var_agent_1.csv <==
x,y,z
-6,-6,0.0460834155260468
-6,-5.75510204081633,0.025151052851626
-6,-5.51020408163265,0.015561410323032
-6,-5.26530612244898,0.0149689964196699
-6,-5.02040816326531,0.0201588177677055
-6,-4.77551020408163,0.0276914765893749
-6,-4.53061224489796,0.034545053336185
-6,-4.28571428571429,0.0386584950165716
-6,-4.04081632653061,0.0392169502123983
-6,-3.79591836734694,0.0365432550623433
-6,-3.55102040816327,0.0316315437737018
-6,-3.30612244897959,0.0255744194791185
-6,-3.06122448979592,0.0192039745738822
-6,-2.81632653061224,0.0131019759868034
-6,-2.57142857142857,0.00785487679598013
-6,-2.3265306122449,0.00426166194406258
-6,-2.08163265306122,0.00327470217865017
-6,-1.83673469387755,0.00568624509244886
-6,-1.59183673469388,0.011766936481699
-6,-1.3469387755102,0.0210817257041849
-6,-1.10204081632653,0.0325764710654695
-6,-0.857142857142857,0.0448713756601199
-6,-0.612244897959184,0.0566183621143175
-6,-0.36734693877551,0.0667947115364848
-6,-0.122448979591837,0.0748716725957777
-6,0.122448979591837,0.0808680002309175
-6,0.36734693877551,0.0853450872978997
-6,0.612244897959184,0.089400800545847
-6,0.857142857142857,0.0946644368433547
-6,1.10204081632653,0.10321476497226
-5.75510204081633,-6,0.0348664140008261
-5.75510204081633,-5.75510204081633,0.0155799739245516
-5.75510204081633,-5.51020408163265,0.00671460418038439
-5.75510204081633,-5.26530612244898,0.0056974963387435
-5.75510204081633,-5.02040816326531,0.00944346367250937
-5.75510204081633,-4.77551020408163,0.0149338625183499
-5.75510204081633,-4.53061224489796,0.019720579066451
-5.75510204081633,-4.28571428571429,0.022322733921296
-5.75510204081633,-4.04081632653061,0.0223919180435892
-5.75510204081633,-3.79591836734694,0.0205123017185261
-5.75510204081633,-3.55102040816327,0.0176681560498948
-5.75510204081633,-3.30612244897959,0.0146477947871084
-5.75510204081633,-3.06122448979592,0.011736089402851
-5.75510204081633,-2.81632653061224,0.00886074097333489
-5.75510204081633,-2.57142857142857,0.00602718948523007
-5.75510204081633,-2.3265306122449,0.0036714200099271
-5.75510204081633,-2.08163265306122,0.00264392292915938
-5.75510204081633,-1.83673469387755,0.00382965565689847
-5.75510204081633,-1.59183673469388,0.00766760341788242
-5.75510204081633,-1.3469387755102,0.0138773399784978
-5.75510204081633,-1.10204081632653,0.0215376745926611
-5.75510204081633,-0.857142857142857,0.0294435657275629
-5.75510204081633,-0.612244897959184,0.0365368113314611
-5.75510204081633,-0.36734693877551,0.0422111308939241
-5.75510204081633,-0.122448979591837,0.0463955930281749
-5.75510204081633,0.122448979591837,0.0494549488358257
-5.75510204081633,0.36734693877551,0.0520453155660303
-5.75510204081633,0.612244897959184,0.0550721292615258
-5.75510204081633,0.857142857142857,0.0597930906844116
-5.75510204081633,1.10204081632653,0.0679449854038124
-5.51020408163265,-6,0.0327300850154684
-5.51020408163265,-5.75510204081633,0.0145936404746161
-5.51020408163265,-5.51020408163265,0.00564843538007914
-5.51020408163265,-5.26530612244898,0.00338559627049667
-5.51020408163265,-5.02040816326531,0.00511104890306335
-5.51020408163265,-4.77551020408163,0.00836547674255189
-5.51020408163265,-4.53061224489796,0.0112424340193318
-5.51020408163265,-4.28571428571429,0.0126549000623288
-5.51020408163265,-4.04081632653061,0.0124563141388542
-5.51020408163265,-3.79591836734694,0.0112553021186727
-5.51020408163265,-3.55102040816327,0.00991046912285043
-5.51020408163265,-3.30612244897959,0.0089538569680373
-5.51020408163265,-3.06122448979592,0.00831197757668167
-5.51020408163265,-2.81632653061224,0.00751475413942476
-5.51020408163265,-2.57142857142857,0.00622309978314056
-5.51020408163265,-2.3265306122449,0.00466293370447263
-5.51020408163265,-2.08163265306122,0.00363097579853705
-5.51020408163265,-1.83673469387755,0.00406460417059512
-5.51020408163265,-1.59183673469388,0.00647704745812039
-5.51020408163265,-1.3469387755102,0.0106276255012226
-5.51020408163265,-1.10204081632653,0.0156135821173617
-5.51020408163265,-0.857142857142857,0.020299668185476
-5.51020408163265,-0.612244897959184,0.0238247670498783
-5.51020408163265,-0.36734693877551,0.0259200686567427
-5.51020408163265,-0.122448979591837,0.0269108355974738
-5.51020408163265,0.122448979591837,0.0274683233941838
-5.51020408163265,0.36734693877551,0.0283290784762807
-5.51020408163265,0.612244897959184,0.030215288130937
-5.51020408163265,0.857142857142857,0.0340387512473571
-5.51020408163265,1.10204081632653,0.0412274153007384
-5.26530612244898,-6,0.0360755791848523
-5.26530612244898,-5.75510204081633,0.0186874861768755
-5.26530612244898,-5.51020408163265,0.00909251340724082
-5.26530612244898,-5.26530612244898,0.00507553612572481
-5.26530612244898,-5.02040816326531,0.00451958224102172
-5.26530612244898,-4.77551020408163,0.00559710376931666
-5.26530612244898,-4.53061224489796,0.00687377195134825
-5.26530612244898,-4.28571428571429,0.00746966992948123
-5.26530612244898,-4.04081632653061,0.00720693183912302
-5.26530612244898,-3.79591836734694,0.00653037610313445
-5.26530612244898,-3.55102040816327,0.00610488912777962
-5.26530612244898,-3.30612244897959,0.00628508088361557
-5.26530612244898,-3.06122448979592,0.00683106550425727
-5.26530612244898,-2.81632653061224,0.00710354186844603
-5.26530612244898,-2.57142857142857,0.00660368998446287
-5.26530612244898,-2.3265306122449,0.00544220490261349
-5.26530612244898,-2.08163265306122,0.00437022999271086
-5.26530612244898,-1.83673469387755,0.00433820401683499
-5.26530612244898,-1.59183673469388,0.00589084743554957
-5.26530612244898,-1.3469387755102,0.00880296604263692
-5.26530612244898,-1.10204081632653,0.0121749313555216
-5.26530612244898,-0.857142857142857,0.0149050481289595
-5.26530612244898,-0.612244897959184,0.0162443724539602
-5.26530612244898,-0.36734693877551,0.0161232869563229
-5.26530612244898,-0.122448979591837,0.0150982199038184
-5.26530612244898,0.122448979591837,0.0140037369539779
-5.26530612244898,0.36734693877551,0.0135828574092893
-5.26530612244898,0.612244897959184,0.0143910391636478
-5.26530612244898,0.857142857142857,0.0170840331394489
-5.26530612244898,1.10204081632653,0.0228973724035829
-5.02040816326531,-6,0.040895158519364
-5.02040816326531,-5.75510204081633,0.0242990674462663
-5.02040816326531,-5.51020408163265,0.014050108855402
-5.02040816326531,-5.26530612244898,0.00832420302333459
-5.02040816326531,-5.02040816326531,0.00564813757119043
-5.02040816326531,-4.77551020408163,0.00483082629665244
-5.02040816326531,-4.53061224489796,0.00484443824567032
-5.02040816326531,-4.28571428571429,0.00489869221576905
-5.02040816326531,-4.04081632653061,0.00465664685281597
-5.02040816326531,-3.79591836734694,0.00431329372633771
-5.02040816326531,-3.55102040816327,0.00433711815010596
-5.02040816326531,-3.30612244897959,0.00499506853491211
-5.02040816326531,-3.06122448979592,0.0060303150829345
-5.02040816326531,-2.81632653061224,0.00678225384382825
-5.02040816326531,-2.57142857142857,0.0066813415487661
-5.02040816326531,-2.3265306122449,0.00573183141931671
-5.02040816326531,-2.08163265306122,0.00459354759471148
-5.02040816326531,-1.83673469387755,0.00418444115507921
-5.02040816326531,-1.59183673469388,0.00508365227830188
-5.02040816326531,-1.3469387755102,0.00714390351474997
-5.02040816326531,-1.10204081632653,0.00955610133539003
-5.02040816326531,-0.857142857142857,0.0113025670602075
-5.02040816326531,-0.612244897959184,0.0117052028906626
-5.02040816326531,-0.36734693877551,0.0107456158999888
-5.02040816326531,-0.122448979591837,0.00899585915440454
-5.02040816326531,0.122448979591837,0.00724939428336935
-5.02040816326531,0.36734693877551,0.00614301576080972
-5.02040816326531,0.612244897959184,0.00608467564396514
-5.02040816326531,0.857142857142857,0.00760248209374209
-5.02040816326531,1.10204081632653,0.0119033210588858
-4.77551020408163,-6,0.0437016408963171
-4.77551020408163,-5.75510204081633,0.0284898213771678
-4.77551020408163,-5.51020408163265,0.0182303993716603
-4.77551020408163,-5.26530612244898,0.0114376984282193
-4.77551020408163,-5.02040816326531,0.00722611344045376
-4.77551020408163,-4.77551020408163,0.00499074285646656
-4.77551020408163,-4.53061224489796,0.0040725733035385
-4.77551020408163,-4.28571428571429,0.00374762145449881
-4.77551020408163,-4.04081632653061,0.00351193480534018
-4.77551020408163,-3.79591836734694,0.00332412826750678
-4.77551020408163,-3.55102040816327,0.00350025828982775
-4.77551020408163,-3.30612244897959,0.00429529637888409
-4.77551020408163,-3.06122448979592,0.00552500008016599
-4.77551020408163,-2.81632653061224,0.00657593853822885
-4.77551020408163,-2.57142857142857,0.00682223669027621
-4.77551020408163,-2.3265306122449,0.0061151279965112
-4.77551020408163,-2.08163265306122,0.00494570684939982
-4.77551020408163,-1.83673469387755,0.00414509107879396
-4.77551020408163,-1.59183673469388,0.00434209531500052
-4.77551020408163,-1.3469387755102,0.00556135842596045
-4.77551020408163,-1.10204081632653,0.0072185289990096
-4.77551020408163,-0.857142857142857,0.00848464937089144
-4.77551020408163,-0.612244897959184,0.00876244145034594
-4.77551020408163,-0.36734693877551,0.00797606797165451
-4.77551020408163,-0.122448979591837,0.00652139803827734
-4.77551020408163,0.122448979591837,0.00495784887238737
-4.77551020408163,0.36734693877551,0.003709849175702
-4.77551020408163,0.612244897959184,0.00306438176077112
-4.77551020408163,0.857142857142857,0.00355746556054809
-4.77551020408163,1.10204081632653,0.0065300564416621
-4.53061224489796,-6,0.0423608241560268
-4.53061224489796,-5.75510204081633,0.0294601853643498
-4.53061224489796,-5.51020408163265,0.0202537002131284
-4.53061224489796,-5.26530612244898,0.0134341717624885
-4.53061224489796,-5.02040816326531,0.00856193942382455
-4.53061224489796,-4.77551020408163,0.00553502115610588
-4.53061224489796,-4.53061224489796,0.00405294468583717
-4.53061224489796,-4.28571428571429,0.00350400280574453
-4.53061224489796,-4.04081632653061,0.0032849537451991
-4.53061224489796,-3.79591836734694,0.00317843700618192
-4.53061224489796,-3.55102040816327,0.00339276303465946
-4.53061224489796,-3.30612244897959,0.00420835926842544
-4.53061224489796,-3.06122448979592,0.00555159422916118
-4.53061224489796,-2.81632653061224,0.00688789254009381
-4.53061224489796,-2.57142857142857,0.00754146267860473
-4.53061224489796,-2.3265306122449,0.00717851904079753
-4.53061224489796,-2.08163265306122,0.00606079229577489
-4.53061224489796,-1.83673469387755,0.00487680107976157
-4.53061224489796,-1.59183673469388,0.00429298215914026
-4.53061224489796,-1.3469387755102,0.00455615636494838
-4.53061224489796,-1.10204081632653,0.00540229622883448
-4.53061224489796,-0.857142857142857,0.00628516494727349
-4.53061224489796,-0.612244897959184,0.00672867044523073
-4.53061224489796,-0.36734693877551,0.00655955008525039
-4.53061224489796,-0.122448979591837,0.00589455779622333
-4.53061224489796,0.122448979591837,0.00494914266575808
-4.53061224489796,0.36734693877551,0.00388316075725686
-4.53061224489796,0.612244897959184,0.00290266825420288
-4.53061224489796,0.857142857142857,0.00266366201896301
-4.53061224489796,1.10204081632653,0.00475745606891509
-4.28571428571429,-6,0.0365593749465039
-4.28571428571429,-5.75510204081633,0.0267926912356578
-4.28571428571429,-5.51020408163265,0.0196779320293815
-4.28571428571429,-5.26530612244898,0.0138985814213968
-4.28571428571429,-5.02040816326531,0.00929146506214668
-4.28571428571429,-4.77551020408163,0.00616192824219497
-4.28571428571429,-4.53061224489796,0.00456452881693681
-4.28571428571429,-4.28571428571429,0.00406122178118684
-4.28571428571429,-4.04081632653061,0.00402272202051285
-4.28571428571429,-3.79591836734694,0.00409683174889358
-4.28571428571429,-3.55102040816327,0.0043845557137876
-4.28571428571429,-3.30612244897959,0.00517786073001175
-4.28571428571429,-3.06122448979592,0.00652128776855587
-4.28571428571429,-2.81632653061224,0.00800338716905263
-4.28571428571429,-2.57142857142857,0.00896208882885202
-4.28571428571429,-2.3265306122449,0.00892543536981688
-4.28571428571429,-2.08163265306122,0.00792798756565244
-4.28571428571429,-1.83673469387755,0.00647303043085656
-4.28571428571429,-1.59183673469388,0.00520334479880308
-4.28571428571429,-1.3469387755102,0.00454196295083548
-4.28571428571429,-1.10204081632653,0.00453512708411213
-4.28571428571429,-0.857142857142857,0.00494271230683035
-4.28571428571429,-0.612244897959184,0.0054470173625103
-4.28571428571429,-0.36734693877551,0.00580732325710215
-4.28571428571429,-0.122448979591837,0.00587636565032879
-4.28571428571429,0.122448979591837,0.00553614950172154
-4.28571428571429,0.36734693877551,0.0047070646629051
-4.28571428571429,0.612244897959184,0.00356437686328048
-4.28571428571429,0.857142857142857,0.002946663963311
-4.28571428571429,1.10204081632653,0.00473561919055238
-4.04081632653061,-6,0.0276951822235339
-4.04081632653061,-5.75510204081633,0.0213292470192311
-4.04081632653061,-5.51020408163265,0.0168675356594282
-4.04081632653061,-5.26530612244898,0.0128440199454602
-4.04081632653061,-5.02040816326531,0.00922236277822125
-4.04081632653061,-4.77551020408163,0.00661526327434875
-4.04081632653061,-4.53061224489796,0.00540646242595405
-4.04081632653061,-4.28571428571429,0.00535741619110108
-4.04081632653061,-4.04081632653061,0.00583933104476814
-4.04081632653061,-3.79591836734694,0.00635061137452592
-4.04081632653061,-3.55102040816327,0.00682799871921758
-4.04081632653061,-3.30612244897959,0.0075170417027608
-4.04081632653061,-3.06122448979592,0.00857638602103877
-4.04081632653061,-2.81632653061224,0.00979583334103967
-4.04081632653061,-2.57142857142857,0.0106665676657204
-4.04081632653061,-2.3265306122449,0.0107197831912785
-4.04081632653061,-2.08163265306122,0.00984202309467913
-4.04081632653061,-1.83673469387755,0.00833467476938599
-4.04081632653061,-1.59183673469388,0.00671521549904214
-4.04081632653061,-1.3469387755102,0.00544123937852786
-4.04081632653061,-1.10204081632653,0.00474301191076659
-4.04081632653061,-0.857142857142857,0.00461894449963557
-4.04081632653061,-0.612244897959184,0.00491900308570004
-4.04081632653061,-0.36734693877551,0.00541217797644539
-4.04081632653061,-0.122448979591837,0.00580296066801994
-4.04081632653061,0.122448979591837,0.00575734663355965
-4.04081632653061,0.36734693877551,0.00504445547303461
-4.04081632653061,0.612244897959184,0.00385160097926923
-4.04081632653061,0.857142857142857,0.00319613705778943
-4.04081632653061,1.10204081632653,0.00520674454451886
-3.79591836734694,-6,0.0181981781728615
-3.79591836734694,-5.75510204081633,0.0147000462614202
-3.79591836734694,-5.51020408163265,0.0127294297148525
-3.79591836734694,-5.26530612244898,0.0106143546216216
-3.79591836734694,-5.02040816326531,0.00833026016980803
-3.79591836734694,-4.77551020408163,0.00668356423177102
-3.79591836734694,-4.53061224489796,0.00631476545599746
-3.79591836734694,-4.28571428571429,0.00715250682587282
-3.79591836734694,-4.04081632653061,0.00854271178269234
-3.79591836734694,-3.79591836734694,0.00978103851206924
-3.79591836734694,-3.55102040816327,0.0105570588292471
-3.79591836734694,-3.30612244897959,0.0109962731291918
-3.79591836734694,-3.06122448979592,0.0113632501430975
-3.79591836734694,-2.81632653061224,0.011739764149747
-3.79591836734694,-2.57142857142857,0.0119424877781723
-3.79591836734694,-2.3265306122449,0.0116951135408911
-3.79591836734694,-2.08163265306122,0.0108639820479976
-3.79591836734694,-1.83673469387755,0.009561607893247
-3.79591836734694,-1.59183673469388,0.00807384760358382
-3.79591836734694,-1.3469387755102,0.00670959381476383
-3.79591836734694,-1.10204081632653,0.00569210284996291
-3.79591836734694,-0.857142857142857,0.00512891125872944
-3.79591836734694,-0.612244897959184,0.00501522206542299
-3.79591836734694,-0.36734693877551,0.00521911178940443
-3.79591836734694,-0.122448979591837,0.00545925292971972
-3.79591836734694,0.122448979591837,0.0053537421436779
-3.79591836734694,0.36734693877551,0.00462806098148433
-3.79591836734694,0.612244897959184,0.00349433228688234
-3.79591836734694,0.857142857142857,0.00307767727251085
-3.79591836734694,1.10204081632653,0.00564431588381059
-3.55102040816327,-6,0.0105717753734408
-3.55102040816327,-5.75510204081633,0.00868778131616216
-3.55102040816327,-5.51020408163265,0.00838951484134248
-3.55102040816327,-5.26530612244898,0.00781242404172072
-3.55102040816327,-5.02040816326531,0.00684456227072178
-3.55102040816327,-4.77551020408163,0.00634027555726691
-3.55102040816327,-4.53061224489796,0.00706948601864438
-3.55102040816327,-4.28571428571429,0.0090503249247848
-3.55102040816327,-4.04081632653061,0.0115643942889879
-3.55102040816327,-3.79591836734694,0.0136714868279207
-3.55102040816327,-3.55102040816327,0.0147656625082783
-3.55102040816327,-3.30612244897959,0.0148006690098307
-3.55102040816327,-3.06122448979592,0.0141300694990882
-3.55102040816327,-2.81632653061224,0.0131801698209547
-3.55102040816327,-2.57142857142857,0.0122164528690723
-3.55102040816327,-2.3265306122449,0.0113090587718301
-3.55102040816327,-2.08163265306122,0.0104262242178749
-3.55102040816327,-1.83673469387755,0.00952896342236792
-3.55102040816327,-1.59183673469388,0.00860574474755377
-3.55102040816327,-1.3469387755102,0.00767068523398168
-3.55102040816327,-1.10204081632653,0.00676782279778437
-3.55102040816327,-0.857142857142857,0.00598101517779914
-3.55102040816327,-0.612244897959184,0.00540970538169366
-3.55102040816327,-0.36734693877551,0.0050879209405284
-3.55102040816327,-0.122448979591837,0.00489106721487526
-3.55102040816327,0.122448979591837,0.00453747995027182
-3.55102040816327,0.36734693877551,0.00378807952501109
-3.55102040816327,0.612244897959184,0.00285115329590652
-3.55102040816327,0.857142857142857,0.00284305599555568
-3.55102040816327,1.10204081632653,0.00602986224553054
-3.30612244897959,-6,0.00658216854152144
-3.30612244897959,-5.75510204081633,0.00469201275731929
-3.30612244897959,-5.51020408163265,0.00490994486118029
-3.30612244897959,-5.26530612244898,0.00521592835849916
-3.30612244897959,-5.02040816326531,0.00529695029669691
-3.30612244897959,-4.77551020408163,0.00586758566022272
-3.30612244897959,-4.53061224489796,0.00765833194975835
-3.30612244897959,-4.28571428571429,0.0106899682441164
-3.30612244897959,-4.04081632653061,0.0141820027980383
-3.30612244897959,-3.79591836734694,0.0170077658253809
-3.30612244897959,-3.55102040816327,0.0183059072026098
-3.30612244897959,-3.30612244897959,0.0178563456910523
-3.30612244897959,-3.06122448979592,0.0160652899916354
-3.30612244897959,-2.81632653061224,0.0136690198475138
-3.30612244897959,-2.57142857142857,0.0113833938188714
-3.30612244897959,-2.3265306122449,0.00967083701571897
-3.30612244897959,-2.08163265306122,0.00866965966974759
-3.30612244897959,-1.83673469387755,0.00824294778741824
-3.30612244897959,-1.59183673469388,0.00809002458040792
-3.30612244897959,-1.3469387755102,0.00788401079515605
-3.30612244897959,-1.10204081632653,0.00740607483738592
-3.30612244897959,-0.857142857142857,0.00663223059626322
-3.30612244897959,-0.612244897959184,0.00572230270449753
-3.30612244897959,-0.36734693877551,0.00489572903146268
-3.30612244897959,-0.122448979591837,0.00425540258263823
-3.30612244897959,0.122448979591837,0.00369558209749216
-3.30612244897959,0.36734693877551,0.00303668472816626
-3.30612244897959,0.612244897959184,0.00242507503859335
-3.30612244897959,0.857142857142857,0.0028479755516832
-3.30612244897959,1.10204081632653,0.0064522513026819
-3.06122448979592,-6,0.00689149966628072
-3.06122448979592,-5.75510204081633,0.00346245670273965
-3.06122448979592,-5.51020408163265,0.00309545411119738
-3.06122448979592,-5.26530612244898,0.00363115495517463
-3.06122448979592,-5.02040816326531,0.00441431805574138
-3.06122448979592,-4.77551020408163,0.00580553706827702
-3.06122448979592,-4.53061224489796,0.00831825750804605
-3.06122448979592,-4.28571428571429,0.0119172617295305
-3.06122448979592,-4.04081632653061,0.0158360448498209
-3.06122448979592,-3.79591836734694,0.0189169091001284
-3.06122448979592,-3.55102040816327,0.020185127310131
-3.06122448979592,-3.30612244897959,0.0192977369972051
-3.06122448979592,-3.06122448979592,0.0166510305548888
-3.06122448979592,-2.81632653061224,0.0131535828698653
-3.06122448979592,-2.57142857142857,0.00982964493841604
-3.06122448979592,-2.3265306122449,0.0074497409802749
-3.06122448979592,-2.08163265306122,0.00632052094867724
-3.06122448979592,-1.83673469387755,0.0062711799073078
-3.06122448979592,-1.59183673469388,0.00680020814478871
-3.06122448979592,-1.3469387755102,0.00730961845623057
-3.06122448979592,-1.10204081632653,0.00734406075782923
-3.06122448979592,-0.857142857142857,0.00675472724239518
-3.06122448979592,-0.612244897959184,0.00572218574210731
-3.06122448979592,-0.36734693877551,0.00461502761492899
-3.06122448979592,-0.122448979591837,0.00374429568475715
-3.06122448979592,0.122448979591837,0.00316936957355973
-3.06122448979592,0.36734693877551,0.00274486758702891
-3.06122448979592,0.612244897959184,0.00249874677849704
-3.06122448979592,0.857142857142857,0.00321085737311017
-3.06122448979592,1.10204081632653,0.00684648689300232
-2.81632653061224,-6,0.0111287250906557
-2.81632653061224,-5.75510204081633,0.00507019728980534
-2.81632653061224,-5.51020408163265,0.00335042213628678
-2.81632653061224,-5.26530612244898,0.00365029276143253
-2.81632653061224,-5.02040816326531,0.00482445356536793
-2.81632653061224,-4.77551020408163,0.00668120683167656
-2.81632653061224,-4.53061224489796,0.00937092011269353
-2.81632653061224,-4.28571428571429,0.0127894833355645
-2.81632653061224,-4.04081632653061,0.0163213525690646
-2.81632653061224,-3.79591836734694,0.0190043529179132
-2.81632653061224,-3.55102040816327,0.0199567956394025
-2.81632653061224,-3.30612244897959,0.0187961707166961
-2.81632653061224,-3.06122448979592,0.0158266412768085
-2.81632653061224,-2.81632653061224,0.0119193504626732
-2.81632653061224,-2.57142857142857,0.00816408087141468
-2.81632653061224,-2.3265306122449,0.00546292577151969
-2.81632653061224,-2.08163265306122,0.00423845904984721
-2.81632653061224,-1.83673469387755,0.00435561788661493
-2.81632653061224,-1.59183673469388,0.00525513022096813
-2.81632653061224,-1.3469387755102,0.00621912378416356
-2.81632653061224,-1.10204081632653,0.00666119884708649
-2.81632653061224,-0.857142857142857,0.00634078154364481
-2.81632653061224,-0.612244897959184,0.00542302374763187
-2.81632653061224,-0.36734693877551,0.0043457720595898
-2.81632653061224,-0.122448979591837,0.00353830840959507
-2.81632653061224,0.122448979591837,0.0031519020539863
-2.81632653061224,0.36734693877551,0.0030290863568776
-2.81632653061224,0.612244897959184,0.00305575674207442
-2.81632653061224,0.857142857142857,0.0037957141281712
-2.81632653061224,1.10204081632653,0.00703924785396637
-2.57142857142857,-6,0.0181695957285978
-2.57142857142857,-5.75510204081633,0.00896938520858831
-2.57142857142857,-5.51020408163265,0.00553740795616275
-2.57142857142857,-5.26530612244898,0.00535616000054123
-2.57142857142857,-5.02040816326531,0.00668203284286656
-2.57142857142857,-4.77551020408163,0.00864145276827338
-2.57142857142857,-4.53061224489796,0.0109384645408023
-2.57142857142857,-4.28571428571429,0.0134217348135741
-2.57142857142857,-4.04081632653061,0.0157692491970717
-2.57142857142857,-3.79591836734694,0.0174326359608396
-2.57142857142857,-3.55102040816327,0.017823859903102
-2.57142857142857,-3.30612244897959,0.0166064014071711
-2.57142857142857,-3.06122448979592,0.0139139816682364
-2.57142857142857,-2.81632653061224,0.0103667320593923
-2.57142857142857,-2.57142857142857,0.00686246281639219
-2.57142857142857,-2.3265306122449,0.00423861340816922
-2.57142857142857,-2.08163265306122,0.00296586903575657
-2.57142857142857,-1.83673469387755,0.00300986709411294
-2.57142857142857,-1.59183673469388,0.0039038288566281
-2.57142857142857,-1.3469387755102,0.00497760633961669
-2.57142857142857,-1.10204081632653,0.00563974981903642
-2.57142857142857,-0.857142857142857,0.00560796498376642
-2.57142857142857,-0.612244897959184,0.00500013835052732
-2.57142857142857,-0.36734693877551,0.00423005709750063
-2.57142857142857,-0.122448979591837,0.00373035569295671
-2.57142857142857,0.122448979591837,0.00365281197204576
-2.57142857142857,0.36734693877551,0.00379102487674382
-2.57142857142857,0.612244897959184,0.00390952974269654
-2.57142857142857,0.857142857142857,0.00441098947904012
-2.57142857142857,1.10204081632653,0.00696724426630113
-2.3265306122449,-6,0.0264244439941729
-2.3265306122449,-5.75510204081633,0.0140765655903531
-2.3265306122449,-5.51020408163265,0.00889240778947137
-2.3265306122449,-5.26530612244898,0.00813465268352315
-2.3265306122449,-5.02040816326531,0.00943871884696046
-2.3265306122449,-4.77551020408163,0.0112261526805781
-2.3265306122449,-4.53061224489796,0.0127436108839845
-2.3265306122449,-4.28571428571429,0.0138167428343501
-2.3265306122449,-4.04081632653061,0.0144954585743608
-2.3265306122449,-3.79591836734694,0.0147699348337333
-2.3265306122449,-3.55102040816327,0.014472657262748
-2.3265306122449,-3.30612244897959,0.0133786885380026
-2.3265306122449,-3.06122448979592,0.0114106715403589
-2.3265306122449,-2.81632653061224,0.00879663118084523
-2.3265306122449,-2.57142857142857,0.00605896195181266
-2.3265306122449,-2.3265306122449,0.00382292201501322
-2.3265306122449,-2.08163265306122,0.00255083512202103
-2.3265306122449,-1.83673469387755,0.00235099514059695
-2.3265306122449,-1.59183673469388,0.00295564243384294
-2.3265306122449,-1.3469387755102,0.00386399993158404
-2.3265306122449,-1.10204081632653,0.00457424902415732
-2.3265306122449,-0.857142857142857,0.0048045354336107
-2.3265306122449,-0.612244897959184,0.00460669341268755
-2.3265306122449,-0.36734693877551,0.00430070286576717
-2.3265306122449,-0.122448979591837,0.00423179263910151
-2.3265306122449,0.122448979591837,0.00448314978748054
-2.3265306122449,0.36734693877551,0.0047874007762051
-2.3265306122449,0.612244897959184,0.00483869846134977
-2.3265306122449,0.857142857142857,0.00496257030799985
-2.3265306122449,1.10204081632653,0.00678082350104142
-2.08163265306122,-6,0.0341270862638987
-2.08163265306122,-5.75510204081633,0.018956736693162
-2.08163265306122,-5.51020408163265,0.0121588882443066
-2.08163265306122,-5.26530612244898,0.0107981016531309
-2.08163265306122,-5.02040816326531,0.0119695749394766
-2.08163265306122,-4.77551020408163,0.0134788469225928
-2.08163265306122,-4.53061224489796,0.0141641556352587
-2.08163265306122,-4.28571428571429,0.013823252384334
-2.08163265306122,-4.04081632653061,0.0128452543415098
-2.08163265306122,-3.79591836734694,0.0117400476656178
-2.08163265306122,-3.55102040816327,0.0107780345096042
-2.08163265306122,-3.30612244897959,0.00988518343209271
-2.08163265306122,-3.06122448979592,0.00879736394680625
-2.08163265306122,-2.81632653061224,0.00733230758306092
-2.08163265306122,-2.57142857142857,0.00558055091550064
-2.08163265306122,-2.3265306122449,0.00389131714036539
-2.08163265306122,-2.08163265306122,0.002679946282509
-2.08163265306122,-1.83673469387755,0.00219714409909372
-2.08163265306122,-1.59183673469388,0.00240395099448554
-2.08163265306122,-1.3469387755102,0.00301161057911281
-2.08163265306122,-1.10204081632653,0.003648815535226
-2.08163265306122,-0.857142857142857,0.00406244972789305
-2.08163265306122,-0.612244897959184,0.00424452442873924
-2.08163265306122,-0.36734693877551,0.00440097882400997
-2.08163265306122,-0.122448979591837,0.00475270906747233
-2.08163265306122,0.122448979591837,0.00528656014933232
-2.08163265306122,0.36734693877551,0.00568344398625731
-2.08163265306122,0.612244897959184,0.00562055020957836
-2.08163265306122,0.857142857142857,0.00541867511205013
-2.08163265306122,1.10204081632653,0.00669584761294567
-1.83673469387755,-6,0.0397280543725658
-1.83673469387755,-5.75510204081633,0.0222330822050933
-1.83673469387755,-5.51020408163265,0.0140417669529521
-1.83673469387755,-5.26530612244898,0.0120842406590811
-1.83673469387755,-5.02040816326531,0.0130799701525519
-1.83673469387755,-4.77551020408163,0.014392649713477
-1.83673469387755,-4.53061224489796,0.0145401828571229
-1.83673469387755,-4.28571428571429,0.0132499000736302
-1.83673469387755,-4.04081632653061,0.0111087725396322
-1.83673469387755,-3.79591836734694,0.00899121954479642
-1.83673469387755,-3.55102040816327,0.00751978831002603
-1.83673469387755,-3.30612244897959,0.00678798958779009
-1.83673469387755,-3.06122448979592,0.00643627204130998
-1.83673469387755,-2.81632653061224,0.00597836783727362
-1.83673469387755,-2.57142857142857,0.00514331687105257
-1.83673469387755,-2.3265306122449,0.00402030090909006
-1.83673469387755,-2.08163265306122,0.00295001345950086
-1.83673469387755,-1.83673469387755,0.00227696838238306
-1.83673469387755,-1.59183673469388,0.00214286428649973
-1.83673469387755,-1.3469387755102,0.00243938913211877
-1.83673469387755,-1.10204081632653,0.00292043601098796
-1.83673469387755,-0.857142857142857,0.00338230006496198
-1.83673469387755,-0.612244897959184,0.00379148571949245
-1.83673469387755,-0.36734693877551,0.00426995641758715
-1.83673469387755,-0.122448979591837,0.00493012793870345
-1.83673469387755,0.122448979591837,0.00567066617528739
-1.83673469387755,0.36734693877551,0.0061376216328522
-1.83673469387755,0.612244897959184,0.00602501378277503
-1.83673469387755,0.857142857142857,0.00568662435038575
-1.83673469387755,1.10204081632653,0.00674927947330101
-1.59183673469388,-6,0.0423712620066423
-1.59183673469388,-5.75510204081633,0.023139920699739
-1.59183673469388,-5.51020408163265,0.013830220345421
-1.59183673469388,-5.26530612244898,0.0113166225564341
-1.59183673469388,-5.02040816326531,0.0121440041130874
-1.59183673469388,-4.77551020408163,0.0134505611680683
-1.59183673469388,-4.53061224489796,0.0135459713206348
-1.59183673469388,-4.28571428571429,0.0120305882819808
-1.59183673469388,-4.04081632653061,0.00949239835744192
-1.59183673469388,-3.79591836734694,0.00693723608908642
-1.59183673469388,-3.55102040816327,0.00518827592917664
-1.59183673469388,-3.30612244897959,0.00450232534048634
-1.59183673469388,-3.06122448979592,0.00455173728824126
-1.59183673469388,-2.81632653061224,0.00472903171870703
-1.59183673469388,-2.57142857142857,0.00455353379389617
-1.59183673469388,-2.3265306122449,0.00392201872011949
-1.59183673469388,-2.08163265306122,0.00307887402959767
-1.59183673469388,-1.83673469387755,0.00238188990547078
-1.59183673469388,-1.59183673469388,0.00205736724013517
-1.59183673469388,-1.3469387755102,0.00210372629962846
-1.59183673469388,-1.10204081632653,0.00237082842983322
-1.59183673469388,-0.857142857142857,0.00272203165935303
-1.59183673469388,-0.612244897959184,0.00314740366005473
-1.59183673469388,-0.36734693877551,0.00374103923202079
-1.59183673469388,-0.122448979591837,0.004550140665252
-1.59183673469388,0.122448979591837,0.00540994377310494
-1.59183673469388,0.36734693877551,0.00594492532113283
-1.59183673469388,0.612244897959184,0.00587622695411927
-1.59183673469388,0.857142857142857,0.00559678651433998
-1.59183673469388,1.10204081632653,0.00673297765706288
-1.3469387755102,-6,0.0422075760958227
-1.3469387755102,-5.75510204081633,0.0218931716936731
-1.3469387755102,-5.51020408163265,0.0118019598475199
-1.3469387755102,-5.26530612244898,0.00881055089943378
-1.3469387755102,-5.02040816326531,0.00947393116527062
-1.3469387755102,-4.77551020408163,0.0109204130440532
-1.3469387755102,-4.53061224489796,0.0113819852239279
-1.3469387755102,-4.28571428571429,0.0103045019888798
-1.3469387755102,-4.04081632653061,0.00810325407095885
-1.3469387755102,-3.79591836734694,0.00568582415320595
-1.3469387755102,-3.55102040816327,0.00390705417031084
-1.3469387755102,-3.30612244897959,0.00315691618968589
-1.3469387755102,-3.06122448979592,0.00324978141130539
-1.3469387755102,-2.81632653061224,0.00364082810597449
-1.3469387755102,-2.57142857142857,0.00380727240487039
-1.3469387755102,-2.3265306122449,0.00353979325495929
-1.3469387755102,-2.08163265306122,0.00297632423545185
-1.3469387755102,-1.83673469387755,0.00240993641703013
-1.3469387755102,-1.59183673469388,0.00205333095956961
-1.3469387755102,-1.3469387755102,0.00193490768623772
-1.3469387755102,-1.10204081632653,0.00196703347105154
-1.3469387755102,-0.857142857142857,0.00209046980587274
-1.3469387755102,-0.612244897959184,0.00235845266814599
-1.3469387755102,-0.36734693877551,0.00288578412668083
-1.3469387755102,-0.122448979591837,0.00369488156841896
-1.3469387755102,0.122448979591837,0.00458160487990639
-1.3469387755102,0.36734693877551,0.00515758025201035
-1.3469387755102,0.612244897959184,0.00517018910517875
-1.3469387755102,0.857142857142857,0.00504544740726154
-1.3469387755102,1.10204081632653,0.00639816752738298
-1.10204081632653,-6,0.0402615992908431
-1.10204081632653,-5.75510204081633,0.0195525532781168
-1.10204081632653,-5.51020408163265,0.00907035970578912
-1.10204081632653,-5.26530612244898,0.00570585001357987
-1.10204081632653,-5.02040816326531,0.00615175105161309
-1.10204081632653,-4.77551020408163,0.00770617602159107
-1.10204081632653,-4.53061224489796,0.00866596364672451
-1.10204081632653,-4.28571428571429,0.00835809320074793
-1.10204081632653,-4.04081632653061,0.00694035066826593
-1.10204081632653,-3.79591836734694,0.00506600698235032
-1.10204081632653,-3.55102040816327,0.00347763821046304
-1.10204081632653,-3.30612244897959,0.00263760217352826
-1.10204081632653,-3.06122448979592,0.00254668538928943
-1.10204081632653,-2.81632653061224,0.00283927434710624
-1.10204081632653,-2.57142857142857,0.00307618891652278
-1.10204081632653,-2.3265306122449,0.00302153547167655
-1.10204081632653,-2.08163265306122,0.00271874482543061
-1.10204081632653,-1.83673469387755,0.0023551823485366
-1.10204081632653,-1.59183673469388,0.00206894059028895
-1.10204081632653,-1.3469387755102,0.00186674484796534
-1.10204081632653,-1.10204081632653,0.00169506459284097
-1.10204081632653,-0.857142857142857,0.00156648428511147
-1.10204081632653,-0.612244897959184,0.00160765518612216
-1.10204081632653,-0.36734693877551,0.00197280417614565
-1.10204081632653,-0.122448979591837,0.00268071061555403
-1.10204081632653,0.122448979591837,0.00350626881019922
-1.10204081632653,0.36734693877551,0.00406016301331624
-1.10204081632653,0.612244897959184,0.00412058964669576
-1.10204081632653,0.857142857142857,0.00414628313319015
-1.10204081632653,1.10204081632653,0.00573870185815495
-0.857142857142857,-6,0.0378471986660936
-0.857142857142857,-5.75510204081633,0.0173865449269791
-0.857142857142857,-5.51020408163265,0.00691229916032227
-0.857142857142857,-5.26530612244898,0.00329435820022728
-0.857142857142857,-5.02040816326531,0.00341412719226647
-0.857142857142857,-4.77551020408163,0.00485523055748538
-0.857142857142857,-4.53061224489796,0.00611305429943138
-0.857142857142857,-4.28571428571429,0.00649388013934654
-0.857142857142857,-4.04081632653061,0.00592418353217372
-0.857142857142857,-3.79591836734694,0.00475481399986355
-0.857142857142857,-3.55102040816327,0.00352586947365191
-0.857142857142857,-3.30612244897959,0.00268860872011395
-0.857142857142857,-3.06122448979592,0.00239242806341761
-0.857142857142857,-2.81632653061224,0.00246864561407295
-0.857142857142857,-2.57142857142857,0.00261526561250391
-0.857142857142857,-2.3265306122449,0.00262699177648235
-0.857142857142857,-2.08163265306122,0.00248947447877551
-0.857142857142857,-1.83673469387755,0.00229491290131695
-0.857142857142857,-1.59183673469388,0.00209879219736997
-0.857142857142857,-1.3469387755102,0.00186902708648812
-0.857142857142857,-1.10204081632653,0.00156445026038338
-0.857142857142857,-0.857142857142857,0.00124515249642509
-0.857142857142857,-0.612244897959184,0.00108918727710383
-0.857142857142857,-0.36734693877551,0.00127861714958655
-0.857142857142857,-0.122448979591837,0.00183312351281034
-0.857142857142857,0.122448979591837,0.00252521450475135
-0.857142857142857,0.36734693877551,0.00298835348920101
-0.857142857142857,0.612244897959184,0.00305124912101468
-0.857142857142857,0.857142857142857,0.00321725338395534
-0.857142857142857,1.10204081632653,0.0050799997546464
-0.612244897959184,-6,0.0359119075212256
-0.612244897959184,-5.75510204081633,0.0161690582534644
-0.612244897959184,-5.51020408163265,0.00603430320555304
-0.612244897959184,-5.26530612244898,0.00229592282481011
-0.612244897959184,-5.02040816326531,0.00200064691747154
-0.612244897959184,-4.77551020408163,0.00304948232408753
-0.612244897959184,-4.53061224489796,0.00422484789304167
-0.612244897959184,-4.28571428571429,0.00493301985360345
-0.612244897959184,-4.04081632653061,0.00497721295583364
-0.612244897959184,-3.79591836734694,0.0044571475774503
-0.612244897959184,-3.55102040816327,0.0036865220373164
-0.612244897959184,-3.30612244897959,0.00302466570703025
-0.612244897959184,-3.06122448979592,0.00267538308667964
-0.612244897959184,-2.81632653061224,0.0026020757345096
-0.612244897959184,-2.57142857142857,0.00262449491806405
-0.612244897959184,-2.3265306122449,0.00259527672605281
-0.612244897959184,-2.08163265306122,0.00249097127525083
-0.612244897959184,-1.83673469387755,0.00235715229702099
-0.612244897959184,-1.59183673469388,0.00220046535644075
-0.612244897959184,-1.3469387755102,0.00196074396306012
-0.612244897959184,-1.10204081632653,0.00159428019596114
-0.612244897959184,-0.857142857142857,0.00117368339205431
-0.612244897959184,-0.612244897959184,0.000888318950639899
-0.612244897959184,-0.36734693877551,0.000921884693769581
-0.612244897959184,-0.122448979591837,0.00129512193216524
-0.612244897959184,0.122448979591837,0.00180329329673273
-0.612244897959184,0.36734693877551,0.00213981310128775
-0.612244897959184,0.612244897959184,0.0022179970823169
-0.612244897959184,0.857142857142857,0.00260757626115166
-0.612244897959184,1.10204081632653,0.00490114828768373
-0.36734693877551,-6,0.0348079853609273
-0.36734693877551,-5.75510204081633,0.0159446825101839
-0.36734693877551,-5.51020408163265,0.00631901235446586
-0.36734693877551,-5.26530612244898,0.00258752846039301
-0.36734693877551,-5.02040816326531,0.00188831780167958
-0.36734693877551,-4.77551020408163,0.0023853209623847
-0.36734693877551,-4.53061224489796,0.00315691525337108
-0.36734693877551,-4.28571428571429,0.00379398638743894
-0.36734693877551,-4.04081632653061,0.00410361530606446
-0.36734693877551,-3.79591836734694,0.00404246523778712
-0.36734693877551,-3.55102040816327,0.00373456740982064
-0.36734693877551,-3.30612244897959,0.00340104964136373
-0.36734693877551,-3.06122448979592,0.0032030449437242
-0.36734693877551,-2.81632653061224,0.00313995751956669
-0.36734693877551,-2.57142857142857,0.00309837029056004
-0.36734693877551,-2.3265306122449,0.00298692683819202
-0.36734693877551,-2.08163265306122,0.00281122519307642
-0.36734693877551,-1.83673469387755,0.00262458936097382
-0.36734693877551,-1.59183673469388,0.00243225417170273
-0.36734693877551,-1.3469387755102,0.00216969071317463
-0.36734693877551,-1.10204081632653,0.00178374805221648
-0.36734693877551,-0.857142857142857,0.0013279571396409
-0.36734693877551,-0.612244897959184,0.000964474943205118
-0.36734693877551,-0.36734693877551,0.000854610080879614
-0.36734693877551,-0.122448979591837,0.00102394492739111
-0.36734693877551,0.122448979591837,0.00132059300217835
-0.36734693877551,0.36734693877551,0.00154132056645478
-0.36734693877551,0.612244897959184,0.00172542436011175
-0.36734693877551,0.857142857142857,0.0025372890135183
-0.36734693877551,1.10204081632653,0.00557675683356518
-0.122448979591837,-6,0.0346776525262681
-0.122448979591837,-5.75510204081633,0.0164548558521464
-0.122448979591837,-5.51020408163265,0.00723583130805899
-0.122448979591837,-5.26530612244898,0.00354503227028558
-0.122448979591837,-5.02040816326531,0.00253085163512684
-0.122448979591837,-4.77551020408163,0.00250654957544943
-0.122448979591837,-4.53061224489796,0.00276914208335893
-0.122448979591837,-4.28571428571429,0.00309887118352309
-0.122448979591837,-4.04081632653061,0.00338745184534656
-0.122448979591837,-3.79591836734694,0.00355434141909855
-0.122448979591837,-3.55102040816327,0.00360511122308804
-0.122448979591837,-3.30612244897959,0.0036281312907373
-0.122448979591837,-3.06122448979592,0.00369184560276642
-0.122448979591837,-2.81632653061224,0.00376226220387949
-0.122448979591837,-2.57142857142857,0.00373922793441112
-0.122448979591837,-2.3265306122449,0.00356686038685955
-0.122448979591837,-2.08163265306122,0.00329065360802178
-0.122448979591837,-1.83673469387755,0.00300143203895537
-0.122448979591837,-1.59183673469388,0.00273577770311323
-0.122448979591837,-1.3469387755102,0.00244585621262733
-0.122448979591837,-1.10204081632653,0.00206952795344589
-0.122448979591837,-0.857142857142857,0.00162273895544279
-0.122448979591837,-0.612244897959184,0.00121552784926282
-0.122448979591837,-0.36734693877551,0.000972129806966815
-0.122448979591837,-0.122448979591837,0.00092926708205604
-0.122448979591837,0.122448979591837,0.00101490212490901
-0.122448979591837,0.36734693877551,0.00116840938072094
-0.122448979591837,0.612244897959184,0.00159623724107244
-0.122448979591837,0.857142857142857,0.00309098466430163
-0.122448979591837,1.10204081632653,0.00727508754373424
0.122448979591837,-6,0.0361382609730143
0.122448979591837,-5.75510204081633,0.0178916841712622
0.122448979591837,-5.51020408163265,0.0085896481931132
0.122448979591837,-5.26530612244898,0.00470554891161679
0.122448979591837,-5.02040816326531,0.00336620041160529
0.122448979591837,-4.77551020408163,0.0029198174964008
0.122448979591837,-4.53061224489796,0.00275320713243432
0.122448979591837,-4.28571428571429,0.00275615095503312
0.122448979591837,-4.04081632653061,0.00289872075609832
0.122448979591837,-3.79591836734694,0.00311104563575609
0.122448979591837,-3.55102040816327,0.00334190578254678
0.122448979591837,-3.30612244897959,0.00359010573873414
0.122448979591837,-3.06122448979592,0.00384596640804574
0.122448979591837,-2.81632653061224,0.00403491565756448
0.122448979591837,-2.57142857142857,0.00405257007050436
0.122448979591837,-2.3265306122449,0.00385948377761602
0.122448979591837,-2.08163265306122,0.00352649843643432
0.122448979591837,-1.83673469387755,0.00317607877206189
0.122448979591837,-1.59183673469388,0.00287927582738395
0.122448979591837,-1.3469387755102,0.00261156777164184
0.122448979591837,-1.10204081632653,0.00230375917817421
0.122448979591837,-0.857142857142857,0.00192745699445651
0.122448979591837,-0.612244897959184,0.00152937005492459
0.122448979591837,-0.36734693877551,0.00119037122313914
0.122448979591837,-0.122448979591837,0.000964441019334017
0.122448979591837,0.122448979591837,0.000879368592735075
0.122448979591837,0.36734693877551,0.00104778946605544
0.122448979591837,0.612244897959184,0.00187970034456764
0.122448979591837,0.857142857142857,0.00433086366859053
0.122448979591837,1.10204081632653,0.0100674122602187
0.36734693877551,-6,0.040690556449531
0.36734693877551,-5.75510204081633,0.0213870972070775
0.36734693877551,-5.51020408163265,0.0110500876091608
0.36734693877551,-5.26530612244898,0.00627860996631774
0.36734693877551,-5.02040816326531,0.00424652917909724
0.36734693877551,-4.77551020408163,0.00329295796008849
0.36734693877551,-4.53061224489796,0.00277869274482195
0.36734693877551,-4.28571428571429,0.00257383867223582
0.36734693877551,-4.04081632653061,0.00262992569310688
0.36734693877551,-3.79591836734694,0.00284246677270078
0.36734693877551,-3.55102040816327,0.00310692146430391
0.36734693877551,-3.30612244897959,0.00337089045480149
0.36734693877551,-3.06122448979592,0.00360205985969897
0.36734693877551,-2.81632653061224,0.00373854965619724
0.36734693877551,-2.57142857142857,0.00370527801260517
0.36734693877551,-2.3265306122449,0.0034841068989791
0.36734693877551,-2.08163265306122,0.00315200129455478
0.36734693877551,-1.83673469387755,0.00283443499872177
0.36734693877551,-1.59183673469388,0.00261330584769948
0.36734693877551,-1.3469387755102,0.00247415972853565
0.36734693877551,-1.10204081632653,0.00233429677146241
0.36734693877551,-0.857142857142857,0.00211618806963676
0.36734693877551,-0.612244897959184,0.00179985699549073
0.36734693877551,-0.36734693877551,0.00142537152996308
0.36734693877551,-0.122448979591837,0.00107649379409702
0.36734693877551,0.122448979591837,0.000903191244891077
0.36734693877551,0.36734693877551,0.00121979954775014
0.36734693877551,0.612244897959184,0.00266925482788982
0.36734693877551,0.857142857142857,0.0063942115386959
0.36734693877551,1.10204081632653,0.0141126099468121
0.612244897959184,-6,0.0504764500038363
0.612244897959184,-5.75510204081633,0.0288635872241114
0.612244897959184,-5.51020408163265,0.0161233377619992
0.612244897959184,-5.26530612244898,0.00924067007244178
0.612244897959184,-5.02040816326531,0.00562733116486686
0.612244897959184,-4.77551020408163,0.00368954918117931
0.612244897959184,-4.53061224489796,0.00272144989847034
0.612244897959184,-4.28571428571429,0.00244895363087771
0.612244897959184,-4.04081632653061,0.00264716490373912
0.612244897959184,-3.79591836734694,0.00303618351856488
0.612244897959184,-3.55102040816327,0.00337217528702871
0.612244897959184,-3.30612244897959,0.00353680851546662
0.612244897959184,-3.06122448979592,0.0035227584165623
0.612244897959184,-2.81632653061224,0.00336071117100428
0.612244897959184,-2.57142857142857,0.0030794124475147
0.612244897959184,-2.3265306122449,0.00272371388548903
0.612244897959184,-2.08163265306122,0.0023790069326976
0.612244897959184,-1.83673469387755,0.00214862019892176
0.612244897959184,-1.59183673469388,0.00209082514351022
0.612244897959184,-1.3469387755102,0.0021703978569903
0.612244897959184,-1.10204081632653,0.00226896440404944
0.612244897959184,-0.857142857142857,0.0022481561957951
0.612244897959184,-0.612244897959184,0.00202328651165212
0.612244897959184,-0.36734693877551,0.00161302234853472
0.612244897959184,-0.122448979591837,0.00116706070611372
0.612244897959184,0.122448979591837,0.00100208651093431
0.612244897959184,0.36734693877551,0.00167317252569621
0.612244897959184,0.612244897959184,0.00407616775504371
0.612244897959184,0.857142857142857,0.00953322509526966
0.612244897959184,1.10204081632653,0.0197776761995337
0.857142857142857,-6,0.0675023342168806
0.857142857142857,-5.75510204081633,0.0423601705194793
0.857142857142857,-5.51020408163265,0.0256701819663818
0.857142857142857,-5.26530612244898,0.0151034226886594
0.857142857142857,-5.02040816326531,0.00859537462267135
0.857142857142857,-4.77551020408163,0.0048146426156781
0.857142857142857,-4.53061224489796,0.00304930530043424
0.857142857142857,-4.28571428571429,0.00280668446767485
0.857142857142857,-4.04081632653061,0.00351552811568689
0.857142857142857,-3.79591836734694,0.00451864290808424
0.857142857142857,-3.55102040816327,0.00526407767756981
0.857142857142857,-3.30612244897959,0.00547609170564778
0.857142857142857,-3.06122448979592,0.00516840644561256
0.857142857142857,-2.81632653061224,0.00452528908897304
0.857142857142857,-2.57142857142857,0.00376501064259976
0.857142857142857,-2.3265306122449,0.00306789391095319
0.857142857142857,-2.08163265306122,0.00256559234959414
0.857142857142857,-1.83673469387755,0.00233998769247296
0.857142857142857,-1.59183673469388,0.00239935699512051
0.857142857142857,-1.3469387755102,0.00264902389388294
0.857142857142857,-1.10204081632653,0.00289915849558681
0.857142857142857,-0.857142857142857,0.00293234459870856
0.857142857142857,-0.612244897959184,0.00261098465971438
0.857142857142857,-0.36734693877551,0.00197955201508249
0.857142857142857,-0.122448979591837,0.00132886365214713
0.857142857142857,0.122448979591837,0.00122353776727729
0.857142857142857,0.36734693877551,0.00251624454098226
0.857142857142857,0.612244897959184,0.00636177738042909
0.857142857142857,0.857142857142857,0.0142067484837106
0.857142857142857,1.10204081632653,0.0276951093888341
1.10204081632653,-6,0.0928130320114849
1.10204081632653,-5.75510204081633,0.0632882877199166
1.10204081632653,-5.51020408163265,0.0413466935023574
1.10204081632653,-5.26530612244898,0.0256166441751065
1.10204081632653,-5.02040816326531,0.0148627436889631
1.10204081632653,-4.77551020408163,0.00827115392623567
1.10204081632653,-4.53061224489796,0.00526207540662982
1.10204081632653,-4.28571428571429,0.0051184516744342
1.10204081632653,-4.04081632653061,0.00679244620786768
1.10204081632653,-3.79591836734694,0.00904981800069243
1.10204081632653,-3.55102040816327,0.0108285833079103
1.10204081632653,-3.30612244897959,0.0115468110870573
1.10204081632653,-3.06122448979592,0.0111709173838771
1.10204081632653,-2.81632653061224,0.0100475553905158
1.10204081632653,-2.57142857142857,0.00864517823316174
1.10204081632653,-2.3265306122449,0.00735793941340196
1.10204081632653,-2.08163265306122,0.00642879061161739
1.10204081632653,-1.83673469387755,0.00595009917526823
1.10204081632653,-1.59183673469388,0.00587450379698318
1.10204081632653,-1.3469387755102,0.00601561569739167
1.10204081632653,-1.10204081632653,0.00607571045127614
1.10204081632653,-0.857142857142857,0.0057440277356165
1.10204081632653,-0.612244897959184,0.00485849221072954
1.10204081632653,-0.36734693877551,0.00356623720602905
1.10204081632653,-0.122448979591837,0.00240957935774072
1.10204081632653,0.122448979591837,0.00231063504390217
1.10204081632653,0.36734693877551,0.00448486335911558
1.10204081632653,0.612244897959184,0.0103316434372845
1.10204081632653,0.857142857142857,0.0213190252899881
1.10204081632653,1.10204081632653,0.0388346483720767


==> anc/sim_data/final_var_agent_2.csv <==
x,y,z
-1.10204081632653,-6,0.0249731946971609
-1.10204081632653,-5.75510204081633,0.00975056125227253
-1.10204081632653,-5.51020408163265,0.0051620686024394
-1.10204081632653,-5.26530612244898,0.00766222905351582
-1.10204081632653,-5.02040816326531,0.0138173696479317
-1.10204081632653,-4.77551020408163,0.0208994735618116
-1.10204081632653,-4.53061224489796,0.0269711103368293
-1.10204081632653,-4.28571428571429,0.0307454484508242
-1.10204081632653,-4.04081632653061,0.0315229742668476
-1.10204081632653,-3.79591836734694,0.0292803815657317
-1.10204081632653,-3.55102040816327,0.0247542088413781
-1.10204081632653,-3.30612244897959,0.0193151617372725
-1.10204081632653,-3.06122448979592,0.0145680694109697
-1.10204081632653,-2.81632653061224,0.0117965287979313
-1.10204081632653,-2.57142857142857,0.0114762782915924
-1.10204081632653,-2.3265306122449,0.0130774556901974
-1.10204081632653,-2.08163265306122,0.0152824586130353
-1.10204081632653,-1.83673469387755,0.0165773474267841
-1.10204081632653,-1.59183673469388,0.0159699497226169
-1.10204081632653,-1.3469387755102,0.0134620532923351
-1.10204081632653,-1.10204081632653,0.00999158840500963
-1.10204081632653,-0.857142857142857,0.00686877883687942
-1.10204081632653,-0.612244897959184,0.0050620004478456
-1.10204081632653,-0.36734693877551,0.00478421628862552
-1.10204081632653,-0.122448979591837,0.00560532879085668
-1.10204081632653,0.122448979591837,0.00695579982718203
-1.10204081632653,0.36734693877551,0.00868005123789733
-1.10204081632653,0.612244897959184,0.0113670031549513
-1.10204081632653,0.857142857142857,0.016396390780822
-1.10204081632653,1.10204081632653,0.0257715916331537
-0.857142857142857,-6,0.024737551012131
-0.857142857142857,-5.75510204081633,0.00959092379051246
-0.857142857142857,-5.51020408163265,0.00368460943404797
-0.857142857142857,-5.26530612244898,0.00354434411439741
-0.857142857142857,-5.02040816326531,0.00628479555257183
-0.857142857142857,-4.77551020408163,0.0100345985567813
-0.857142857142857,-4.53061224489796,0.0137142192408033
-0.857142857142857,-4.28571428571429,0.0165870415636261
-0.857142857142857,-4.04081632653061,0.018018951000856
-0.857142857142857,-3.79591836734694,0.0175843656711601
-0.857142857142857,-3.55102040816327,0.0153316121198852
-0.857142857142857,-3.30612244897959,0.0119129544728984
-0.857142857142857,-3.06122448979592,0.0084155812739844
-0.857142857142857,-2.81632653061224,0.00594436252679559
-0.857142857142857,-2.57142857142857,0.00515278114413137
-0.857142857142857,-2.3265306122449,0.00594857340091653
-0.857142857142857,-2.08163265306122,0.00753453274688326
-0.857142857142857,-1.83673469387755,0.0088000781000907
-0.857142857142857,-1.59183673469388,0.00888832724233191
-0.857142857142857,-1.3469387755102,0.00762738735914575
-0.857142857142857,-1.10204081632653,0.00556167577772582
-0.857142857142857,-0.857142857142857,0.0035672792079911
-0.857142857142857,-0.612244897959184,0.00231907178414098
-0.857142857142857,-0.36734693877551,0.00196727159013427
-0.857142857142857,-0.122448979591837,0.00220366083134249
-0.857142857142857,0.122448979591837,0.00261701032401213
-0.857142857142857,0.36734693877551,0.0030947930339541
-0.857142857142857,0.612244897959184,0.0041033837857134
-0.857142857142857,0.857142857142857,0.00682867540265159
-0.857142857142857,1.10204081632653,0.0131970844437363
-0.612244897959184,-6,0.0261157538361048
-0.612244897959184,-5.75510204081633,0.0113480698992682
-0.612244897959184,-5.51020408163265,0.00484642450635797
-0.612244897959184,-5.26530612244898,0.00311048655958684
-0.612244897959184,-5.02040816326531,0.00359039455371163
-0.612244897959184,-4.77551020408163,0.00502843214051296
-0.612244897959184,-4.53061224489796,0.00702391584992373
-0.612244897959184,-4.28571428571429,0.00932997764523752
-0.612244897959184,-4.04081632653061,0.0114295778806859
-0.612244897959184,-3.79591836734694,0.0126064834294338
-0.612244897959184,-3.55102040816327,0.0123312908327333
-0.612244897959184,-3.30612244897959,0.0106088358889117
-0.612244897959184,-3.06122448979592,0.00803399814180211
-0.612244897959184,-2.81632653061224,0.00552775107150899
-0.612244897959184,-2.57142857142857,0.00390561937820366
-0.612244897959184,-2.3265306122449,0.00350089195896747
-0.612244897959184,-2.08163265306122,0.00403470825163371
-0.612244897959184,-1.83673469387755,0.00480886635698335
-0.612244897959184,-1.59183673469388,0.00512105812806735
-0.612244897959184,-1.3469387755102,0.00465498562243821
-0.612244897959184,-1.10204081632653,0.00360145575781406
-0.612244897959184,-0.857142857142857,0.00245216495676898
-0.612244897959184,-0.612244897959184,0.00164241879673682
-0.612244897959184,-0.36734693877551,0.00130645850519617
-0.612244897959184,-0.122448979591837,0.00128455319916232
-0.612244897959184,0.122448979591837,0.00132174578544914
-0.612244897959184,0.36734693877551,0.00131644832380357
-0.612244897959184,0.612244897959184,0.00155249957316311
-0.612244897959184,0.857142857142857,0.00293499843865314
-0.612244897959184,1.10204081632653,0.00719974664301876
-0.36734693877551,-6,0.0264941622485439
-0.36734693877551,-5.75510204081633,0.0122232171813179
-0.36734693877551,-5.51020408163265,0.00580478481082453
-0.36734693877551,-5.26530612244898,0.00358265523933654
-0.36734693877551,-5.02040816326531,0.00306026492785533
-0.36734693877551,-4.77551020408163,0.00326639641682719
-0.36734693877551,-4.53061224489796,0.004231653097374
-0.36734693877551,-4.28571428571429,0.00611261266895641
-0.36734693877551,-4.04081632653061,0.00859033033503215
-0.36734693877551,-3.79591836734694,0.0108468133548392
-0.36734693877551,-3.55102040816327,0.0119862854840593
-0.36734693877551,-3.30612244897959,0.0115290477489575
-0.36734693877551,-3.06122448979592,0.00965595843716288
-0.36734693877551,-2.81632653061224,0.00709519382761531
-0.36734693877551,-2.57142857142857,0.00474831214039595
-0.36734693877551,-2.3265306122449,0.00326383236972683
-0.36734693877551,-2.08163265306122,0.00277474481508172
-0.36734693877551,-1.83673469387755,0.00292774917516264
-0.36734693877551,-1.59183673469388,0.00316865256296756
-0.36734693877551,-1.3469387755102,0.00309195346721242
-0.36734693877551,-1.10204081632653,0.0026301756166322
-0.36734693877551,-0.857142857142857,0.00199090571682781
-0.36734693877551,-0.612244897959184,0.00144145031106813
-0.36734693877551,-0.36734693877551,0.0011261134122052
-0.36734693877551,-0.122448979591837,0.00102177394007325
-0.36734693877551,0.122448979591837,0.00100598017756948
-0.36734693877551,0.36734693877551,0.000978400924573075
-0.36734693877551,0.612244897959184,0.0010502187081779
-0.36734693877551,0.857142857142857,0.00185253265165919
-0.36734693877551,1.10204081632653,0.00489672974868427
-0.122448979591837,-6,0.0260110654089908
-0.122448979591837,-5.75510204081633,0.0120692397776069
-0.122448979591837,-5.51020408163265,0.00605164955292736
-0.122448979591837,-5.26530612244898,0.00406205415757493
-0.122448979591837,-5.02040816326531,0.00341915626647821
-0.122448979591837,-4.77551020408163,0.0031373831460566
-0.122448979591837,-4.53061224489796,0.00343424990793056
-0.122448979591837,-4.28571428571429,0.00477279437453637
-0.122448979591837,-4.04081632653061,0.00710664830868807
-0.122448979591837,-3.79591836734694,0.00971769547622064
-0.122448979591837,-3.55102040816327,0.0115892203198964
-0.122448979591837,-3.30612244897959,0.0119619701728522
-0.122448979591837,-3.06122448979592,0.0107093840912488
-0.122448979591837,-2.81632653061224,0.00835399351865701
-0.122448979591837,-2.57142857142857,0.00576596360667697
-0.122448979591837,-2.3265306122449,0.00373115298752863
-0.122448979591837,-2.08163265306122,0.00261735574925631
-0.122448979591837,-1.83673469387755,0.00229982964768405
-0.122448979591837,-1.59183673469388,0.00235357434851663
-0.122448979591837,-1.3469387755102,0.00236049554784251
-0.122448979591837,-1.10204081632653,0.00212663003728464
-0.122448979591837,-0.857142857142857,0.00170186935612676
-0.122448979591837,-0.612244897959184,0.0012549042074334
-0.122448979591837,-0.36734693877551,0.00093556918580856
-0.122448979591837,-0.122448979591837,0.00080489721362087
-0.122448979591837,0.122448979591837,0.000825278132613072
-0.122448979591837,0.36734693877551,0.000900940784601956
-0.122448979591837,0.612244897959184,0.00103313985576087
-0.122448979591837,0.857142857142857,0.00166324002276291
-0.122448979591837,1.10204081632653,0.00412115674901564
0.122448979591837,-6,0.0272135298071159
0.122448979591837,-5.75510204081633,0.0131210049897404
0.122448979591837,-5.51020408163265,0.00725983135336911
0.122448979591837,-5.26530612244898,0.00551889263230271
0.122448979591837,-5.02040816326531,0.0049322629708542
0.122448979591837,-4.77551020408163,0.00431738501838014
0.122448979591837,-4.53061224489796,0.00389608831613825
0.122448979591837,-4.28571428571429,0.00433861982429773
0.122448979591837,-4.04081632653061,0.00590046425322699
0.122448979591837,-3.79591836734694,0.00811074328550676
0.122448979591837,-3.55102040816327,0.0100403084193549
0.122448979591837,-3.30612244897959,0.0108430756055745
0.122448979591837,-3.06122448979592,0.0101945245815333
0.122448979591837,-2.81632653061224,0.00840167663144115
0.122448979591837,-2.57142857142857,0.00617976727735819
0.122448979591837,-2.3265306122449,0.00425968346658684
0.122448979591837,-2.08163265306122,0.00305175864375146
0.122448979591837,-1.83673469387755,0.0025350651364896
0.122448979591837,-1.59183673469388,0.00239573834848977
0.122448979591837,-1.3469387755102,0.00228581769879282
0.122448979591837,-1.10204081632653,0.00202018387513153
0.122448979591837,-0.857142857142857,0.00161147747571627
0.122448979591837,-0.612244897959184,0.00118176528658664
0.122448979591837,-0.36734693877551,0.000857386397574988
0.122448979591837,-0.122448979591837,0.000707877332429441
0.122448979591837,0.122448979591837,0.000719497029384841
0.122448979591837,0.36734693877551,0.000806551663583899
0.122448979591837,0.612244897959184,0.000942513973681169
0.122448979591837,0.857142857142857,0.0014980853866795
0.122448979591837,1.10204081632653,0.0037099442279695
0.36734693877551,-6,0.0335357659288054
0.36734693877551,-5.75510204081633,0.0185751209289552
0.36734693877551,-5.51020408163265,0.012068024337374
0.36734693877551,-5.26530612244898,0.00984280796974901
0.36734693877551,-5.02040816326531,0.00872601008473001
0.36734693877551,-4.77551020408163,0.00731719554952598
0.36734693877551,-4.53061224489796,0.00575272697567214
0.36734693877551,-4.28571428571429,0.00481443712160456
0.36734693877551,-4.04081632653061,0.00502122275204048
0.36734693877551,-3.79591836734694,0.00619839051472004
0.36734693877551,-3.55102040816327,0.00762390293791998
0.36734693877551,-3.30612244897959,0.00850141472898824
0.36734693877551,-3.06122448979592,0.00839891985440444
0.36734693877551,-2.81632653061224,0.00740935630523049
0.36734693877551,-2.57142857142857,0.00600130737570698
0.36734693877551,-2.3265306122449,0.00470109859008688
0.36734693877551,-2.08163265306122,0.00381225185645589
0.36734693877551,-1.83673469387755,0.00332369792880666
0.36734693877551,-1.59183673469388,0.00302276812054053
0.36734693877551,-1.3469387755102,0.00269667443163041
0.36734693877551,-1.10204081632653,0.00226852529769966
0.36734693877551,-0.857142857142857,0.00179552816290424
0.36734693877551,-0.612244897959184,0.00137940761423783
0.36734693877551,-0.36734693877551,0.00108803741952518
0.36734693877551,-0.122448979591837,0.000932065798834147
0.36734693877551,0.122448979591837,0.000869542818358382
0.36734693877551,0.36734693877551,0.000828381108873955
0.36734693877551,0.612244897959184,0.000822956454909429
0.36734693877551,0.857142857142857,0.00125894805179966
0.36734693877551,1.10204081632653,0.00337041204968519
0.612244897959184,-6,0.0472667113453862
0.612244897959184,-5.75510204081633,0.0306479036789992
0.612244897959184,-5.51020408163265,0.0223533286180302
0.612244897959184,-5.26530612244898,0.0184006224731763
0.612244897959184,-5.02040816326531,0.0156348232677334
0.612244897959184,-4.77551020408163,0.0125639815421181
0.612244897959184,-4.53061224489796,0.00924150307006139
0.612244897959184,-4.28571428571429,0.00647511721131733
0.612244897959184,-4.04081632653061,0.00494371279584055
0.612244897959184,-3.79591836734694,0.00471093252928978
0.612244897959184,-3.55102040816327,0.00527284246769427
0.612244897959184,-3.30612244897959,0.00594041399452699
0.612244897959184,-3.06122448979592,0.00623176307240936
0.612244897959184,-2.81632653061224,0.00604373901194682
0.612244897959184,-2.57142857142857,0.00556528168329756
0.612244897959184,-2.3265306122449,0.00505235299571033
0.612244897959184,-2.08163265306122,0.00463551081751684
0.612244897959184,-1.83673469387755,0.00427412367812385
0.612244897959184,-1.59183673469388,0.0038533187723882
0.612244897959184,-1.3469387755102,0.00331908986299273
0.612244897959184,-1.10204081632653,0.00273445448480486
0.612244897959184,-0.857142857142857,0.00222266593196618
0.612244897959184,-0.612244897959184,0.00186625168192833
0.612244897959184,-0.36734693877551,0.00165619110536463
0.612244897959184,-0.122448979591837,0.00151682670704351
0.612244897959184,0.122448979591837,0.00135811796729107
0.612244897959184,0.36734693877551,0.00112522220350558
0.612244897959184,0.612244897959184,0.000907944950875039
0.612244897959184,0.857142857142857,0.00120478969115528
0.612244897959184,1.10204081632653,0.00330593645200433
0.857142857142857,-6,0.0679559042573177
0.857142857142857,-5.75510204081633,0.0490324077863897
0.857142857142857,-5.51020408163265,0.0378365357308284
0.857142857142857,-5.26530612244898,0.0308461616880225
0.857142857142857,-5.02040816326531,0.0252190870519125
0.857142857142857,-4.77551020408163,0.0195840452121394
0.857142857142857,-4.53061224489796,0.0139791464102951
0.857142857142857,-4.28571428571429,0.00916813523029092
0.857142857142857,-4.04081632653061,0.00584605219124518
0.857142857142857,-3.79591836734694,0.00417570405516265
0.857142857142857,-3.55102040816327,0.00378863061969303
0.857142857142857,-3.30612244897959,0.00408514188055198
0.857142857142857,-3.06122448979592,0.00455690356646321
0.857142857142857,-2.81632653061224,0.00494090607853714
0.857142857142857,-2.57142857142857,0.00517988016581267
0.857142857142857,-2.3265306122449,0.00528809112214074
0.857142857142857,-2.08163265306122,0.00524758056085844
0.857142857142857,-1.83673469387755,0.00500249148031878
0.857142857142857,-1.59183673469388,0.00452974100093639
0.857142857142857,-1.3469387755102,0.00390361929118566
0.857142857142857,-1.10204081632653,0.00328210803777512
0.857142857142857,-0.857142857142857,0.00281617144421614
0.857142857142857,-0.612244897959184,0.00255620559883907
0.857142857142857,-0.36734693877551,0.00243196979036731
0.857142857142857,-0.122448979591837,0.00231126550863786
0.857142857142857,0.122448979591837,0.0020789982008666
0.857142857142857,0.36734693877551,0.00170281921686166
0.857142857142857,0.612244897959184,0.00134165788094753
0.857142857142857,0.857142857142857,0.00158526420112787
0.857142857142857,1.10204081632653,0.00379359031592486
1.10204081632653,-6,0.0920318106698506
1.10204081632653,-5.75510204081633,0.0705175514018405
1.10204081632653,-5.51020408163265,0.0557371647211121
1.10204081632653,-5.26530612244898,0.0448330273318536
1.10204081632653,-5.02040816326531,0.0355360683580961
1.10204081632653,-4.77551020408163,0.0268099859390208
1.10204081632653,-4.53061224489796,0.0187679423939941
1.10204081632653,-4.28571428571429,0.0120787302776519
1.10204081632653,-4.04081632653061,0.00730502650398085
1.10204081632653,-3.79591836734694,0.00453608049841586
1.10204081632653,-3.55102040816327,0.0034049883635478
1.10204081632653,-3.30612244897959,0.00333605573013701
1.10204081632653,-3.06122448979592,0.00379662059084401
1.10204081632653,-2.81632653061224,0.00441758325877956
1.10204081632653,-2.57142857142857,0.00498263318625725
1.10204081632653,-2.3265306122449,0.00536479142662055
1.10204081632653,-2.08163265306122,0.00548484441242353
1.10204081632653,-1.83673469387755,0.005315421211739
1.10204081632653,-1.59183673469388,0.00490488356292135
1.10204081632653,-1.3469387755102,0.00437710905257466
1.10204081632653,-1.10204081632653,0.0038840948536002
1.10204081632653,-0.857142857142857,0.00353199980089602
1.10204081632653,-0.612244897959184,0.00333133492262538
1.10204081632653,-0.36734693877551,0.00320664138977061
1.10204081632653,-0.122448979591837,0.00305072178065674
1.10204081632653,0.122448979591837,0.00278003555191486
1.10204081632653,0.36734693877551,0.00238671431616438
1.10204081632653,0.612244897959184,0.0020549777401126
1.10204081632653,0.857142857142857,0.00241356191951986
1.10204081632653,1.10204081632653,0.00486844875183157
1.3469387755102,-6,0.113841691086752
1.3469387755102,-5.75510204081633,0.0899751851605057
1.3469387755102,-5.51020408163265,0.0716713385056398
1.3469387755102,-5.26530612244898,0.0568041711121191
1.3469387755102,-5.02040816326531,0.0438158505365915
1.3469387755102,-4.77551020408163,0.0321440192446172
1.3469387755102,-4.53061224489796,0.0220469536214982
1.3469387755102,-4.28571428571429,0.0140666428444809
1.3469387755102,-4.04081632653061,0.00851638234275415
1.3469387755102,-3.79591836734694,0.00526074095490048
1.3469387755102,-3.55102040816327,0.003805072241087
1.3469387755102,-3.30612244897959,0.0035278522102461
1.3469387755102,-3.06122448979592,0.00387449885187535
1.3469387755102,-2.81632653061224,0.0044375740502734
1.3469387755102,-2.57142857142857,0.00495451301184169
1.3469387755102,-2.3265306122449,0.00528350475529787
1.3469387755102,-2.08163265306122,0.00538464315028969
1.3469387755102,-1.83673469387755,0.0052968810605451
1.3469387755102,-1.59183673469388,0.00509854926910058
1.3469387755102,-1.3469387755102,0.00486018152670958
1.3469387755102,-1.10204081632653,0.00461333228106936
1.3469387755102,-0.857142857142857,0.00435235962280162
1.3469387755102,-0.612244897959184,0.00406351100782765
1.3469387755102,-0.36734693877551,0.0037534256516481
1.3469387755102,-0.122448979591837,0.00344685668169697
1.3469387755102,0.122448979591837,0.00315665591784831
1.3469387755102,0.36734693877551,0.00288904678535662
1.3469387755102,0.612244897959184,0.00278275686443352
1.3469387755102,0.857142857142857,0.00342434895329574
1.3469387755102,1.10204081632653,0.00622445058806936
1.59183673469388,-6,0.127651692195263
1.59183673469388,-5.75510204081633,0.102251821175361
1.59183673469388,-5.51020408163265,0.081345858217501
1.59183673469388,-5.26530612244898,0.0634398774582107
1.59183673469388,-5.02040816326531,0.0476564737467317
1.59183673469388,-4.77551020408163,0.0339240664437956
1.59183673469388,-4.53061224489796,0.0226668013748561
1.59183673469388,-4.28571428571429,0.0142870033651473
1.59183673469388,-4.04081632653061,0.00879174051697323
1.59183673469388,-3.79591836734694,0.00573881876418819
1.59183673469388,-3.55102040816327,0.00443232330393328
1.59183673469388,-3.30612244897959,0.00417066551954287
1.59183673469388,-3.06122448979592,0.00439805631431939
1.59183673469388,-2.81632653061224,0.00474125722747393
1.59183673469388,-2.57142857142857,0.00499556745551705
1.59183673469388,-2.3265306122449,0.00510763878043263
1.59183673469388,-2.08163265306122,0.00514388195318394
1.59183673469388,-1.83673469387755,0.00521517203977911
1.59183673469388,-1.59183673469388,0.00537244915944274
1.59183673469388,-1.3469387755102,0.00553961206240705
1.59183673469388,-1.10204081632653,0.00554486057024889
1.59183673469388,-0.857142857142857,0.00524197365703222
1.59183673469388,-0.612244897959184,0.00463560445600752
1.59183673469388,-0.36734693877551,0.00390774611202005
1.59183673469388,-0.122448979591837,0.00330943136134687
1.59183673469388,0.122448979591837,0.00299467645988627
1.59183673469388,0.36734693877551,0.00295710165076396
1.59183673469388,0.612244897959184,0.00321163221876775
1.59183673469388,0.857142857142857,0.00422140542066135
1.59183673469388,1.10204081632653,0.00736430962932
1.83673469387755,-6,0.129716123798867
1.83673469387755,-5.75510204081633,0.104083432290112
1.83673469387755,-5.51020408163265,0.0822143663721855
1.83673469387755,-5.26530612244898,0.063002445043241
1.83673469387755,-5.02040816326531,0.0460594891287416
1.83673469387755,-4.77551020408163,0.0316961834543374
1.83673469387755,-4.53061224489796,0.0204679131997474
1.83673469387755,-4.28571428571429,0.0126450220584367
1.83673469387755,-4.04081632653061,0.00794661900121446
1.83673469387755,-3.79591836734694,0.00563673524237834
1.83673469387755,-3.55102040816327,0.00482855612613303
1.83673469387755,-3.30612244897959,0.00476095505433177
1.83673469387755,-3.06122448979592,0.00491819922278142
1.83673469387755,-2.81632653061224,0.00502227490906232
1.83673469387755,-2.57142857142857,0.00499237157446947
1.83673469387755,-2.3265306122449,0.00491201528133517
1.83673469387755,-2.08163265306122,0.00496583874605566
1.83673469387755,-1.83673469387755,0.0053080921629447
1.83673469387755,-1.59183673469388,0.00590829004480148
1.83673469387755,-1.3469387755102,0.00649160499409851
1.83673469387755,-1.10204081632653,0.00665913441449251
1.83673469387755,-0.857142857142857,0.00614115471169391
1.83673469387755,-0.612244897959184,0.00501159489396591
1.83673469387755,-0.36734693877551,0.00368962232253001
1.83673469387755,-0.122448979591837,0.00269724029552915
1.83673469387755,0.122448979591837,0.00233677064005594
1.83673469387755,0.36734693877551,0.002556098379143
1.83673469387755,0.612244897959184,0.00319025074812163
1.83673469387755,0.857142857142857,0.00452944398758082
1.83673469387755,1.10204081632653,0.00790262627043076
2.08163265306122,-6,0.119540778601251
2.08163265306122,-5.75510204081633,0.0951970203009609
2.08163265306122,-5.51020408163265,0.0743388241549049
2.08163265306122,-5.26530612244898,0.0559250443057884
2.08163265306122,-5.02040816326531,0.0397646595881494
2.08163265306122,-4.77551020408163,0.0263553905303374
2.08163265306122,-4.53061224489796,0.0163101699051867
2.08163265306122,-4.28571428571429,0.00979704617511606
2.08163265306122,-4.04081632653061,0.00633653190959349
2.08163265306122,-3.79591836734694,0.00500258860944169
2.08163265306122,-3.55102040816327,0.0048063052305814
2.08163265306122,-3.30612244897959,0.00499214568505302
2.08163265306122,-3.06122448979592,0.00512980117170686
2.08163265306122,-2.81632653061224,0.00506653056919115
2.08163265306122,-2.57142857142857,0.00485804630387859
2.08163265306122,-2.3265306122449,0.00471444541091354
2.08163265306122,-2.08163265306122,0.00490633829997655
2.08163265306122,-1.83673469387755,0.00559150961666166
2.08163265306122,-1.59183673469388,0.0066335653838514
2.08163265306122,-1.3469387755102,0.00756650962660038
2.08163265306122,-1.10204081632653,0.00780102414526029
2.08163265306122,-0.857142857142857,0.00698761070104437
2.08163265306122,-0.612244897959184,0.00529418797361442
2.08163265306122,-0.36734693877551,0.00337084417791694
2.08163265306122,-0.122448979591837,0.00198197470353306
2.08163265306122,0.122448979591837,0.00154742985912248
2.08163265306122,0.36734693877551,0.00195250680081749
2.08163265306122,0.612244897959184,0.00285273250124068
2.08163265306122,0.857142857142857,0.00437662050725224
2.08163265306122,1.10204081632653,0.00781914808513645
2.3265306122449,-6,0.0998808787736257
2.3265306122449,-5.75510204081633,0.0782076574081416
2.3265306122449,-5.51020408163265,0.0601593212153189
2.3265306122449,-5.26530612244898,0.0444527767327819
2.3265306122449,-5.02040816326531,0.0307907056828421
2.3265306122449,-4.77551020408163,0.0196401095450416
2.3265306122449,-4.53061224489796,0.011587537443811
2.3265306122449,-4.28571428571429,0.00674705122812869
2.3265306122449,-4.04081632653061,0.00457651428610562
2.3265306122449,-3.79591836734694,0.00412036164921042
2.3265306122449,-3.55102040816327,0.00441963833749487
2.3265306122449,-3.30612244897959,0.0048021548493854
2.3265306122449,-3.06122448979592,0.00494745769105015
2.3265306122449,-2.81632653061224,0.00481375140699375
2.3265306122449,-2.57142857142857,0.00455517781785092
2.3265306122449,-2.3265306122449,0.00445882375862056
2.3265306122449,-2.08163265306122,0.00483548963919539
2.3265306122449,-1.83673469387755,0.00582608749837243
2.3265306122449,-1.59183673469388,0.00721220300216596
2.3265306122449,-1.3469387755102,0.00840339917227795
2.3265306122449,-1.10204081632653,0.0086979960423974
2.3265306122449,-0.857142857142857,0.00770763086513632
2.3265306122449,-0.612244897959184,0.00566450615026531
2.3265306122449,-0.36734693877551,0.00335825835342535
2.3265306122449,-0.122448979591837,0.00169292549942779
2.3265306122449,0.122448979591837,0.0011513479490734
2.3265306122449,0.36734693877551,0.00157892548664351
2.3265306122449,0.612244897959184,0.00253231320744191
2.3265306122449,0.857142857142857,0.00406569112546307
2.3265306122449,1.10204081632653,0.00748703909305898
2.57142857142857,-6,0.0755859923620074
2.57142857142857,-5.75510204081633,0.057487515386322
2.57142857142857,-5.51020408163265,0.0434153907656282
2.57142857142857,-5.26530612244898,0.0316383218233405
2.57142857142857,-5.02040816326531,0.0215259757070481
2.57142857142857,-4.77551020408163,0.013339576885967
2.57142857142857,-4.53061224489796,0.00757241436084227
2.57142857142857,-4.28571428571429,0.00434000900956782
2.57142857142857,-4.04081632653061,0.00318086215036945
2.57142857142857,-3.79591836734694,0.00327652988938748
2.57142857142857,-3.55102040816327,0.00382591855441938
2.57142857142857,-3.30612244897959,0.00429631680975867
2.57142857142857,-3.06122448979592,0.00446414251861044
2.57142857142857,-2.81632653061224,0.0043418587505763
2.57142857142857,-2.57142857142857,0.00411110932980047
2.57142857142857,-2.3265306122449,0.00407449350739958
2.57142857142857,-2.08163265306122,0.00455056433153933
2.57142857142857,-1.83673469387755,0.0056778792311698
2.57142857142857,-1.59183673469388,0.00722548308787624
2.57142857142857,-1.3469387755102,0.00858503211458106
2.57142857142857,-1.10204081632653,0.00903653949097594
2.57142857142857,-0.857142857142857,0.00817370198604472
2.57142857142857,-0.612244897959184,0.0062095445380419
2.57142857142857,-0.36734693877551,0.00391465313024325
2.57142857142857,-0.122448979591837,0.00218098092708824
2.57142857142857,0.122448979591837,0.00149610737379219
2.57142857142857,0.36734693877551,0.00173534247178619
2.57142857142857,0.612244897959184,0.00251323240553725
2.57142857142857,0.857142857142857,0.0039632729793157
2.57142857142857,1.10204081632653,0.00747498042161271
2.81632653061224,-6,0.0518527366649438
2.81632653061224,-5.75510204081633,0.0375789599623936
2.81632653061224,-5.51020408163265,0.0277835137397015
2.81632653061224,-5.26530612244898,0.0202320986849007
2.81632653061224,-5.02040816326531,0.0138683357694384
2.81632653061224,-4.77551020408163,0.00865894723186178
2.81632653061224,-4.53061224489796,0.00496913205742006
2.81632653061224,-4.28571428571429,0.00296088003608264
2.81632653061224,-4.04081632653061,0.00236263195553388
2.81632653061224,-3.79591836734694,0.00261755145583381
2.81632653061224,-3.55102040816327,0.00316794528936587
2.81632653061224,-3.30612244897959,0.00363743691927548
2.81632653061224,-3.06122448979592,0.00385331261773281
2.81632653061224,-2.81632653061224,0.00380361877206753
2.81632653061224,-2.57142857142857,0.00361993154212453
2.81632653061224,-2.3265306122449,0.00356805736592603
2.81632653061224,-2.08163265306122,0.00396202080072477
2.81632653061224,-1.83673469387755,0.00497531802780909
2.81632653061224,-1.59183673469388,0.00645107967383801
2.81632653061224,-1.3469387755102,0.00787605599258306
2.81632653061224,-1.10204081632653,0.0086009384049554
2.81632653061224,-0.857142857142857,0.0082084504589941
2.81632653061224,-0.612244897959184,0.00679130566024533
2.81632653061224,-0.36734693877551,0.0049281251486577
2.81632653061224,-0.122448979591837,0.00334393710586273
2.81632653061224,0.122448979591837,0.00248663512983921
2.81632653061224,0.36734693877551,0.00236142245914384
2.81632653061224,0.612244897959184,0.00283435751069167
2.81632653061224,0.857142857142857,0.00429866219899971
2.81632653061224,1.10204081632653,0.00829396831143131
3.06122448979592,-6,0.0326043142863039
3.06122448979592,-5.75510204081633,0.0218050908086546
3.06122448979592,-5.51020408163265,0.0157901246031575
3.06122448979592,-5.26530612244898,0.0119178891147699
3.06122448979592,-5.02040816326531,0.00875631103865876
3.06122448979592,-4.77551020408163,0.00598591734418902
3.06122448979592,-4.53061224489796,0.00384103826538296
3.06122448979592,-4.28571428571429,0.00254796349084968
3.06122448979592,-4.04081632653061,0.00207098097409647
3.06122448979592,-3.79591836734694,0.00216751698502948
3.06122448979592,-3.55102040816327,0.00255031017315799
3.06122448979592,-3.30612244897959,0.00298188807552852
3.06122448979592,-3.06122448979592,0.00328520453334918
3.06122448979592,-2.81632653061224,0.00335540713988786
3.06122448979592,-2.57142857142857,0.00321686327551879
3.06122448979592,-2.3265306122449,0.00306621194987605
3.06122448979592,-2.08163265306122,0.00320962618990289
3.06122448979592,-1.83673469387755,0.00388387091832149
3.06122448979592,-1.59183673469388,0.00506674220342396
3.06122448979592,-1.3469387755102,0.00642083781049563
3.06122448979592,-1.10204081632653,0.00743576584782801
3.06122448979592,-0.857142857142857,0.00769650409047196
3.06122448979592,-0.612244897959184,0.007110859267765
3.06122448979592,-0.36734693877551,0.00594659590421237
3.06122448979592,-0.122448979591837,0.00465589912140368
3.06122448979592,0.122448979591837,0.00362690821952921
3.06122448979592,0.36734693877551,0.00308882265218358
3.06122448979592,0.612244897959184,0.00332591362898077
3.06122448979592,0.857142857142857,0.00513916878037596
3.06122448979592,1.10204081632653,0.0102602058427737
3.30612244897959,-6,0.0195744417205597
3.30612244897959,-5.75510204081633,0.0115423230097706
3.30612244897959,-5.51020408163265,0.00832668818205934
3.30612244897959,-5.26530612244898,0.00707839534919413
3.30612244897959,-5.02040816326531,0.00614930906050637
3.30612244897959,-4.77551020408163,0.0050199233224425
3.30612244897959,-4.53061224489796,0.00381295884648364
3.30612244897959,-4.28571428571429,0.00280153736436223
3.30612244897959,-4.04081632653061,0.00215966411748486
3.30612244897959,-3.79591836734694,0.00193472653254956
3.30612244897959,-3.55102040816327,0.00208347375572182
3.30612244897959,-3.30612244897959,0.00247423607589864
3.30612244897959,-3.06122448979592,0.00289008107482763
3.30612244897959,-2.81632653061224,0.00310515468500955
3.30612244897959,-2.57142857142857,0.00302128670595053
3.30612244897959,-2.3265306122449,0.00275886518935009
3.30612244897959,-2.08163265306122,0.00260886214505257
3.30612244897959,-1.83673469387755,0.00286208677282568
3.30612244897959,-1.59183673469388,0.00362894390635621
3.30612244897959,-1.3469387755102,0.0047638571451078
3.30612244897959,-1.10204081632653,0.0059284500438011
3.30612244897959,-0.857142857142857,0.00674339314238026
3.30612244897959,-0.612244897959184,0.00694478947959482
3.30612244897959,-0.36734693877551,0.00647743635832571
3.30612244897959,-0.122448979591837,0.00550246622386102
3.30612244897959,0.122448979591837,0.0043552839057443
3.30612244897959,0.36734693877551,0.00353894756412793
3.30612244897959,0.612244897959184,0.00383322737441549
3.30612244897959,0.857142857142857,0.00650685940697204
3.30612244897959,1.10204081632653,0.013478083545689
3.55102040816327,-6,0.012332535835905
3.55102040816327,-5.75510204081633,0.00630140809787427
3.55102040816327,-5.51020408163265,0.00480964006059087
3.55102040816327,-5.26530612244898,0.00503362812068131
3.55102040816327,-5.02040816326531,0.00531871912558796
3.55102040816327,-4.77551020408163,0.00507324455711594
3.55102040816327,-4.53061224489796,0.00433757601712786
3.55102040816327,-4.28571428571429,0.00338389142307999
3.55102040816327,-4.04081632653061,0.00251109725190418
3.55102040816327,-3.79591836734694,0.00197139988712142
3.55102040816327,-3.55102040816327,0.00190262315507078
3.55102040816327,-3.30612244897959,0.00224734472773558
3.55102040816327,-3.06122448979592,0.00274908197475282
3.55102040816327,-2.81632653061224,0.0030864731961871
3.55102040816327,-2.57142857142857,0.00307394431943947
3.55102040816327,-2.3265306122449,0.00277769201353645
3.55102040816327,-2.08163265306122,0.00246158524424206
3.55102040816327,-1.83673469387755,0.00241874556151728
3.55102040816327,-1.59183673469388,0.00281776571336168
3.55102040816327,-1.3469387755102,0.00364273901401713
3.55102040816327,-1.10204081632653,0.0047124380831573
3.55102040816327,-0.857142857142857,0.00573059908117146
3.55102040816327,-0.612244897959184,0.00635658248139054
3.55102040816327,-0.36734693877551,0.00631817578950333
3.55102040816327,-0.122448979591837,0.00556381528500505
3.55102040816327,0.122448979591837,0.00440552211721285
3.55102040816327,0.36734693877551,0.0036030400334347
3.55102040816327,0.612244897959184,0.00438618682659209
3.55102040816327,0.857142857142857,0.00843673504511694
3.55102040816327,1.10204081632653,0.0178048808813964
3.79591836734694,-6,0.00909001102008583
3.79591836734694,-5.75510204081633,0.00444808913120504
3.79591836734694,-5.51020408163265,0.00380839048269571
3.79591836734694,-5.26530612244898,0.00457212713035243
3.79591836734694,-5.02040816326531,0.0052752612012969
3.79591836734694,-4.77551020408163,0.00538468963425481
3.79591836734694,-4.53061224489796,0.00488946281149599
3.79591836734694,-4.28571428571429,0.00400021362218672
3.79591836734694,-4.04081632653061,0.00302806043672593
3.79591836734694,-3.79591836734694,0.00231471044768977
3.79591836734694,-3.55102040816327,0.00210036343126968
3.79591836734694,-3.30612244897959,0.00237856923361618
3.79591836734694,-3.06122448979592,0.0028836216043846
3.79591836734694,-2.81632653061224,0.00326492423711017
3.79591836734694,-2.57142857142857,0.00332358093440416
3.79591836734694,-2.3265306122449,0.00312054781397431
3.79591836734694,-2.08163265306122,0.00288738862092819
3.79591836734694,-1.83673469387755,0.00284786759793498
3.79591836734694,-1.59183673469388,0.00310718778257307
3.79591836734694,-1.3469387755102,0.00365492093986353
3.79591836734694,-1.10204081632653,0.00440197078180726
3.79591836734694,-0.857142857142857,0.00517420236231531
3.79591836734694,-0.612244897959184,0.0056954026478922
3.79591836734694,-0.36734693877551,0.00566336605406204
3.79591836734694,-0.122448979591837,0.00496129795876704
3.79591836734694,0.122448979591837,0.00391700858614935
3.79591836734694,0.36734693877551,0.00346411643821387
3.79591836734694,0.612244897959184,0.00512519231417391
3.79591836734694,0.857142857142857,0.0108424357892632
3.79591836734694,1.10204081632653,0.0227159608829526
4.04081632653061,-6,0.00782130081739246
4.04081632653061,-5.75510204081633,0.00417136405015223
4.04081632653061,-5.51020408163265,0.00383451148406605
4.04081632653061,-5.26530612244898,0.00455579374178078
4.04081632653061,-5.02040816326531,0.0051973149584057
4.04081632653061,-4.77551020408163,0.00538598490504122
4.04081632653061,-4.53061224489796,0.00508908192059959
4.04081632653061,-4.28571428571429,0.00440688131812533
4.04081632653061,-4.04081632653061,0.00356230679183067
4.04081632653061,-3.79591836734694,0.00287948677323213
4.04081632653061,-3.55102040816327,0.00262830336842113
4.04081632653061,-3.30612244897959,0.00283603136484178
4.04081632653061,-3.06122448979592,0.00326366426368052
4.04081632653061,-2.81632653061224,0.00360176120388894
4.04081632653061,-2.57142857142857,0.003716808884689
4.04081632653061,-2.3265306122449,0.00372316515797017
4.04081632653061,-2.08163265306122,0.00383127695732954
4.04081632653061,-1.83673469387755,0.0041406212507461
4.04081632653061,-1.59183673469388,0.00457632682720671
4.04081632653061,-1.3469387755102,0.00499397603284291
4.04081632653061,-1.10204081632653,0.00530102075592048
4.04081632653061,-0.857142857142857,0.00545594968229485
4.04081632653061,-0.612244897959184,0.00537852597563582
4.04081632653061,-0.36734693877551,0.00493434384962438
4.04081632653061,-0.122448979591837,0.00410188313899912
4.04081632653061,0.122448979591837,0.00325410248125013
4.04081632653061,0.36734693877551,0.00337185151679881
4.04081632653061,0.612244897959184,0.00605117077336448
4.04081632653061,0.857142857142857,0.013298945942989
4.04081632653061,1.10204081632653,0.0271951847202354
4.28571428571429,-6,0.00714466197237901
4.28571428571429,-5.75510204081633,0.00424256394414607
4.28571428571429,-5.51020408163265,0.00394755191083979
4.28571428571429,-5.26530612244898,0.00436780218627802
4.28571428571429,-5.02040816326531,0.00473680986245151
4.28571428571429,-4.77551020408163,0.00489239312400963
4.28571428571429,-4.53061224489796,0.00480750779439104
4.28571428571429,-4.28571428571429,0.0044579604793919
4.28571428571429,-4.04081632653061,0.00392805895406362
4.28571428571429,-3.79591836734694,0.00346227556622858
4.28571428571429,-3.55102040816327,0.00331394515000388
4.28571428571429,-3.30612244897959,0.00352810251808466
4.28571428571429,-3.06122448979592,0.00390423705495341
4.28571428571429,-2.81632653061224,0.0042026055236099
4.28571428571429,-2.57142857142857,0.00439085481796658
4.28571428571429,-2.3265306122449,0.00467277542548961
4.28571428571429,-2.08163265306122,0.00526233640370244
4.28571428571429,-1.83673469387755,0.00612852755198245
4.28571428571429,-1.59183673469388,0.00696370183509187
4.28571428571429,-1.3469387755102,0.00739932457151204
4.28571428571429,-1.10204081632653,0.00725507931587921
4.28571428571429,-0.857142857142857,0.00660119993267855
4.28571428571429,-0.612244897959184,0.00562556785319096
4.28571428571429,-0.36734693877551,0.00449484527148181
4.28571428571429,-0.122448979591837,0.00339169650252358
4.28571428571429,0.122448979591837,0.00273187272299735
4.28571428571429,0.36734693877551,0.00340412097734144
4.28571428571429,0.612244897959184,0.00686393250703171
4.28571428571429,0.857142857142857,0.015013244774129
4.28571428571429,1.10204081632653,0.0298928559129814
4.53061224489796,-6,0.00659441462513971
4.53061224489796,-5.75510204081633,0.00424743998855492
4.53061224489796,-5.51020408163265,0.00392049131804334
4.53061224489796,-5.26530612244898,0.00401014988822024
4.53061224489796,-5.02040816326531,0.00407088957442109
4.53061224489796,-4.77551020408163,0.00414378300288504
4.53061224489796,-4.53061224489796,0.00423197003215531
4.53061224489796,-4.28571428571429,0.00421845537969356
4.53061224489796,-4.04081632653061,0.00406848913674834
4.53061224489796,-3.79591836734694,0.00395001107863646
4.53061224489796,-3.55102040816327,0.00409087116251439
4.53061224489796,-3.30612244897959,0.0045345073074205
4.53061224489796,-3.06122448979592,0.005085500770315
4.53061224489796,-2.81632653061224,0.00552705482217869
4.53061224489796,-2.57142857142857,0.00588306176793002
4.53061224489796,-2.3265306122449,0.00642925895823249
4.53061224489796,-2.08163265306122,0.00740945709719271
4.53061224489796,-1.83673469387755,0.0087209464812088
4.53061224489796,-1.59183673469388,0.00987830832862285
4.53061224489796,-1.3469387755102,0.0103055302495353
4.53061224489796,-1.10204081632653,0.00970883960555941
4.53061224489796,-0.857142857142857,0.00823259667452758
4.53061224489796,-0.612244897959184,0.00631964802678181
4.53061224489796,-0.36734693877551,0.00445437350411543
4.53061224489796,-0.122448979591837,0.00303314566939561
4.53061224489796,0.122448979591837,0.00246647571049291
4.53061224489796,0.36734693877551,0.00342925055294174
4.53061224489796,0.612244897959184,0.0070862490551698
4.53061224489796,0.857142857142857,0.0151444552906304
4.53061224489796,1.10204081632653,0.0296540463459144
4.77551020408163,-6,0.00630239600365984
4.77551020408163,-5.75510204081633,0.00428715204528768
4.77551020408163,-5.51020408163265,0.00394117430396018
4.77551020408163,-5.26530612244898,0.00380894180942082
4.77551020408163,-5.02040816326531,0.00363974320901478
4.77551020408163,-4.77551020408163,0.00361991114070992
4.77551020408163,-4.53061224489796,0.00380242033369854
4.77551020408163,-4.28571428571429,0.00404664793033388
4.77551020408163,-4.04081632653061,0.00427701695603572
4.77551020408163,-3.79591836734694,0.00464108184279238
4.77551020408163,-3.55102040816327,0.00535827916299608
4.77551020408163,-3.30612244897959,0.00643911842992811
4.77551020408163,-3.06122448979592,0.00760977825383796
4.77551020408163,-2.81632653061224,0.00855212675775402
4.77551020408163,-2.57142857142857,0.00921836163053202
4.77551020408163,-2.3265306122449,0.00988079390872831
4.77551020408163,-2.08163265306122,0.0108364318835428
4.77551020408163,-1.83673469387755,0.0120354061270415
4.77551020408163,-1.59183673469388,0.012989149880878
4.77551020408163,-1.3469387755102,0.0130608298229834
4.77551020408163,-1.10204081632653,0.0119028475683998
4.77551020408163,-0.857142857142857,0.00969736168304047
4.77551020408163,-0.612244897959184,0.00704537567950037
4.77551020408163,-0.36734693877551,0.0046377876858098
4.77551020408163,-0.122448979591837,0.00298449516728821
4.77551020408163,0.122448979591837,0.00240221812514663
4.77551020408163,0.36734693877551,0.00327212234024621
4.77551020408163,0.612244897959184,0.00641311287568075
4.77551020408163,0.857142857142857,0.0133423471534644
4.77551020408163,1.10204081632653,0.0262164607800798
5.02040816326531,-6,0.00647699175378613
5.02040816326531,-5.75510204081633,0.0044811967428241
5.02040816326531,-5.51020408163265,0.00412323902376116
5.02040816326531,-5.26530612244898,0.0039370730128846
5.02040816326531,-5.02040816326531,0.0037095424318484
5.02040816326531,-4.77551020408163,0.00368951629908842
5.02040816326531,-4.53061224489796,0.00399300858944335
5.02040816326531,-4.28571428571429,0.00453485618129051
5.02040816326531,-4.04081632653061,0.00529078360790675
5.02040816326531,-3.79591836734694,0.00644841661698742
5.02040816326531,-3.55102040816327,0.00822345353520088
5.02040816326531,-3.30612244897959,0.010533740347251
5.02040816326531,-3.06122448979592,0.0129042340912179
5.02040816326531,-2.81632653061224,0.0147474396705596
5.02040816326531,-2.57142857142857,0.0157764083267656
5.02040816326531,-2.3265306122449,0.01616253164714
5.02040816326531,-2.08163265306122,0.0162907959504439
5.02040816326531,-1.83673469387755,0.0163444768341038
5.02040816326531,-1.59183673469388,0.0161006057029509
5.02040816326531,-1.3469387755102,0.0151126137007307
5.02040816326531,-1.10204081632653,0.0131119261549654
5.02040816326531,-0.857142857142857,0.0102904996053869
5.02040816326531,-0.612244897959184,0.00725036917148464
5.02040816326531,-0.36734693877551,0.00468211914449895
5.02040816326531,-0.122448979591837,0.00303268683050462
5.02040816326531,0.122448979591837,0.00242407830036545
5.02040816326531,0.36734693877551,0.00292232260657654
5.02040816326531,0.612244897959184,0.00503813735523417
5.02040816326531,0.857142857142857,0.010172310820577
5.02040816326531,1.10204081632653,0.0206815606641716
5.26530612244898,-6,0.00717706015884756
5.26530612244898,-5.75510204081633,0.00474337344553766
5.26530612244898,-5.51020408163265,0.00426703819338936
5.26530612244898,-5.26530612244898,0.00415458052891948
5.26530612244898,-5.02040816326531,0.00410243889552425
5.26530612244898,-4.77551020408163,0.00435219071005383
5.26530612244898,-4.53061224489796,0.00509019242622416
5.26530612244898,-4.28571428571429,0.0063389181668419
5.26530612244898,-4.04081632653061,0.00816949505167858
5.26530612244898,-3.79591836734694,0.0108070045426756
5.26530612244898,-3.55102040816327,0.014403903447135
5.26530612244898,-3.30612244897959,0.0186780450892238
5.26530612244898,-3.06122448979592,0.0228123387900158
5.26530612244898,-2.81632653061224,0.025794851410693
5.26530612244898,-2.57142857142857,0.0269658030988337
5.26530612244898,-2.3265306122449,0.0263386129020057
5.26530612244898,-2.08163265306122,0.0244592532521171
5.26530612244898,-1.83673469387755,0.0219603602396004
5.26530612244898,-1.59183673469388,0.0191905044818103
5.26530612244898,-1.3469387755102,0.0161813499289954
5.26530612244898,-1.10204081632653,0.0129022307072643
5.26530612244898,-0.857142857142857,0.00952935334774085
5.26530612244898,-0.612244897959184,0.00648565358899938
5.26530612244898,-0.36734693877551,0.00422294575867316
5.26530612244898,-0.122448979591837,0.00293720820692139
5.26530612244898,0.122448979591837,0.00248430059317267
5.26530612244898,0.36734693877551,0.00265812463731069
5.26530612244898,0.612244897959184,0.00376215130482821
5.26530612244898,0.857142857142857,0.00716817450498836
5.26530612244898,1.10204081632653,0.0154597289716676
5.51020408163265,-6,0.00862651886057064
5.51020408163265,-5.75510204081633,0.00510503184076627
5.51020408163265,-5.51020408163265,0.00417529144464862
5.51020408163265,-5.26530612244898,0.00409449237895099
5.51020408163265,-5.02040816326531,0.00442597552343865
5.51020408163265,-4.77551020408163,0.00538291253323403
5.51020408163265,-4.53061224489796,0.00722619686056319
5.51020408163265,-4.28571428571429,0.0100821231944908
5.51020408163265,-4.04081632653061,0.0140649127827207
5.51020408163265,-3.79591836734694,0.0193214765831772
5.51020408163265,-3.55102040816327,0.0257828837657717
5.51020408163265,-3.30612244897959,0.0328055826931025
5.51020408163265,-3.06122448979592,0.0390982799377436
5.51020408163265,-2.81632653061224,0.0431374069653587
5.51020408163265,-2.57142857142857,0.043857102596841
5.51020408163265,-2.3265306122449,0.0411495791730387
5.51020408163265,-2.08163265306122,0.0358487089992732
5.51020408163265,-1.83673469387755,0.0292550248115398
5.51020408163265,-1.59183673469388,0.0225585892097289
5.51020408163265,-1.3469387755102,0.0165105239242102
5.51020408163265,-1.10204081632653,0.0114448049120227
5.51020408163265,-0.857142857142857,0.00749110944504955
5.51020408163265,-0.612244897959184,0.00473458288156497
5.51020408163265,-0.36734693877551,0.00319246456956596
5.51020408163265,-0.122448979591837,0.00267995360729195
5.51020408163265,0.122448979591837,0.00278063278836943
5.51020408163265,0.36734693877551,0.00311459646832629
5.51020408163265,0.612244897959184,0.00389808474945313
5.51020408163265,0.857142857142857,0.00651894147380333
5.51020408163265,1.10204081632653,0.0137025990175814
5.75510204081633,-6,0.0118586328299011
5.75510204081633,-5.75510204081633,0.00642243419327554
5.75510204081633,-5.51020408163265,0.00441756589643344
5.75510204081633,-5.26530612244898,0.00404962513859142
5.75510204081633,-5.02040816326531,0.00481808098833969
5.75510204081633,-4.77551020408163,0.0069520665763852
5.75510204081633,-4.53061224489796,0.0107909990156774
5.75510204081633,-4.28571428571429,0.0164991114081754
5.75510204081633,-4.04081632653061,0.0240792435359323
5.75510204081633,-3.79591836734694,0.0333736945493018
5.75510204081633,-3.55102040816327,0.0438482693295922
5.75510204081633,-3.30612244897959,0.0543047953587136
5.75510204081633,-3.06122448979592,0.0628827427813149
5.75510204081633,-2.81632653061224,0.067557754066592
5.75510204081633,-2.57142857142857,0.0669497524684494
5.75510204081633,-2.3265306122449,0.0609689161384103
5.75510204081633,-2.08163265306122,0.0508996579759285
5.75510204081633,-1.83673469387755,0.0388826530295164
5.75510204081633,-1.59183673469388,0.0271139217951383
5.75510204081633,-1.3469387755102,0.017190498515987
5.75510204081633,-1.10204081632653,0.00986511898821002
5.75510204081633,-0.857142857142857,0.00518817636800789
5.75510204081633,-0.612244897959184,0.0028129473874427
5.75510204081633,-0.36734693877551,0.00222886823886231
5.75510204081633,-0.122448979591837,0.00284473111277045
5.75510204081633,0.122448979591837,0.00404150524850289
5.75510204081633,0.36734693877551,0.0053929830168451
5.75510204081633,0.612244897959184,0.00712361737024619
5.75510204081633,0.857142857142857,0.0106066271057125
5.75510204081633,1.10204081632653,0.0185106607827349
6,-6,0.0191449151837411
6,-5.75510204081633,0.0109291625190502
6,-5.51020408163265,0.00702110085709678
6,-5.26530612244898,0.00577185461923585
6,-5.02040816326531,0.00677946232197396
6,-4.77551020408163,0.0103857794952811
6,-4.53061224489796,0.0170127052751165
6,-4.28571428571429,0.0267560351079083
6,-4.04081632653061,0.0392966281726247
6,-3.79591836734694,0.0538992563704812
6,-3.55102040816327,0.0693026855337499
6,-3.30612244897959,0.0835827862190418
6,-3.06122448979592,0.094278472790805
6,-2.81632653061224,0.098969334559467
6,-2.57142857142857,0.0961480766074258
6,-2.3265306122449,0.0859376875454868
6,-2.08163265306122,0.0702170292574983
6,-1.83673469387755,0.0520384454630945
6,-1.59183673469388,0.0346162620996031
6,-1.3469387755102,0.0203747787395097
6,-1.10204081632653,0.010459795435155
6,-0.857142857142857,0.00482390531568194
6,-0.612244897959184,0.00268894836738914
6,-0.36734693877551,0.00305190939910677
6,-0.122448979591837,0.00499889900728234
6,0.122448979591837,0.00783221342180723
6,0.36734693877551,0.0111987173157726
6,0.612244897959184,0.0153724679638608
6,0.857142857142857,0.021608206407634
6,1.10204081632653,0.0322510415577282


==> anc/sim_data/final_var_agent_3.csv <==
x,y,z
-1.10204081632653,-1.10204081632653,0.0206345603462169
-1.10204081632653,-0.857142857142857,0.0139002447109265
-1.10204081632653,-0.612244897959184,0.0110122951972438
-1.10204081632653,-0.36734693877551,0.00942563004340463
-1.10204081632653,-0.122448979591837,0.00779736380809937
-1.10204081632653,0.122448979591837,0.00612853061696755
-1.10204081632653,0.36734693877551,0.00527141520191082
-1.10204081632653,0.612244897959184,0.00605230669885576
-1.10204081632653,0.857142857142857,0.00850700742404831
-1.10204081632653,1.10204081632653,0.0116878145206595
-1.10204081632653,1.3469387755102,0.0141457608649996
-1.10204081632653,1.59183673469388,0.0147484221697609
-1.10204081632653,1.83673469387755,0.013291622599637
-1.10204081632653,2.08163265306122,0.0105518911054051
-1.10204081632653,2.3265306122449,0.00783261872279378
-1.10204081632653,2.57142857142857,0.00634412540388202
-1.10204081632653,2.81632653061224,0.00673918706019738
-1.10204081632653,3.06122448979592,0.00891483408666316
-1.10204081632653,3.30612244897959,0.0120421223707365
-1.10204081632653,3.55102040816327,0.0148032029403623
-1.10204081632653,3.79591836734694,0.015862093017336
-1.10204081632653,4.04081632653061,0.0144923773111189
-1.10204081632653,4.28571428571429,0.0110656238758751
-1.10204081632653,4.53061224489796,0.00702163412754886
-1.10204081632653,4.77551020408163,0.00419526519806229
-1.10204081632653,5.02040816326531,0.00384979037809957
-1.10204081632653,5.26530612244898,0.00608054996753143
-1.10204081632653,5.51020408163265,0.0100878908535414
-1.10204081632653,5.75510204081633,0.0152319759919731
-1.10204081632653,6,0.0221911190218836
-0.857142857142857,-1.10204081632653,0.0118261527132809
-0.857142857142857,-0.857142857142857,0.00647993618425974
-0.857142857142857,-0.612244897959184,0.00459198542538536
-0.857142857142857,-0.36734693877551,0.00386352952098984
-0.857142857142857,-0.122448979591837,0.00311483314422906
-0.857142857142857,0.122448979591837,0.00231207819993628
-0.857142857142857,0.36734693877551,0.00209626545526664
-0.857142857142857,0.612244897959184,0.00305179765614921
-0.857142857142857,0.857142857142857,0.00512676765170805
-0.857142857142857,1.10204081632653,0.00754962326237074
-0.857142857142857,1.3469387755102,0.00926674142227291
-0.857142857142857,1.59183673469388,0.00956762731978372
-0.857142857142857,1.83673469387755,0.00845539450830779
-0.857142857142857,2.08163265306122,0.00655266422689965
-0.857142857142857,2.3265306122449,0.00469845576646133
-0.857142857142857,2.57142857142857,0.00356782546615758
-0.857142857142857,2.81632653061224,0.00351022338707357
-0.857142857142857,3.06122448979592,0.0045449933722746
-0.857142857142857,3.30612244897959,0.00636136518188707
-0.857142857142857,3.55102040816327,0.00831542252832246
-0.857142857142857,3.79591836734694,0.0095789452078564
-0.857142857142857,4.04081632653061,0.00952580883986104
-0.857142857142857,4.28571428571429,0.00816480952364024
-0.857142857142857,4.53061224489796,0.0062443950817434
-0.857142857142857,4.77551020408163,0.0048273707220115
-0.857142857142857,5.02040816326531,0.00458139404884833
-0.857142857142857,5.26530612244898,0.00536427958364655
-0.857142857142857,5.51020408163265,0.00655834728235888
-0.857142857142857,5.75510204081633,0.00806169004868812
-0.857142857142857,6,0.0112865817470603
-0.612244897959184,-1.10204081632653,0.00759066354908033
-0.612244897959184,-0.857142857142857,0.00337004543073788
-0.612244897959184,-0.612244897959184,0.00203100440256715
-0.612244897959184,-0.36734693877551,0.00163556555753691
-0.612244897959184,-0.122448979591837,0.00129793624722174
-0.612244897959184,0.122448979591837,0.00105243821482659
-0.612244897959184,0.36734693877551,0.00136880438714321
-0.612244897959184,0.612244897959184,0.00255640983103766
-0.612244897959184,0.857142857142857,0.00438713375276378
-0.612244897959184,1.10204081632653,0.00615744493341891
-0.612244897959184,1.3469387755102,0.00712067395730764
-0.612244897959184,1.59183673469388,0.00695206952317645
-0.612244897959184,1.83673469387755,0.00589681356316951
-0.612244897959184,2.08163265306122,0.00452651657516812
-0.612244897959184,2.3265306122449,0.00335435139767654
-0.612244897959184,2.57142857142857,0.00263463290064853
-0.612244897959184,2.81632653061224,0.00244011221339929
-0.612244897959184,3.06122448979592,0.00281991419245659
-0.612244897959184,3.30612244897959,0.00379770110670491
-0.612244897959184,3.55102040816327,0.00520817115591149
-0.612244897959184,3.79591836734694,0.00661334152672732
-0.612244897959184,4.04081632653061,0.00749791471907163
-0.612244897959184,4.28571428571429,0.00763606345223178
-0.612244897959184,4.53061224489796,0.00727741478602306
-0.612244897959184,4.77551020408163,0.00691212082496578
-0.612244897959184,5.02040816326531,0.00678325969292126
-0.612244897959184,5.26530612244898,0.00663804083616859
-0.612244897959184,5.51020408163265,0.00610598693807912
-0.612244897959184,5.75510204081633,0.0055944383647672
-0.612244897959184,6,0.00709332314788902
-0.36734693877551,-1.10204081632653,0.00542596658147942
-0.36734693877551,-0.857142857142857,0.00216006790968898
-0.36734693877551,-0.612244897959184,0.00115771751237642
-0.36734693877551,-0.36734693877551,0.000851871675705773
-0.36734693877551,-0.122448979591837,0.000682842045382659
-0.36734693877551,0.122448979591837,0.000798896553271977
-0.36734693877551,0.36734693877551,0.00153988381456061
-0.36734693877551,0.612244897959184,0.00295859610884497
-0.36734693877551,0.857142857142857,0.00463453491449972
-0.36734693877551,1.10204081632653,0.00588041019954788
-0.36734693877551,1.3469387755102,0.00618179548456693
-0.36734693877551,1.59183673469388,0.00553042929794079
-0.36734693877551,1.83673469387755,0.00438813942744937
-0.36734693877551,2.08163265306122,0.00332301159134901
-0.36734693877551,2.3265306122449,0.00263670361825463
-0.36734693877551,2.57142857142857,0.00229122292139522
-0.36734693877551,2.81632653061224,0.00214657644729477
-0.36734693877551,3.06122448979592,0.00222442451485805
-0.36734693877551,3.30612244897959,0.00271257693919869
-0.36734693877551,3.55102040816327,0.0037180804475257
-0.36734693877551,3.79591836734694,0.00505477001713095
-0.36734693877551,4.04081632653061,0.00631844333509568
-0.36734693877551,4.28571428571429,0.00718983363818604
-0.36734693877551,4.53061224489796,0.00764524890522605
-0.36734693877551,4.77551020408163,0.00783750272482403
-0.36734693877551,5.02040816326531,0.00777536677350649
-0.36734693877551,5.26530612244898,0.00721507182480036
-0.36734693877551,5.51020408163265,0.00607080711567393
-0.36734693877551,5.75510204081633,0.00520043792715069
-0.36734693877551,6,0.0070021475716035
-0.122448979591837,-1.10204081632653,0.00398862077415524
-0.122448979591837,-0.857142857142857,0.00155124671717621
-0.122448979591837,-0.612244897959184,0.000852553560787561
-0.122448979591837,-0.36734693877551,0.000620154703214859
-0.122448979591837,-0.122448979591837,0.000561824563635738
-0.122448979591837,0.122448979591837,0.000924216749333295
-0.122448979591837,0.36734693877551,0.00194808304574423
-0.122448979591837,0.612244897959184,0.00348834055250125
-0.122448979591837,0.857142857142857,0.00498619536538902
-0.122448979591837,1.10204081632653,0.00578656138937239
-0.122448979591837,1.3469387755102,0.00556791970916787
-0.122448979591837,1.59183673469388,0.00455768517374705
-0.122448979591837,1.83673469387755,0.00335671157284129
-0.122448979591837,2.08163265306122,0.00250778303289378
-0.122448979591837,2.3265306122449,0.0021591363282637
-0.122448979591837,2.57142857142857,0.00208918937045732
-0.122448979591837,2.81632653061224,0.00203297203919661
-0.122448979591837,3.06122448979592,0.00198290823428066
-0.122448979591837,3.30612244897959,0.00218338848672106
-0.122448979591837,3.55102040816327,0.00285262699767996
-0.122448979591837,3.79591836734694,0.00393150856847729
-0.122448979591837,4.04081632653061,0.00511118897105173
-0.122448979591837,4.28571428571429,0.00608690122273242
-0.122448979591837,4.53061224489796,0.00674927525507146
-0.122448979591837,4.77551020408163,0.00711149002955219
-0.122448979591837,5.02040816326531,0.00709867065943964
-0.122448979591837,5.26530612244898,0.00655311955308396
-0.122448979591837,5.51020408163265,0.00567452482674713
-0.122448979591837,5.75510204081633,0.00570094025653006
-0.122448979591837,6,0.00930189554244149
0.122448979591837,-1.10204081632653,0.00298475549223121
0.122448979591837,-0.857142857142857,0.00120557247454955
0.122448979591837,-0.612244897959184,0.000809288520227436
0.122448979591837,-0.36734693877551,0.000698745179575966
0.122448979591837,-0.122448979591837,0.000742087736922803
0.122448979591837,0.122448979591837,0.0012344384968192
0.122448979591837,0.36734693877551,0.00234088600720461
0.122448979591837,0.612244897959184,0.00379812326400447
0.122448979591837,0.857142857142857,0.00500229718282141
0.122448979591837,1.10204081632653,0.00538732893804567
0.122448979591837,1.3469387755102,0.00481142659658207
0.122448979591837,1.59183673469388,0.00365737974004482
0.122448979591837,1.83673469387755,0.00255986977187628
0.122448979591837,2.08163265306122,0.00196653674788611
0.122448979591837,2.3265306122449,0.00187904151070284
0.122448979591837,2.57142857142857,0.00196918151195929
0.122448979591837,2.81632653061224,0.00194117604292915
0.122448979591837,3.06122448979592,0.00180448065022004
0.122448979591837,3.30612244897959,0.00182516725679321
0.122448979591837,3.55102040816327,0.00223750924846089
0.122448979591837,3.79591836734694,0.00301465871163065
0.122448979591837,4.04081632653061,0.00390903324839037
0.122448979591837,4.28571428571429,0.00468090360739831
0.122448979591837,4.53061224489796,0.00524800345226378
0.122448979591837,4.77551020408163,0.00560846888868971
0.122448979591837,5.02040816326531,0.00569178085265648
0.122448979591837,5.26530612244898,0.00545319019712659
0.122448979591837,5.51020408163265,0.00534657285312595
0.122448979591837,5.75510204081633,0.00692010816039296
0.122448979591837,6,0.0130273707885912
0.36734693877551,-1.10204081632653,0.00261627571695661
0.36734693877551,-0.857142857142857,0.00125091827397772
0.36734693877551,-0.612244897959184,0.00108449912033909
0.36734693877551,-0.36734693877551,0.00107718596802686
0.36734693877551,-0.122448979591837,0.00115353294961434
0.36734693877551,0.122448979591837,0.00161229203967383
0.36734693877551,0.36734693877551,0.00257115954285775
0.36734693877551,0.612244897959184,0.00372946679847502
0.36734693877551,0.857142857142857,0.00452778978193297
0.36734693877551,1.10204081632653,0.00454014758859272
0.36734693877551,1.3469387755102,0.00378906446042021
0.36734693877551,1.59183673469388,0.00273592743192302
0.36734693877551,1.83673469387755,0.00194818641952432
0.36734693877551,2.08163265306122,0.0017035091915924
0.36734693877551,2.3265306122449,0.00184491971099582
0.36734693877551,2.57142857142857,0.00199015946852299
0.36734693877551,2.81632653061224,0.00189629182337153
0.36734693877551,3.06122448979592,0.0016560284427159
0.36734693877551,3.30612244897959,0.0015711740281143
0.36734693877551,3.55102040816327,0.00185201398927709
0.36734693877551,3.79591836734694,0.00243904808759282
0.36734693877551,4.04081632653061,0.00309690666234136
0.36734693877551,4.28571428571429,0.00364555083260093
0.36734693877551,4.53061224489796,0.00406819739928194
0.36734693877551,4.77551020408163,0.00440421959471693
0.36734693877551,5.02040816326531,0.00462625720639531
0.36734693877551,5.26530612244898,0.00479965543779454
0.36734693877551,5.51020408163265,0.00558842456882391
0.36734693877551,5.75510204081633,0.00878949328753637
0.36734693877551,6,0.0173944658067633
0.612244897959184,-1.10204081632653,0.00300227491155314
0.612244897959184,-0.857142857142857,0.00179803514426369
0.612244897959184,-0.612244897959184,0.00172875282050927
0.612244897959184,-0.36734693877551,0.00172349126191823
0.612244897959184,-0.122448979591837,0.00169782536199653
0.612244897959184,0.122448979591837,0.00194273094690534
0.612244897959184,0.36734693877551,0.00257068795804899
0.612244897959184,0.612244897959184,0.00331070402614725
0.612244897959184,0.857142857142857,0.00369974294905229
0.612244897959184,1.10204081632653,0.0034591345693582
0.612244897959184,1.3469387755102,0.00273319995215976
0.612244897959184,1.59183673469388,0.00198968549605977
0.612244897959184,1.83673469387755,0.00165943759797865
0.612244897959184,2.08163265306122,0.00181193961939324
0.612244897959184,2.3265306122449,0.00213666392075845
0.612244897959184,2.57142857142857,0.00223937410358915
0.612244897959184,2.81632653061224,0.00198978881426265
0.612244897959184,3.06122448979592,0.00161765424540816
0.612244897959184,3.30612244897959,0.00148797507317788
0.612244897959184,3.55102040816327,0.00177805407411907
0.612244897959184,3.79591836734694,0.00235475287799325
0.612244897959184,4.04081632653061,0.00294064346284095
0.612244897959184,4.28571428571429,0.00337272158889629
0.612244897959184,4.53061224489796,0.00368583053930194
0.612244897959184,4.77551020408163,0.00397335991189185
0.612244897959184,5.02040816326531,0.00426931652312362
0.612244897959184,5.26530612244898,0.00474725215314598
0.612244897959184,5.51020408163265,0.0062496257977887
0.612244897959184,5.75510204081633,0.0107772761057498
0.612244897959184,6,0.0214365089222092
0.857142857142857,-1.10204081632653,0.00391561267760721
0.857142857142857,-0.857142857142857,0.00271546611357415
0.857142857142857,-0.612244897959184,0.00263565897054968
0.857142857142857,-0.36734693877551,0.00252333797475102
0.857142857142857,-0.122448979591837,0.00226679550464864
0.857142857142857,0.122448979591837,0.00217509004660887
0.857142857142857,0.36734693877551,0.00240849447588359
0.857142857142857,0.612244897959184,0.00276986834186516
0.857142857142857,0.857142857142857,0.00289534280925013
0.857142857142857,1.10204081632653,0.00260719859740371
0.857142857142857,1.3469387755102,0.0020986303164291
0.857142857142857,1.59183673469388,0.0017820263600678
0.857142857142857,1.83673469387755,0.00192904160166957
0.857142857142857,2.08163265306122,0.00241945082311873
0.857142857142857,2.3265306122449,0.00282890182502932
0.857142857142857,2.57142857142857,0.0027894588913156
0.857142857142857,2.81632653061224,0.00231064669788422
0.857142857142857,3.06122448979592,0.00177854427813207
0.857142857142857,3.30612244897959,0.00163628056365878
0.857142857142857,3.55102040816327,0.0020323505672869
0.857142857142857,3.79591836734694,0.00274139287771874
0.857142857142857,4.04081632653061,0.00339943658356739
0.857142857142857,4.28571428571429,0.00380507577625322
0.857142857142857,4.53061224489796,0.00400393706011043
0.857142857142857,4.77551020408163,0.00413383471524237
0.857142857142857,5.02040816326531,0.00430535819932398
0.857142857142857,5.26530612244898,0.00481569922503711
0.857142857142857,5.51020408163265,0.00668010600484487
0.857142857142857,5.75510204081633,0.0120788462718921
0.857142857142857,6,0.0242172488182529
1.10204081632653,-1.10204081632653,0.00489364722354546
1.10204081632653,-0.857142857142857,0.00368408803783343
1.10204081632653,-0.612244897959184,0.00357244126704503
1.10204081632653,-0.36734693877551,0.00330763279459645
1.10204081632653,-0.122448979591837,0.0027670122819235
1.10204081632653,0.122448979591837,0.00232288697085758
1.10204081632653,0.36734693877551,0.00223198215237774
1.10204081632653,0.612244897959184,0.00238824387534625
1.10204081632653,0.857142857142857,0.00249081532354539
1.10204081632653,1.10204081632653,0.00238319145730592
1.10204081632653,1.3469387755102,0.00222458206822457
1.10204081632653,1.59183673469388,0.00233249499758764
1.10204081632653,1.83673469387755,0.00284350344480372
1.10204081632653,2.08163265306122,0.00351507546930591
1.10204081632653,2.3265306122449,0.00387482734583233
1.10204081632653,2.57142857142857,0.00361004455942388
1.10204081632653,2.81632653061224,0.00286053661037872
1.10204081632653,3.06122448979592,0.0021474687296103
1.10204081632653,3.30612244897959,0.00198605658303092
1.10204081632653,3.55102040816327,0.00250778619555359
1.10204081632653,3.79591836734694,0.00340338925145089
1.10204081632653,4.04081632653061,0.00420480216880581
1.10204081632653,4.28571428571429,0.00462826344682027
1.10204081632653,4.53061224489796,0.00468296371204552
1.10204081632653,4.77551020408163,0.00452738559736471
1.10204081632653,5.02040816326531,0.00435567852829105
1.10204081632653,5.26530612244898,0.00460899342468662
1.10204081632653,5.51020408163265,0.00648387963930108
1.10204081632653,5.75510204081633,0.0123277262799208
1.10204081632653,6,0.0254291188978214
1.3469387755102,-1.10204081632653,0.00552034360491011
1.3469387755102,-0.857142857142857,0.00438162917678137
1.3469387755102,-0.612244897959184,0.00428333371203665
1.3469387755102,-0.36734693877551,0.00388866287545575
1.3469387755102,-0.122448979591837,0.00309498805175734
1.3469387755102,0.122448979591837,0.00237629416605523
1.3469387755102,0.36734693877551,0.00211123777369521
1.3469387755102,0.612244897959184,0.00227527785239579
1.3469387755102,0.857142857142857,0.00257759183356765
1.3469387755102,1.10204081632653,0.0028047987472995
1.3469387755102,1.3469387755102,0.00302003053034039
1.3469387755102,1.59183673469388,0.00343948903372743
1.3469387755102,1.83673469387755,0.00412254707143617
1.3469387755102,2.08163265306122,0.00479368239533223
1.3469387755102,2.3265306122449,0.00499957957186808
1.3469387755102,2.57142857142857,0.00449129906028461
1.3469387755102,2.81632653061224,0.00349529916943309
1.3469387755102,3.06122448979592,0.00261314030008247
1.3469387755102,3.30612244897959,0.00240840445737017
1.3469387755102,3.55102040816327,0.00301436805706795
1.3469387755102,3.79591836734694,0.00407598010547977
1.3469387755102,4.04081632653061,0.00504372626137084
1.3469387755102,4.28571428571429,0.00554078501790439
1.3469387755102,4.53061224489796,0.00550531329978715
1.3469387755102,4.77551020408163,0.00508140418890479
1.3469387755102,5.02040816326531,0.00452642870986825
1.3469387755102,5.26530612244898,0.00441593587763289
1.3469387755102,5.51020408163265,0.00611455690709051
1.3469387755102,5.75510204081633,0.0121136285125915
1.3469387755102,6,0.0257648474167099
1.59183673469388,-1.10204081632653,0.00562027087245237
1.59183673469388,-0.857142857142857,0.00462870093497353
1.59183673469388,-0.612244897959184,0.00458811286464611
1.59183673469388,-0.36734693877551,0.00410989762931374
1.59183673469388,-0.122448979591837,0.00313929251668532
1.59183673469388,0.122448979591837,0.00226382514580048
1.59183673469388,0.36734693877551,0.0019750409597391
1.59183673469388,0.612244897959184,0.00229881875533128
1.59183673469388,0.857142857142857,0.00290694863040736
1.59183673469388,1.10204081632653,0.0034827185503909
1.59183673469388,1.3469387755102,0.00397382126318918
1.59183673469388,1.59183673469388,0.00452302903837082
1.59183673469388,1.83673469387755,0.00518349086684139
1.59183673469388,2.08163265306122,0.00572746585675016
1.59183673469388,2.3265306122449,0.00576640429651193
1.59183673469388,2.57142857142857,0.00509932866165463
1.59183673469388,2.81632653061224,0.00397354073272788
1.59183673469388,3.06122448979592,0.00299761561683637
1.59183673469388,3.30612244897959,0.00274725874813297
1.59183673469388,3.55102040816327,0.00337705558914286
1.59183673469388,3.79591836734694,0.00454578357390029
1.59183673469388,4.04081632653061,0.00568689223772345
1.59183673469388,4.28571428571429,0.0063681972802318
1.59183673469388,4.53061224489796,0.00645477230523428
1.59183673469388,4.77551020408163,0.00603908504907108
1.59183673469388,5.02040816326531,0.00538120657512792
1.59183673469388,5.26530612244898,0.00511837838231283
1.59183673469388,5.51020408163265,0.00670886202849513
1.59183673469388,5.75510204081633,0.0127265675608945
1.59183673469388,6,0.0265587189805013
1.83673469387755,-1.10204081632653,0.005256372441303
1.83673469387755,-0.857142857142857,0.0044280013024276
1.83673469387755,-0.612244897959184,0.00445310250571812
1.83673469387755,-0.36734693877551,0.00393326436034563
1.83673469387755,-0.122448979591837,0.002873777345347
1.83673469387755,0.122448979591837,0.0019550355094986
1.83673469387755,0.36734693877551,0.00174125588162871
1.83673469387755,0.612244897959184,0.00226792631487921
1.83673469387755,0.857142857142857,0.0031432759376217
1.83673469387755,1.10204081632653,0.00394461234690147
1.83673469387755,1.3469387755102,0.00452871765103646
1.83673469387755,1.59183673469388,0.00501409439661521
1.83673469387755,1.83673469387755,0.00550912022474365
1.83673469387755,2.08163265306122,0.00588515152098301
1.83673469387755,2.3265306122449,0.00583528291996421
1.83673469387755,2.57142857142857,0.00517672639882449
1.83673469387755,2.81632653061224,0.00411101729475966
1.83673469387755,3.06122448979592,0.00317984617289491
1.83673469387755,3.30612244897959,0.00292516028100681
1.83673469387755,3.55102040816327,0.00352886484416931
1.83673469387755,3.79591836734694,0.00472287952847122
1.83673469387755,4.04081632653061,0.00601461442604223
1.83673469387755,4.28571428571429,0.00700302190365959
1.83673469387755,4.53061224489796,0.00752460977892405
1.83673469387755,4.77551020408163,0.00759748221010209
1.83673469387755,5.02040816326531,0.00739113735145841
1.83673469387755,5.26530612244898,0.00746230735660597
1.83673469387755,5.51020408163265,0.0092127630303207
1.83673469387755,5.75510204081633,0.015188642114128
1.83673469387755,6,0.0287803641659334
2.08163265306122,-1.10204081632653,0.00461428709430611
2.08163265306122,-0.857142857142857,0.00392971241452356
2.08163265306122,-0.612244897959184,0.00402396961189211
2.08163265306122,-0.36734693877551,0.00351946560472977
2.08163265306122,-0.122448979591837,0.0024707939518816
2.08163265306122,0.122448979591837,0.00160572118904229
2.08163265306122,0.36734693877551,0.00150708893731916
2.08163265306122,0.612244897959184,0.00218638793474024
2.08163265306122,0.857142857142857,0.00319056684367963
2.08163265306122,1.10204081632653,0.00402532815203827
2.08163265306122,1.3469387755102,0.00450636093950657
2.08163265306122,1.59183673469388,0.0047751478212027
2.08163265306122,1.83673469387755,0.00502861049245634
2.08163265306122,2.08163265306122,0.00525254840105055
2.08163265306122,2.3265306122449,0.00521824125636677
2.08163265306122,2.57142857142857,0.00473776484699168
2.08163265306122,2.81632653061224,0.00392367357320833
2.08163265306122,3.06122448979592,0.0031941816578453
2.08163265306122,3.30612244897959,0.00300530611791056
2.08163265306122,3.55102040816327,0.00354512705005966
2.08163265306122,3.79591836734694,0.00465151642817158
2.08163265306122,4.04081632653061,0.00599446807761944
2.08163265306122,4.28571428571429,0.00731880355886855
2.08163265306122,4.53061224489796,0.00851911211368767
2.08163265306122,4.77551020408163,0.00954391980591823
2.08163265306122,5.02040816326531,0.0103717740450947
2.08163265306122,5.26530612244898,0.011297589314396
2.08163265306122,5.51020408163265,0.0134689650819614
2.08163265306122,5.75510204081633,0.0192668282476727
2.08163265306122,6,0.0320621274876351
2.3265306122449,-1.10204081632653,0.00391239715279851
2.3265306122449,-0.857142857142857,0.00337396719683303
2.3265306122449,-0.612244897959184,0.0035884370599682
2.3265306122449,-0.36734693877551,0.00320081081978968
2.3265306122449,-0.122448979591837,0.0022805467955786
2.3265306122449,0.122448979591837,0.00154838153805287
2.3265306122449,0.36734693877551,0.00156071658797141
2.3265306122449,0.612244897959184,0.0022944262819603
2.3265306122449,0.857142857142857,0.00326467710506029
2.3265306122449,1.10204081632653,0.00395838429799705
2.3265306122449,1.3469387755102,0.00419846075697922
2.3265306122449,1.59183673469388,0.0041725038993416
2.3265306122449,1.83673469387755,0.00416253393224225
2.3265306122449,2.08163265306122,0.00425414481948938
2.3265306122449,2.3265306122449,0.00428804760318263
2.3265306122449,2.57142857142857,0.00407144979274049
2.3265306122449,2.81632653061224,0.00362323692596489
2.3265306122449,3.06122448979592,0.00321083234119085
2.3265306122449,3.30612244897959,0.0031532485132541
2.3265306122449,3.55102040816327,0.00359503485968876
2.3265306122449,3.79591836734694,0.00447088210471286
2.3265306122449,4.04081632653061,0.00566930864226334
2.3265306122449,4.28571428571429,0.00718685297844512
2.3265306122449,4.53061224489796,0.00907679888718893
2.3265306122449,4.77551020408163,0.0112472510720086
2.3265306122449,5.02040816326531,0.0134073588698787
2.3265306122449,5.26530612244898,0.0154244704586071
2.3265306122449,5.51020408163265,0.0180094020216743
2.3265306122449,5.75510204081633,0.0232634197183647
2.3265306122449,6,0.0345480627746629
2.57142857142857,-1.10204081632653,0.00338210642196257
2.57142857142857,-0.857142857142857,0.00301737474851371
2.57142857142857,-0.612244897959184,0.00344461157927517
2.57142857142857,-0.36734693877551,0.00330025184680488
2.57142857142857,-0.122448979591837,0.00261762330397625
2.57142857142857,0.122448979591837,0.00206302940293784
2.57142857142857,0.36734693877551,0.0021462253502777
2.57142857142857,0.612244897959184,0.00282734473649465
2.57142857142857,0.857142857142857,0.00363649798059323
2.57142857142857,1.10204081632653,0.00409177053601906
2.57142857142857,1.3469387755102,0.00404902115889194
2.57142857142857,1.59183673469388,0.00373152318376224
2.57142857142857,1.83673469387755,0.00347185295844404
2.57142857142857,2.08163265306122,0.00342490014073837
2.57142857142857,2.3265306122449,0.00349820610875812
2.57142857142857,2.57142857142857,0.00352022371037747
2.57142857142857,2.81632653061224,0.0034464438323849
2.57142857142857,3.06122448979592,0.00339574261839776
2.57142857142857,3.30612244897959,0.003510434030842
2.57142857142857,3.55102040816327,0.00382859220253268
2.57142857142857,3.79591836734694,0.00433674320533284
2.57142857142857,4.04081632653061,0.00514939717832552
2.57142857142857,4.28571428571429,0.0065748585790622
2.57142857142857,4.53061224489796,0.00889886608971718
2.57142857142857,4.77551020408163,0.0120225235473181
2.57142857142857,5.02040816326531,0.0153463218756595
2.57142857142857,5.26530612244898,0.0182119951333885
2.57142857142857,5.51020408163265,0.0207918960043648
2.57142857142857,5.75510204081633,0.0248673311302129
2.57142857142857,6,0.0338488311443007
2.81632653061224,-1.10204081632653,0.00325542814921798
2.81632653061224,-0.857142857142857,0.0030321411188447
2.81632653061224,-0.612244897959184,0.00371852948519263
2.81632653061224,-0.36734693877551,0.00389154185366675
2.81632653061224,-0.122448979591837,0.0034933146150028
2.81632653061224,0.122448979591837,0.00310324493519937
2.81632653061224,0.36734693877551,0.00318864635588351
2.81632653061224,0.612244897959184,0.00372878527909948
2.81632653061224,0.857142857142857,0.00431494803859961
2.81632653061224,1.10204081632653,0.0045262978645712
2.81632653061224,1.3469387755102,0.00424755263104948
2.81632653061224,1.59183673469388,0.003701501032015
2.81632653061224,1.83673469387755,0.00322450994960405
2.81632653061224,2.08163265306122,0.00301215073039213
2.81632653061224,2.3265306122449,0.00304633499363044
2.81632653061224,2.57142857142857,0.00321544467671814
2.81632653061224,2.81632653061224,0.00345575613415133
2.81632653061224,3.06122448979592,0.00375717299884043
2.81632653061224,3.30612244897959,0.00406508417892726
2.81632653061224,3.55102040816327,0.00426016661720596
2.81632653061224,3.79591836734694,0.00432570987650693
2.81632653061224,4.04081632653061,0.00456890785782421
2.81632653061224,4.28571428571429,0.00560708138041138
2.81632653061224,4.53061224489796,0.00797446736623286
2.81632653061224,4.77551020408163,0.0115793051601631
2.81632653061224,5.02040816326531,0.0155138925785901
2.81632653061224,5.26530612244898,0.0185891419548952
2.81632653061224,5.51020408163265,0.0204514460812107
2.81632653061224,5.75510204081633,0.0226143625197254
2.81632653061224,6,0.0286323813143934
3.06122448979592,-1.10204081632653,0.00370737653549796
3.06122448979592,-0.857142857142857,0.00341546565091705
3.06122448979592,-0.612244897959184,0.00425347140075666
3.06122448979592,-0.36734693877551,0.00469053417822946
3.06122448979592,-0.122448979591837,0.00452954396771793
3.06122448979592,0.122448979591837,0.00424172969524167
3.06122448979592,0.36734693877551,0.00426417662967143
3.06122448979592,0.612244897959184,0.00462670218848193
3.06122448979592,0.857142857142857,0.0050077596419405
3.06122448979592,1.10204081632653,0.00504838270036861
3.06122448979592,1.3469387755102,0.00463405160366503
3.06122448979592,1.59183673469388,0.00394382926720283
3.06122448979592,1.83673469387755,0.0032818350481662
3.06122448979592,2.08163265306122,0.00287300044092598
3.06122448979592,2.3265306122449,0.00279014240591885
3.06122448979592,2.57142857142857,0.00301485573430826
3.06122448979592,2.81632653061224,0.00349735076355628
3.06122448979592,3.06122448979592,0.00411851385016893
3.06122448979592,3.30612244897959,0.00462826243508413
3.06122448979592,3.55102040816327,0.00473282196710256
3.06122448979592,3.79591836734694,0.00437822019371353
3.06122448979592,4.04081632653061,0.00401638596648951
3.06122448979592,4.28571428571429,0.00451991563943904
3.06122448979592,4.53061224489796,0.006627598495756
3.06122448979592,4.77551020408163,0.0102404378610313
3.06122448979592,5.02040816326531,0.0141731341971101
3.06122448979592,5.26530612244898,0.0167833603231007
3.06122448979592,5.51020408163265,0.0173010020706383
3.06122448979592,5.75510204081633,0.0170849159281001
3.06122448979592,6,0.0199187117855308
3.30612244897959,-1.10204081632653,0.00480498325471307
3.30612244897959,-0.857142857142857,0.00400284259675049
3.30612244897959,-0.612244897959184,0.00469221612883491
3.30612244897959,-0.36734693877551,0.00520590504811619
3.30612244897959,-0.122448979591837,0.00517019136253433
3.30612244897959,0.122448979591837,0.00492673373510161
3.30612244897959,0.36734693877551,0.00488196119196466
3.30612244897959,0.612244897959184,0.00512294616683812
3.30612244897959,0.857142857142857,0.00540975532909688
3.30612244897959,1.10204081632653,0.0054181770842851
3.30612244897959,1.3469387755102,0.00499373064165248
3.30612244897959,1.59183673469388,0.00423677269753903
3.30612244897959,1.83673469387755,0.00340639199337628
3.30612244897959,2.08163265306122,0.00276808374093052
3.30612244897959,2.3265306122449,0.00250808129565167
3.30612244897959,2.57142857142857,0.00271994991025132
3.30612244897959,2.81632653061224,0.00337866161596129
3.30612244897959,3.06122448979592,0.00426744395229139
3.30612244897959,3.30612244897959,0.00496139064850548
3.30612244897959,3.55102040816327,0.00501633685463854
3.30612244897959,3.79591836734694,0.00434645445268039
3.30612244897959,4.04081632653061,0.00351375480956956
3.30612244897959,4.28571428571429,0.00357355530315639
3.30612244897959,4.53061224489796,0.00539310882215599
3.30612244897959,4.77551020408163,0.00883694906587085
3.30612244897959,5.02040816326531,0.0124941656104328
3.30612244897959,5.26530612244898,0.0143949899572543
3.30612244897959,5.51020408163265,0.0135021801450065
3.30612244897959,5.75510204081633,0.0111247871813837
3.30612244897959,6,0.0112854065130942
3.55102040816327,-1.10204081632653,0.00656489672873478
3.55102040816327,-0.857142857142857,0.00464217892263435
3.55102040816327,-0.612244897959184,0.00475243719954926
3.55102040816327,-0.36734693877551,0.00508607099791769
3.55102040816327,-0.122448979591837,0.00506255356577284
3.55102040816327,0.122448979591837,0.00486350594481194
3.55102040816327,0.36734693877551,0.00484283951466741
3.55102040816327,0.612244897959184,0.00512460453115854
3.55102040816327,0.857142857142857,0.00552006419711509
3.55102040816327,1.10204081632653,0.00569655564291532
3.55102040816327,1.3469387755102,0.00541544172174963
3.55102040816327,1.59183673469388,0.00467183197908733
3.55102040816327,1.83673469387755,0.00368147479829734
3.55102040816327,2.08163265306122,0.00277313973115223
3.55102040816327,2.3265306122449,0.00227028541254509
3.55102040816327,2.57142857142857,0.00238801218569784
3.55102040816327,2.81632653061224,0.00312536082748865
3.55102040816327,3.06122448979592,0.00417750696771213
3.55102040816327,3.30612244897959,0.00498116381934699
3.55102040816327,3.55102040816327,0.0049966317139637
3.55102040816327,3.79591836734694,0.00414598259299176
3.55102040816327,4.04081632653061,0.00309271434643171
3.55102040816327,4.28571428571429,0.00301683414200304
3.55102040816327,4.53061224489796,0.00484805883072503
3.55102040816327,4.77551020408163,0.00840033901468146
3.55102040816327,5.02040816326531,0.0121091956504075
3.55102040816327,5.26530612244898,0.0138126258904645
3.55102040816327,5.51020408163265,0.0123297259890631
3.55102040816327,5.75510204081633,0.00894560208081674
3.55102040816327,6,0.00780379139208009
3.79591836734694,-1.10204081632653,0.00912130876754702
3.79591836734694,-0.857142857142857,0.00544176630157134
3.79591836734694,-0.612244897959184,0.00452511680610551
3.79591836734694,-0.36734693877551,0.00442579770285029
3.79591836734694,-0.122448979591837,0.00432838319241524
3.79591836734694,0.122448979591837,0.00421674812131267
3.79591836734694,0.36734693877551,0.0043601319663919
3.79591836734694,0.612244897959184,0.00489284864727496
3.79591836734694,0.857142857142857,0.00564706627462996
3.79591836734694,1.10204081632653,0.00624207087616746
3.79591836734694,1.3469387755102,0.00631171837492595
3.79591836734694,1.59183673469388,0.00571286786824338
3.79591836734694,1.83673469387755,0.00460663531315803
3.79591836734694,2.08163265306122,0.00339428209220188
3.79591836734694,2.3265306122449,0.00255374474315556
3.79591836734694,2.57142857142857,0.00243563464429924
3.79591836734694,2.81632653061224,0.00307580553771286
3.79591836734694,3.06122448979592,0.00410711443685258
3.79591836734694,3.30612244897959,0.00487712189449097
3.79591836734694,3.55102040816327,0.00481379504099472
3.79591836734694,3.79591836734694,0.00389595273891435
3.79591836734694,4.04081632653061,0.00289822349274566
3.79591836734694,4.28571428571429,0.00310038804682689
3.79591836734694,4.53061224489796,0.00547410779039265
3.79591836734694,4.77551020408163,0.00981358978883251
3.79591836734694,5.02040816326531,0.0144968610501288
3.79591836734694,5.26530612244898,0.0172875775909425
3.79591836734694,5.51020408163265,0.0169150231401203
3.79591836734694,5.75510204081633,0.0145502539890857
3.79591836734694,6,0.0142015506408557
4.04081632653061,-1.10204081632653,0.0128390989000788
4.04081632653061,-0.857142857142857,0.00687243434959939
4.04081632653061,-0.612244897959184,0.00454579770310343
4.04081632653061,-0.36734693877551,0.00378406481823829
4.04081632653061,-0.122448979591837,0.00350956744068581
4.04081632653061,0.122448979591837,0.0034745013681427
4.04081632653061,0.36734693877551,0.00384357403962249
4.04081632653061,0.612244897959184,0.00475845823191462
4.04081632653061,0.857142857142857,0.00607241843407386
4.04081632653061,1.10204081632653,0.00734141993325516
4.04081632653061,1.3469387755102,0.00803234528660074
4.04081632653061,1.59183673469388,0.00780816461003991
4.04081632653061,1.83673469387755,0.00672326998795864
4.04081632653061,2.08163265306122,0.00522179715248489
4.04081632653061,2.3265306122449,0.00393710271074504
4.04081632653061,2.57142857142857,0.00338319875564136
4.04081632653061,2.81632653061224,0.00367863493646259
4.04081632653061,3.06122448979592,0.00444920249818276
4.04081632653061,3.30612244897959,0.00500959505355741
4.04081632653061,3.55102040816327,0.00480230824041339
4.04081632653061,3.79591836734694,0.00389055524240334
4.04081632653061,4.04081632653061,0.00316912093298671
4.04081632653061,4.28571428571429,0.00402673627666955
4.04081632653061,4.53061224489796,0.00751683436709577
4.04081632653061,4.77551020408163,0.0135034360942153
4.04081632653061,5.02040816326531,0.0204280702962327
4.04081632653061,5.26530612244898,0.0260699196922023
4.04081632653061,5.51020408163265,0.0290447220681465
4.04081632653061,5.75510204081633,0.030215840106144
4.04081632653061,6,0.0331031639123333
4.28571428571429,-1.10204081632653,0.018168955151745
4.28571428571429,-0.857142857142857,0.00953959296618229
4.28571428571429,-0.612244897959184,0.00549755247835115
4.28571428571429,-0.36734693877551,0.00383939111583914
4.28571428571429,-0.122448979591837,0.00320083401676557
4.28571428571429,0.122448979591837,0.00308085047492795
4.28571428571429,0.36734693877551,0.00354505211176009
4.28571428571429,0.612244897959184,0.00477842377819265
4.28571428571429,0.857142857142857,0.00670068338898622
4.28571428571429,1.10204081632653,0.00882543125738028
4.28571428571429,1.3469387755102,0.0104239555248598
4.28571428571429,1.59183673469388,0.0108880094866161
4.28571428571429,1.83673469387755,0.0100681798556809
4.28571428571429,2.08163265306122,0.00837655487200845
4.28571428571429,2.3265306122449,0.00658112394813104
4.28571428571429,2.57142857142857,0.00539815187853648
4.28571428571429,2.81632653061224,0.00510553313671236
4.28571428571429,3.06122448979592,0.00540094872252866
4.28571428571429,3.30612244897959,0.00561744374996553
4.28571428571429,3.55102040816327,0.0052252398074405
4.28571428571429,3.79591836734694,0.00436060094060031
4.28571428571429,4.04081632653061,0.00403331467905477
4.28571428571429,4.28571428571429,0.00577572009303229
4.28571428571429,4.53061224489796,0.0108158677302264
4.28571428571429,4.77551020408163,0.0192260084879329
4.28571428571429,5.02040816326531,0.0296465364231626
4.28571428571429,5.26530612244898,0.0399324899366433
4.28571428571429,5.51020408163265,0.0485056333521647
4.28571428571429,5.75510204081633,0.0556758767907266
4.28571428571429,6,0.0641018442698287
4.53061224489796,-1.10204081632653,0.0252336077944987
4.53061224489796,-0.857142857142857,0.0136808913069892
4.53061224489796,-0.612244897959184,0.00766801660538019
4.53061224489796,-0.36734693877551,0.00486542833171538
4.53061224489796,-0.122448979591837,0.00360295639140917
4.53061224489796,0.122448979591837,0.00311163433411327
4.53061224489796,0.36734693877551,0.00337436290679405
4.53061224489796,0.612244897959184,0.00467448534133075
4.53061224489796,0.857142857142857,0.00707132512208603
4.53061224489796,1.10204081632653,0.0100874812521562
4.53061224489796,1.3469387755102,0.0127922101419591
4.53061224489796,1.59183673469388,0.014233621664445
4.53061224489796,1.83673469387755,0.0139486042954102
4.53061224489796,2.08163265306122,0.0122215105818045
4.53061224489796,2.3265306122449,0.00991914136055033
4.53061224489796,2.57142857142857,0.00799673673633222
4.53061224489796,2.81632653061224,0.0069731607523984
4.53061224489796,3.06122448979592,0.00669414638159482
4.53061224489796,3.30612244897959,0.00654033677939891
4.53061224489796,3.55102040816327,0.00598516078215222
4.53061224489796,3.79591836734694,0.00519135151953509
4.53061224489796,4.04081632653061,0.00526582546489696
4.53061224489796,4.28571428571429,0.00793465715785829
4.53061224489796,4.53061224489796,0.0147223348022762
4.53061224489796,4.77551020408163,0.0260652932241586
4.53061224489796,5.02040816326531,0.0409282755022731
4.53061224489796,5.26530612244898,0.0572720051376425
4.53061224489796,5.51020408163265,0.0732200212579822
4.53061224489796,5.75510204081633,0.0882964917564014
4.53061224489796,6,0.103990294499649
4.77551020408163,-1.10204081632653,0.0334312191993635
4.77551020408163,-0.857142857142857,0.0187339044542361
4.77551020408163,-0.612244897959184,0.0105318670637876
4.77551020408163,-0.36734693877551,0.00638699213876565
4.77551020408163,-0.122448979591837,0.0043094159851641
4.77551020408163,0.122448979591837,0.00323482072346809
4.77551020408163,0.36734693877551,0.00305064749260325
4.77551020408163,0.612244897959184,0.00416024871756299
4.77551020408163,0.857142857142857,0.00681491608714452
4.77551020408163,1.10204081632653,0.0106021160670315
4.77551020408163,1.3469387755102,0.0144138493014325
4.77551020408163,1.59183673469388,0.0169292232811024
4.77551020408163,1.83673469387755,0.0173071450023277
4.77551020408163,2.08163265306122,0.0156377543596549
4.77551020408163,2.3265306122449,0.0128572153410135
4.77551020408163,2.57142857142857,0.0101822073875628
4.77551020408163,2.81632653061224,0.00842595358056453
4.77551020408163,3.06122448979592,0.00762334511349672
4.77551020408163,3.30612244897959,0.00719680293879482
4.77551020408163,3.55102040816327,0.00657052165507455
4.77551020408163,3.79591836734694,0.00587238254547168
4.77551020408163,4.04081632653061,0.00628742684252215
4.77551020408163,4.28571428571429,0.00978938939817497
4.77551020408163,4.53061224489796,0.0183149631788609
4.77551020408163,4.77551020408163,0.0327943035346706
4.77551020408163,5.02040816326531,0.0526003432943835
4.77551020408163,5.26530612244898,0.0757962486986323
4.77551020408163,5.51020408163265,0.100110880979691
4.77551020408163,5.75510204081633,0.124121090778669
4.77551020408163,6,0.147967046655495
5.02040816326531,-1.10204081632653,0.0414727451270518
5.02040816326531,-0.857142857142857,0.0234060369929626
5.02040816326531,-0.612244897959184,0.0128638087492365
5.02040816326531,-0.36734693877551,0.00734801660749879
5.02040816326531,-0.122448979591837,0.00454308711462792
5.02040816326531,0.122448979591837,0.0030306388031478
5.02040816326531,0.36734693877551,0.00251884086346116
5.02040816326531,0.612244897959184,0.00346091361324291
5.02040816326531,0.857142857142857,0.00627329671132248
5.02040816326531,1.10204081632653,0.0106307801197111
5.02040816326531,1.3469387755102,0.0153015605113655
5.02040816326531,1.59183673469388,0.018651185201113
5.02040816326531,1.83673469387755,0.0194969164370669
5.02040816326531,2.08163265306122,0.0177497077605681
5.02040816326531,2.3265306122449,0.0144211072639908
5.02040816326531,2.57142857142857,0.0109973712002259
5.02040816326531,2.81632653061224,0.00859304636043973
5.02040816326531,3.06122448979592,0.0074219786069184
5.02040816326531,3.30612244897959,0.00690860272965749
5.02040816326531,3.55102040816327,0.00636650806745132
5.02040816326531,3.79591836734694,0.00583501233924938
5.02040816326531,4.04081632653061,0.0065635340838453
5.02040816326531,4.28571428571429,0.0108108918869746
5.02040816326531,4.53061224489796,0.0209940693051553
5.02040816326531,4.77551020408163,0.0385954618119875
5.02040816326531,5.02040816326531,0.0634112029717834
5.02040816326531,5.26530612244898,0.0935718899532592
5.02040816326531,5.51020408163265,0.126349739661719
5.02040816326531,5.75510204081633,0.159321643494392
5.02040816326531,6,0.191263101788895
5.26530612244898,-1.10204081632653,0.0480579901635712
5.26530612244898,-0.857142857142857,0.0264273995474064
5.26530612244898,-0.612244897959184,0.0135190466383753
5.26530612244898,-0.36734693877551,0.00686383948097735
5.26530612244898,-0.122448979591837,0.00383130698020112
5.26530612244898,0.122448979591837,0.00256086519481119
5.26530612244898,0.36734693877551,0.00241463923232699
5.26530612244898,0.612244897959184,0.00370677514269835
5.26530612244898,0.857142857142857,0.00687706257012433
5.26530612244898,1.10204081632653,0.0116440482737422
5.26530612244898,1.3469387755102,0.0167166598336491
5.26530612244898,1.59183673469388,0.0202860021391715
5.26530612244898,1.83673469387755,0.020984248341916
5.26530612244898,2.08163265306122,0.0186656809883688
5.26530612244898,2.3265306122449,0.0144807328177818
5.26530612244898,2.57142857142857,0.0101930041176685
5.26530612244898,2.81632653061224,0.00718864664246782
5.26530612244898,3.06122448979592,0.00581178969611035
5.26530612244898,3.30612244897959,0.00543446311475854
5.26530612244898,3.55102040816327,0.00520975068546009
5.26530612244898,3.79591836734694,0.00505199419989077
5.26530612244898,4.04081632653061,0.00625533834746034
5.26530612244898,4.28571428571429,0.0113524733481712
5.26530612244898,4.53061224489796,0.0232199334690782
5.26530612244898,4.77551020408163,0.0438474964232737
5.26530612244898,5.02040816326531,0.0733901883050546
5.26530612244898,5.26530612244898,0.109991347000154
5.26530612244898,5.51020408163265,0.150462262203846
5.26530612244898,5.75510204081633,0.191454309279331
5.26530612244898,6,0.23052720852661
5.51020408163265,-1.10204081632653,0.0529381351023864
5.51020408163265,-0.857142857142857,0.0276935617286801
5.51020408163265,-0.612244897959184,0.0125698331108963
5.51020408163265,-0.36734693877551,0.00525196868339978
5.51020408163265,-0.122448979591837,0.00283752211572286
5.51020408163265,0.122448979591837,0.00293688027899625
5.51020408163265,0.36734693877551,0.00435255803582163
5.51020408163265,0.612244897959184,0.00698110226526844
5.51020408163265,0.857142857142857,0.0110412525542026
5.51020408163265,1.10204081632653,0.016177474014584
5.51020408163265,1.3469387755102,0.021089588138019
5.51020408163265,1.59183673469388,0.0239833964643875
5.51020408163265,1.83673469387755,0.0235520863553809
5.51020408163265,2.08163265306122,0.0198052125517795
5.51020408163265,2.3265306122449,0.0141530137900862
5.51020408163265,2.57142857142857,0.00866191299976721
5.51020408163265,2.81632653061224,0.00495471416455689
5.51020408163265,3.06122448979592,0.00345492079948378
5.51020408163265,3.30612244897959,0.00344341306334578
5.51020408163265,3.55102040816327,0.00388876155136542
5.51020408163265,3.79591836734694,0.00455421618806051
5.51020408163265,4.04081632653061,0.00672705495778769
5.51020408163265,4.28571428571429,0.0131197161757203
5.51020408163265,4.53061224489796,0.0269313253468391
5.51020408163265,4.77551020408163,0.0505022589634906
5.51020408163265,5.02040816326531,0.0842150944624549
5.51020408163265,5.26530612244898,0.126174961241416
5.51020408163265,5.51020408163265,0.172803778052832
5.51020408163265,5.75510204081633,0.220027777573618
5.51020408163265,6,0.264480266050761
5.75510204081633,-1.10204081632653,0.0577370347885133
5.75510204081633,-0.857142857142857,0.0291305202617887
5.75510204081633,-0.612244897959184,0.012143709913531
5.75510204081633,-0.36734693877551,0.00475738278507937
5.75510204081633,-0.122448979591837,0.00388537605156225
5.75510204081633,0.122448979591837,0.00657214314874305
5.75510204081633,0.36734693877551,0.0108749623775867
5.75510204081633,0.612244897959184,0.015985935873437
5.75510204081633,0.857142857142857,0.0216194221544161
5.75510204081633,1.10204081632653,0.027179850310608
5.75510204081633,1.3469387755102,0.031374850010419
5.75510204081633,1.59183673469388,0.032608818864781
5.75510204081633,1.83673469387755,0.0299016987110207
5.75510204081633,2.08163265306122,0.0236609224387136
5.75510204081633,2.3265306122449,0.0157062792839234
5.75510204081633,2.57142857142857,0.00845662034226047
5.75510204081633,2.81632653061224,0.00376273906940444
5.75510204081633,3.06122448979592,0.00211235874211352
5.75510204081633,3.30612244897959,0.00269842349306321
5.75510204081633,3.55102040816327,0.0043116588099435
5.75510204081633,3.79591836734694,0.00653365071304363
5.75510204081633,4.04081632653061,0.0105386063972168
5.75510204081633,4.28571428571429,0.019026129937164
5.75510204081633,4.53061224489796,0.0352672843333312
5.75510204081633,4.77551020408163,0.0617062776685165
5.75510204081633,5.02040816326531,0.0987869219886116
5.75510204081633,5.26530612244898,0.14455521754816
5.75510204081633,5.51020408163265,0.195196574708143
5.75510204081633,5.75510204081633,0.246216108685556
5.75510204081633,6,0.293705313996268
6,-1.10204081632653,0.0659168374534894
6,-0.857142857142857,0.0346384061474077
6,-0.612244897959184,0.0163396181776984
6,-0.36734693877551,0.00942334975416492
6,-0.122448979591837,0.0107534823861773
6,0.122448979591837,0.016863380458628
6,0.36734693877551,0.0249878226730486
6,0.612244897959184,0.0334200433184942
6,0.857142857142857,0.0411397455835319
6,1.10204081632653,0.047151365433387
6,1.3469387755102,0.0501536557035587
6,1.59183673469388,0.0488772426854835
6,1.83673469387755,0.0428750285071982
6,2.08163265306122,0.0331487681426294
6,2.3265306122449,0.0220560533399562
6,2.57142857142857,0.0124258812548474
6,2.81632653061224,0.00636371159168553
6,3.06122448979592,0.00445819449912599
6,3.30612244897959,0.00586760827055494
6,3.55102040816327,0.00923843406014746
6,3.79591836734694,0.0139280607602071
6,4.04081632653061,0.0208391320719755
6,4.28571428571429,0.0323895023218035
6,4.53061224489796,0.0515995352111978
6,4.77551020408163,0.0807306165527751
6,5.02040816326531,0.120127661092254
6,5.26530612244898,0.167803062469863
6,5.51020408163265,0.219923935930819
6,5.75510204081633,0.271937130230924
6,6,0.319811485076809


==> anc/sim_data/final_var_agent_4.csv <==
x,y,z
-6,-1.10204081632653,0.0695032642629712
-6,-0.857142857142857,0.0539843136645711
-6,-0.612244897959184,0.0456721607510729
-6,-0.36734693877551,0.0425903255607928
-6,-0.122448979591837,0.0423260469603793
-6,0.122448979591837,0.0423857670826645
-6,0.36734693877551,0.0407046876209682
-6,0.612244897959184,0.0361816531730597
-6,0.857142857142857,0.028981235071358
-6,1.10204081632653,0.0203994931620718
-6,1.3469387755102,0.0123113240911903
-6,1.59183673469388,0.00644419569566101
-6,1.83673469387755,0.00379399845808887
-6,2.08163265306122,0.00438574543550418
-6,2.3265306122449,0.0073922467585274
-6,2.57142857142857,0.0114881781548278
-6,2.81632653061224,0.0152839061213071
-6,3.06122448979592,0.0177132769252841
-6,3.30612244897959,0.018285285266017
-6,3.55102040816327,0.0171379559433237
-6,3.79591836734694,0.0148792750776335
-6,4.04081632653061,0.012277994442311
-6,4.28571428571429,0.00994442088769637
-6,4.53061224489796,0.00816013612557598
-6,4.77551020408163,0.00694654759189578
-6,5.02040816326531,0.00633853320253974
-6,5.26530612244898,0.00672606906676881
-6,5.51020408163265,0.0091005521012501
-6,5.75510204081633,0.0150909500855295
-6,6,0.0267514270097717
-5.75510204081633,-1.10204081632653,0.0511767969062304
-5.75510204081633,-0.857142857142857,0.0352449589998809
-5.75510204081633,-0.612244897959184,0.0262522526114818
-5.75510204081633,-0.36734693877551,0.0224597531141872
-5.75510204081633,-0.122448979591837,0.0218356898405878
-5.75510204081633,0.122448979591837,0.0222731382904895
-5.75510204081633,0.36734693877551,0.0219663341396679
-5.75510204081633,0.612244897959184,0.0198615398757596
-5.75510204081633,0.857142857142857,0.0159385572575912
-5.75510204081633,1.10204081632653,0.0111086797369854
-5.75510204081633,1.3469387755102,0.0067295828259713
-5.75510204081633,1.59183673469388,0.00397155019651702
-5.75510204081633,1.83673469387755,0.00334569208166485
-5.75510204081633,2.08163265306122,0.0045835505820761
-5.75510204081633,2.3265306122449,0.00684951422075208
-5.75510204081633,2.57142857142857,0.00912138927220879
-5.75510204081633,2.81632653061224,0.0105568200035896
-5.75510204081633,3.06122448979592,0.0107334593247609
-5.75510204081633,3.30612244897959,0.00972782149256823
-5.75510204081633,3.55102040816327,0.00803793999729913
-5.75510204081633,3.79591836734694,0.0063728009010629
-5.75510204081633,4.04081632653061,0.00536117325697422
-5.75510204081633,4.28571428571429,0.00527883099324666
-5.75510204081633,4.53061224489796,0.00592093328952603
-5.75510204081633,4.77551020408163,0.00671425683814164
-5.75510204081633,5.02040816326531,0.00706893274438525
-5.75510204081633,5.26530612244898,0.00685620860434127
-5.75510204081633,5.51020408163265,0.00682682497139608
-5.75510204081633,5.75510204081633,0.00878525894159349
-5.75510204081633,6,0.0154012342701478
-5.51020408163265,-1.10204081632653,0.0391892307253486
-5.51020408163265,-0.857142857142857,0.0240982583235058
-5.51020408163265,-0.612244897959184,0.0154217851035663
-5.51020408163265,-0.36734693877551,0.011507828529099
-5.51020408163265,-0.122448979591837,0.0106355378263706
-5.51020408163265,0.122448979591837,0.0111102497285455
-5.51020408163265,0.36734693877551,0.0114805372986036
-5.51020408163265,0.612244897959184,0.0108557988167979
-5.51020408163265,0.857142857142857,0.00912759362422899
-5.51020408163265,1.10204081632653,0.0068937548866867
-5.51020408163265,1.3469387755102,0.00506536241520522
-5.51020408163265,1.59183673469388,0.00435371653706329
-5.51020408163265,1.83673469387755,0.00491396191522192
-5.51020408163265,2.08163265306122,0.00631283275631711
-5.51020408163265,2.3265306122449,0.00778725481032055
-5.51020408163265,2.57142857142857,0.00861536927192447
-5.51020408163265,2.81632653061224,0.00841012448001888
-5.51020408163265,3.06122448979592,0.00723656885883966
-5.51020408163265,3.30612244897959,0.00555768983253713
-5.51020408163265,3.55102040816327,0.00406394455821096
-5.51020408163265,3.79591836734694,0.00343891110714528
-5.51020408163265,4.04081632653061,0.00410379519975923
-5.51020408163265,4.28571428571429,0.00600235674463528
-5.51020408163265,4.53061224489796,0.00852176751493494
-5.51020408163265,4.77551020408163,0.0106447843634795
-5.51020408163265,5.02040816326531,0.0113595677788542
-5.51020408163265,5.26530612244898,0.0102332778907926
-5.51020408163265,5.51020408163265,0.00794597731129232
-5.51020408163265,5.75510204081633,0.0065447675857026
-5.51020408163265,6,0.00924120974611797
-5.26530612244898,-1.10204081632653,0.0309772026504649
-5.26530612244898,-0.857142857142857,0.0178644319846077
-5.26530612244898,-0.612244897959184,0.0104959038288684
-5.26530612244898,-0.36734693877551,0.00711748383433009
-5.26530612244898,-0.122448979591837,0.00619674157067224
-5.26530612244898,0.122448979591837,0.00642914073728917
-5.26530612244898,0.36734693877551,0.00678634221736646
-5.26530612244898,0.612244897959184,0.00665907412370326
-5.26530612244898,0.857142857142857,0.00597486588423757
-5.26530612244898,1.10204081632653,0.00512900323439364
-5.26530612244898,1.3469387755102,0.00469146630498674
-5.26530612244898,1.59183673469388,0.00502975537789746
-5.26530612244898,1.83673469387755,0.0060656251590569
-5.26530612244898,2.08163265306122,0.00730288450312289
-5.26530612244898,2.3265306122449,0.00809237639049099
-5.26530612244898,2.57142857142857,0.00796658600305045
-5.26530612244898,2.81632653061224,0.00686335808086569
-5.26530612244898,3.06122448979592,0.00515214075407971
-5.26530612244898,3.30612244897959,0.0034925925340521
-5.26530612244898,3.55102040816327,0.00261348701889408
-5.26530612244898,3.79591836734694,0.00308361671921226
-5.26530612244898,4.04081632653061,0.00510610942651274
-5.26530612244898,4.28571428571429,0.00836336464226217
-5.26530612244898,4.53061224489796,0.011979252018565
-5.26530612244898,4.77551020408163,0.0146938710013022
-5.26530612244898,5.02040816326531,0.0153010279240665
-5.26530612244898,5.26530612244898,0.0132729212759424
-5.26530612244898,5.51020408163265,0.00935527225948696
-5.26530612244898,5.75510204081633,0.00585081865052811
-5.26530612244898,6,0.00637544725610362
-5.02040816326531,-1.10204081632653,0.0243380936708096
-5.02040816326531,-0.857142857142857,0.0139416776937634
-5.02040816326531,-0.612244897959184,0.00861932951522476
-5.02040816326531,-0.36734693877551,0.00635065760542347
-5.02040816326531,-0.122448979591837,0.00565505782848391
-5.02040816326531,0.122448979591837,0.00555075638556018
-5.02040816326531,0.36734693877551,0.00544567446696259
-5.02040816326531,0.612244897959184,0.00508754956087792
-5.02040816326531,0.857142857142857,0.00454812083956729
-5.02040816326531,1.10204081632653,0.00413805945886747
-5.02040816326531,1.3469387755102,0.0042044187534811
-5.02040816326531,1.59183673469388,0.0048848798170476
-5.02040816326531,1.83673469387755,0.00596576938292881
-5.02040816326531,2.08163265306122,0.00694726375629323
-5.02040816326531,2.3265306122449,0.00729071114066188
-5.02040816326531,2.57142857142857,0.00670618963851594
-5.02040816326531,2.81632653061224,0.00531802610692389
-5.02040816326531,3.06122448979592,0.00363150589803096
-5.02040816326531,3.30612244897959,0.00234480781900548
-5.02040816326531,3.55102040816327,0.00211480434548961
-5.02040816326531,3.79591836734694,0.00335924390853631
-5.02040816326531,4.04081632653061,0.00611132833359906
-5.02040816326531,4.28571428571429,0.00991857507681765
-5.02040816326531,4.53061224489796,0.0138251271334511
-5.02040816326531,4.77551020408163,0.01653636520079
-5.02040816326531,5.02040816326531,0.0168450765559638
-5.02040816326531,5.26530612244898,0.014267714393833
-5.02040816326531,5.51020408163265,0.00966634519430692
-5.02040816326531,5.75510204081633,0.00553878765276467
-5.02040816326531,6,0.00573060146425719
-4.77551020408163,-1.10204081632653,0.0181438613047709
-4.77551020408163,-0.857142857142857,0.0105990192853655
-4.77551020408163,-0.612244897959184,0.00759351495949318
-4.77551020408163,-0.36734693877551,0.00676117101510426
-4.77551020408163,-0.122448979591837,0.00656576793164604
-4.77551020408163,0.122448979591837,0.00624873456985869
-4.77551020408163,0.36734693877551,0.00559330162448379
-4.77551020408163,0.612244897959184,0.00469799073604737
-4.77551020408163,0.857142857142857,0.00382721447847878
-4.77551020408163,1.10204081632653,0.00329764406035282
-4.77551020408163,1.3469387755102,0.0033455181501712
-4.77551020408163,1.59183673469388,0.00398692322617444
-4.77551020408163,1.83673469387755,0.00495085794420014
-4.77551020408163,2.08163265306122,0.00576065410593851
-4.77551020408163,2.3265306122449,0.00595407779021567
-4.77551020408163,2.57142857142857,0.0053296171927848
-4.77551020408163,2.81632653061224,0.00407350341683416
-4.77551020408163,3.06122448979592,0.00269509810656732
-4.77551020408163,3.30612244897959,0.00182264992419195
-4.77551020408163,3.55102040816327,0.00198356047862558
-4.77551020408163,3.79591836734694,0.00345753726929382
-4.77551020408163,4.04081632653061,0.00619740359047066
-4.77551020408163,4.28571428571429,0.0097689819600762
-4.77551020408163,4.53061224489796,0.0133214679896952
-4.77551020408163,4.77551020408163,0.0156983133251323
-4.77551020408163,5.02040816326531,0.0158104448836365
-4.77551020408163,5.26530612244898,0.0132572251679266
-4.77551020408163,5.51020408163265,0.00896905598980874
-4.77551020408163,5.75510204081633,0.00551647654932413
-4.77551020408163,6,0.00680224029401594
-4.53061224489796,-1.10204081632653,0.0125286159149107
-4.53061224489796,-0.857142857142857,0.00732367063812972
-4.53061224489796,-0.612244897959184,0.00633455639816832
-4.53061224489796,-0.36734693877551,0.00688741561232936
-4.53061224489796,-0.122448979591837,0.00734775754763667
-4.53061224489796,0.122448979591837,0.00707438615721062
-4.53061224489796,0.36734693877551,0.00609875370104418
-4.53061224489796,0.612244897959184,0.00477107486050876
-4.53061224489796,0.857142857142857,0.00351344630388567
-4.53061224489796,1.10204081632653,0.00268596770034241
-4.53061224489796,1.3469387755102,0.00250247037864731
-4.53061224489796,1.59183673469388,0.00295687343545714
-4.53061224489796,1.83673469387755,0.0037910853208486
-4.53061224489796,2.08163265306122,0.00456812364627068
-4.53061224489796,2.3265306122449,0.00486263759053557
-4.53061224489796,2.57142857142857,0.00448168968419999
-4.53061224489796,2.81632653061224,0.00357750242954741
-4.53061224489796,3.06122448979592,0.00257570783887179
-4.53061224489796,3.30612244897959,0.00197546110552055
-4.53061224489796,3.55102040816327,0.00216078583933604
-4.53061224489796,3.79591836734694,0.00331587507173425
-4.53061224489796,4.04081632653061,0.0054125359088848
-4.53061224489796,4.28571428571429,0.0081743709306808
-4.53061224489796,4.53061224489796,0.0110005849977106
-4.53061224489796,4.77551020408163,0.0129799292226576
-4.53061224489796,5.02040816326531,0.0131761255401351
-4.53061224489796,5.26530612244898,0.0112226234527255
-4.53061224489796,5.51020408163265,0.00800376379950601
-4.53061224489796,5.75510204081633,0.00602076860425083
-4.53061224489796,6,0.00910484775621956
-4.28571428571429,-1.10204081632653,0.00843968190048339
-4.28571428571429,-0.857142857142857,0.00457574737082872
-4.28571428571429,-0.612244897959184,0.00480386901424029
-4.28571428571429,-0.36734693877551,0.00628865915187943
-4.28571428571429,-0.122448979591837,0.00733325951872343
-4.28571428571429,0.122448979591837,0.0073336534235382
-4.28571428571429,0.36734693877551,0.00641393009487545
-4.28571428571429,0.612244897959184,0.00501312315090724
-4.28571428571429,0.857142857142857,0.00360359949498634
-4.28571428571429,1.10204081632653,0.00256601640598192
-4.28571428571429,1.3469387755102,0.00214024710982286
-4.28571428571429,1.59183673469388,0.00237607541974244
-4.28571428571429,1.83673469387755,0.00309116563949202
-4.28571428571429,2.08163265306122,0.00390934177459934
-4.28571428571429,2.3265306122449,0.00441999638692719
-4.28571428571429,2.57142857142857,0.00438974136402004
-4.28571428571429,2.81632653061224,0.00388261930726447
-4.28571428571429,3.06122448979592,0.00319906155133642
-4.28571428571429,3.30612244897959,0.00269169667166674
-4.28571428571429,3.55102040816327,0.00261404113339841
-4.28571428571429,3.79591836734694,0.00309983920741358
-4.28571428571429,4.04081632653061,0.00421219643942311
-4.28571428571429,4.28571428571429,0.00591674213497206
-4.28571428571429,4.53061224489796,0.00793342671146768
-4.28571428571429,4.77551020408163,0.0096253140219007
-4.28571428571429,5.02040816326531,0.0101779442407954
-4.28571428571429,5.26530612244898,0.00917096577942084
-4.28571428571429,5.51020408163265,0.00732486677379229
-4.28571428571429,5.75510204081633,0.00696543328925753
-4.28571428571429,6,0.0117965189210509
-4.04081632653061,-1.10204081632653,0.00677189349954238
-4.04081632653061,-0.857142857142857,0.00310206487849651
-4.04081632653061,-0.612244897959184,0.00351269041253105
-4.04081632653061,-0.36734693877551,0.00520783408684822
-4.04081632653061,-0.122448979591837,0.00652523011522521
-4.04081632653061,0.122448979591837,0.00686682227570756
-4.04081632653061,0.36734693877551,0.00631857939555241
-4.04081632653061,0.612244897959184,0.00524276654383288
-4.04081632653061,0.857142857142857,0.00402794618398938
-4.04081632653061,1.10204081632653,0.00300956898020727
-4.04081632653061,1.3469387755102,0.00245305952254404
-4.04081632653061,1.59183673469388,0.00249898684525446
-4.04081632653061,1.83673469387755,0.00307803100354914
-4.04081632653061,2.08163265306122,0.00389581794510591
-4.04081632653061,2.3265306122449,0.00456052653463829
-4.04081632653061,2.57142857142857,0.00479514660629021
-4.04081632653061,2.81632653061224,0.00457569180712392
-4.04081632653061,3.06122448979592,0.00408665925722146
-4.04081632653061,3.30612244897959,0.00355275238505376
-4.04081632653061,3.55102040816327,0.00312097914423087
-4.04081632653061,3.79591836734694,0.00289762455972553
-4.04081632653061,4.04081632653061,0.00305176374509492
-4.04081632653061,4.28571428571429,0.00379078004102956
-4.04081632653061,4.53061224489796,0.00513566886126487
-4.04081632653061,4.77551020408163,0.00668353744457528
-4.04081632653061,5.02040816326531,0.00768436642957349
-4.04081632653061,5.26530612244898,0.00759904811562623
-4.04081632653061,5.51020408163265,0.00692790174428548
-4.04081632653061,5.75510204081633,0.00779407713127739
-4.04081632653061,6,0.0137939296395301
-3.79591836734694,-1.10204081632653,0.00757194834082259
-3.79591836734694,-0.857142857142857,0.00321323635412207
-3.79591836734694,-0.612244897959184,0.00291737272044212
-3.79591836734694,-0.36734693877551,0.00410532250627765
-3.79591836734694,-0.122448979591837,0.00526214545192949
-3.79591836734694,0.122448979591837,0.00581540527158592
-3.79591836734694,0.36734693877551,0.00575193309090627
-3.79591836734694,0.612244897959184,0.00525637002617874
-3.79591836734694,0.857142857142857,0.00453579154826578
-3.79591836734694,1.10204081632653,0.00380952094712556
-3.79591836734694,1.3469387755102,0.00332491413828201
-3.79591836734694,1.59183673469388,0.00328692486623378
-3.79591836734694,1.83673469387755,0.00372424705332453
-3.79591836734694,2.08163265306122,0.00442415596838941
-3.79591836734694,2.3265306122449,0.00503506652526392
-3.79591836734694,2.57142857142857,0.00528085526251915
-3.79591836734694,2.81632653061224,0.00510997337642571
-3.79591836734694,3.06122448979592,0.00465441609649209
-3.79591836734694,3.30612244897959,0.00406241671177099
-3.79591836734694,3.55102040816327,0.00339931961219181
-3.79591836734694,3.79591836734694,0.00273022049602084
-3.79591836734694,4.04081632653061,0.00227361431289524
-3.79591836734694,4.28571428571429,0.00238863768420372
-3.79591836734694,4.53061224489796,0.00329761021143588
-3.79591836734694,4.77551020408163,0.00475203257444473
-3.79591836734694,5.02040816326531,0.00602880770479275
-3.79591836734694,5.26530612244898,0.00647908630552313
-3.79591836734694,5.51020408163265,0.0064265285267463
-3.79591836734694,5.75510204081633,0.00785213278715968
-3.79591836734694,6,0.0143107664723746
-3.55102040816327,-1.10204081632653,0.00979923922872106
-3.55102040816327,-0.857142857142857,0.00445219374154165
-3.55102040816327,-0.612244897959184,0.00305102503029925
-3.55102040816327,-0.36734693877551,0.00331714895548807
-3.55102040816327,-0.122448979591837,0.00395737475178976
-3.55102040816327,0.122448979591837,0.00447425226962456
-3.55102040816327,0.36734693877551,0.004779794913914
-3.55102040816327,0.612244897959184,0.0048874331045643
-3.55102040816327,0.857142857142857,0.00481281131854944
-3.55102040816327,1.10204081632653,0.00462522092287543
-3.55102040816327,1.3469387755102,0.00448931916869016
-3.55102040816327,1.59183673469388,0.00458746629244072
-3.55102040816327,1.83673469387755,0.00496457709305675
-3.55102040816327,2.08163265306122,0.00544746870808338
-3.55102040816327,2.3265306122449,0.00574414005971796
-3.55102040816327,2.57142857142857,0.00565707654116165
-3.55102040816327,2.81632653061224,0.00521833433567126
-3.55102040816327,3.06122448979592,0.00461784929108089
-3.55102040816327,3.30612244897959,0.00400498522308312
-3.55102040816327,3.55102040816327,0.0033834127877434
-3.55102040816327,3.79591836734694,0.0027256167251713
-3.55102040816327,4.04081632653061,0.00218083883525722
-3.55102040816327,4.28571428571429,0.00210326330232002
-3.55102040816327,4.53061224489796,0.00277305219870722
-3.55102040816327,4.77551020408163,0.00402005544239564
-3.55102040816327,5.02040816326531,0.00516918726790733
-3.55102040816327,5.26530612244898,0.00556740266135786
-3.55102040816327,5.51020408163265,0.00550256789752973
-3.55102040816327,5.75510204081633,0.0069315566373146
-3.55102040816327,6,0.0134268306355791
-3.30612244897959,-1.10204081632653,0.0118063468120266
-3.30612244897959,-0.857142857142857,0.00582858545889875
-3.30612244897959,-0.612244897959184,0.00354976551326291
-3.30612244897959,-0.36734693877551,0.0029522122114059
-3.30612244897959,-0.122448979591837,0.00296425686011642
-3.30612244897959,0.122448979591837,0.00320971273141113
-3.30612244897959,0.36734693877551,0.0036148651541672
-3.30612244897959,0.612244897959184,0.00413172081493429
-3.30612244897959,0.857142857142857,0.00467488357277596
-3.30612244897959,1.10204081632653,0.00519161756977132
-3.30612244897959,1.3469387755102,0.0057081864952872
-3.30612244897959,1.59183673469388,0.00626298443770873
-3.30612244897959,1.83673469387755,0.00678299832022189
-3.30612244897959,2.08163265306122,0.00704885614476602
-3.30612244897959,2.3265306122449,0.00682856562671735
-3.30612244897959,2.57142857142857,0.00608770952296062
-3.30612244897959,2.81632653061224,0.00507509605393186
-3.30612244897959,3.06122448979592,0.00417146774456972
-3.30612244897959,3.30612244897959,0.00361516829786734
-3.30612244897959,3.55102040816327,0.00335970671233793
-3.30612244897959,3.79591836734694,0.00320783053251028
-3.30612244897959,4.04081632653061,0.00308811864058783
-3.30612244897959,4.28571428571429,0.00317045339861038
-3.30612244897959,4.53061224489796,0.0036550616881369
-3.30612244897959,4.77551020408163,0.00441833339009096
-3.30612244897959,5.02040816326531,0.00493084986852893
-3.30612244897959,5.26530612244898,0.00472562794030051
-3.30612244897959,5.51020408163265,0.00425436652528172
-3.30612244897959,5.75510204081633,0.00557158543123032
-3.30612244897959,6,0.0122653445310956
-3.06122448979592,-1.10204081632653,0.0122407825665813
-3.06122448979592,-0.857142857142857,0.00641916134473258
-3.06122448979592,-0.612244897959184,0.00395836022357177
-3.06122448979592,-0.36734693877551,0.00296600452215218
-3.06122448979592,-0.122448979591837,0.00251720836280028
-3.06122448979592,0.122448979591837,0.00237270958881253
-3.06122448979592,0.36734693877551,0.00257990009048997
-3.06122448979592,0.612244897959184,0.00319170215810594
-3.06122448979592,0.857142857142857,0.00417623499186165
-3.06122448979592,1.10204081632653,0.00544103156442066
-3.06122448979592,1.3469387755102,0.00685073722205376
-3.06122448979592,1.59183673469388,0.00818785867717453
-3.06122448979592,1.83673469387755,0.00911941091038404
-3.06122448979592,2.08163265306122,0.00927637040509321
-3.06122448979592,2.3265306122449,0.00846577493361478
-3.06122448979592,2.57142857142857,0.00687965158114523
-3.06122448979592,2.81632653061224,0.00509778490163559
-3.06122448979592,3.06122448979592,0.00380832621134741
-3.06122448979592,3.30612244897959,0.00341256188233341
-3.06122448979592,3.55102040816327,0.00381438590656541
-3.06122448979592,3.79591836734694,0.00456480202283643
-3.06122448979592,4.04081632653061,0.00522774962383166
-3.06122448979592,4.28571428571429,0.00563614743651714
-3.06122448979592,4.53061224489796,0.00582128935378939
-3.06122448979592,4.77551020408163,0.00573919223289043
-3.06122448979592,5.02040816326531,0.00516877306425623
-3.06122448979592,5.26530612244898,0.00406261837733779
-3.06122448979592,5.51020408163265,0.00323789789814688
-3.06122448979592,5.75510204081633,0.00492086900914657
-3.06122448979592,6,0.0126231432574243
-2.81632653061224,-1.10204081632653,0.0107883855776115
-2.81632653061224,-0.857142857142857,0.00590380476295577
-2.81632653061224,-0.612244897959184,0.00403826497085191
-2.81632653061224,-0.36734693877551,0.00326269390047701
-2.81632653061224,-0.122448979591837,0.0026849754132362
-2.81632653061224,0.122448979591837,0.00217717815080609
-2.81632653061224,0.36734693877551,0.00197955607162398
-2.81632653061224,0.612244897959184,0.00238512618988518
-2.81632653061224,0.857142857142857,0.00356428968318562
-2.81632653061224,1.10204081632653,0.00548365734522449
-2.81632653061224,1.3469387755102,0.00786222968822842
-2.81632653061224,1.59183673469388,0.0101679087104233
-2.81632653061224,1.83673469387755,0.011715389765714
-2.81632653061224,2.08163265306122,0.0119092890942457
-2.81632653061224,2.3265306122449,0.010566938336977
-2.81632653061224,2.57142857142857,0.00813020281679294
-2.81632653061224,2.81632653061224,0.00556645361773611
-2.81632653061224,3.06122448979592,0.00393185410129143
-2.81632653061224,3.30612244897959,0.00382646295014571
-2.81632653061224,3.55102040816327,0.00509425784034317
-2.81632653061224,3.79591836734694,0.00697165915243286
-2.81632653061224,4.04081632653061,0.0085603412110492
-2.81632653061224,4.28571428571429,0.00926869180407114
-2.81632653061224,4.53061224489796,0.00893950258235821
-2.81632653061224,4.77551020408163,0.00769683499535928
-2.81632653061224,5.02040816326531,0.0058147987472742
-2.81632653061224,5.26530612244898,0.00388320392866731
-2.81632653061224,5.51020408163265,0.00323375126484565
-2.81632653061224,5.75510204081633,0.00626347084100054
-2.81632653061224,6,0.0162372393094476
-2.57142857142857,-1.10204081632653,0.00828776445516838
-2.57142857142857,-0.857142857142857,0.00468498533604217
-2.57142857142857,-0.612244897959184,0.00385779468003566
-2.57142857142857,-0.36734693877551,0.00372803180657083
-2.57142857142857,-0.122448979591837,0.00333238946874531
-2.57142857142857,0.122448979591837,0.00259460849716436
-2.57142857142857,0.36734693877551,0.00194804449770269
-2.57142857142857,0.612244897959184,0.00197617238568698
-2.57142857142857,0.857142857142857,0.00312520126661692
-2.57142857142857,1.10204081632653,0.00548889140192449
-2.57142857142857,1.3469387755102,0.0086859507653867
-2.57142857142857,1.59183673469388,0.0118898825015295
-2.57142857142857,1.83673469387755,0.0140648086621605
-2.57142857142857,2.08163265306122,0.0143796326145494
-2.57142857142857,2.3265306122449,0.0126453484015172
-2.57142857142857,2.57142857142857,0.00953175360048564
-2.57142857142857,2.81632653061224,0.00637017391087125
-2.57142857142857,3.06122448979592,0.00456413744202022
-2.57142857142857,3.30612244897959,0.00489625478690758
-2.57142857142857,3.55102040816327,0.00713428080175155
-2.57142857142857,3.79591836734694,0.0101781169491579
-2.57142857142857,4.04081632653061,0.0126438732137717
-2.57142857142857,4.28571428571429,0.0135113634773231
-2.57142857142857,4.53061224489796,0.0124790910666707
-2.57142857142857,4.77551020408163,0.0099472377282297
-2.57142857142857,5.02040816326531,0.00683796989499413
-2.57142857142857,5.26530612244898,0.00451949659388384
-2.57142857142857,5.51020408163265,0.00489650990753993
-2.57142857142857,5.75510204081633,0.0104642340839634
-2.57142857142857,6,0.0240407375164928
-2.3265306122449,-1.10204081632653,0.00616883956974634
-2.3265306122449,-0.857142857142857,0.00355305782613485
-2.3265306122449,-0.612244897959184,0.00364861060952953
-2.3265306122449,-0.36734693877551,0.00420907274818899
-2.3265306122449,-0.122448979591837,0.0041426363680217
-2.3265306122449,0.122448979591837,0.0033490937662633
-2.3265306122449,0.36734693877551,0.00237840067515488
-2.3265306122449,0.612244897959184,0.00204133024043812
-2.3265306122449,0.857142857142857,0.00302461463324377
-2.3265306122449,1.10204081632653,0.00555657417405347
-2.3265306122449,1.3469387755102,0.0092131568913249
-2.3265306122449,1.59183673469388,0.0129706320060842
-2.3265306122449,1.83673469387755,0.0155478576901609
-2.3265306122449,2.08163265306122,0.0159497819365185
-2.3265306122449,2.3265306122449,0.0139878657521915
-2.3265306122449,2.57142857142857,0.0104980872292689
-2.3265306122449,2.81632653061224,0.00707217581562564
-2.3265306122449,3.06122448979592,0.00535834804870078
-2.3265306122449,3.30612244897959,0.00625658482655927
-2.3265306122449,3.55102040816327,0.00944588407479358
-2.3265306122449,3.79591836734694,0.0135230372863757
-2.3265306122449,4.04081632653061,0.0166811282005193
-2.3265306122449,4.28571428571429,0.0175488437498152
-2.3265306122449,4.53061224489796,0.0157646782484976
-2.3265306122449,4.77551020408163,0.0120875739134793
-2.3265306122449,5.02040816326531,0.00815168895425955
-2.3265306122449,5.26530612244898,0.00612340011395579
-2.3265306122449,5.51020408163265,0.00843350270528082
-2.3265306122449,5.75510204081633,0.0175578155405346
-2.3265306122449,6,0.0357019790965433
-2.08163265306122,-1.10204081632653,0.00559993049762664
-2.08163265306122,-0.857142857142857,0.00316458307104622
-2.08163265306122,-0.612244897959184,0.00358635728694839
-2.08163265306122,-0.36734693877551,0.00451730571391229
-2.08163265306122,-0.122448979591837,0.00473487512101106
-2.08163265306122,0.122448979591837,0.0040443166038146
-2.08163265306122,0.36734693877551,0.00298668384930251
-2.08163265306122,0.612244897959184,0.00245036371761337
-2.08163265306122,0.857142857142857,0.00323670765695938
-2.08163265306122,1.10204081632653,0.00565814222358296
-2.08163265306122,1.3469387755102,0.00930279395901351
-2.08163265306122,1.59183673469388,0.0130958685588474
-2.08163265306122,1.83673469387755,0.0156888833187378
-2.08163265306122,2.08163265306122,0.0160535096074265
-2.08163265306122,2.3265306122449,0.0140262786822009
-2.08163265306122,2.57142857142857,0.0105190735319511
-2.08163265306122,2.81632653061224,0.00722267406009819
-2.08163265306122,3.06122448979592,0.00586957715431269
-2.08163265306122,3.30612244897959,0.00738268729338087
-2.08163265306122,3.55102040816327,0.0113552682730128
-2.08163265306122,3.79591836734694,0.0161724936234702
-2.08163265306122,4.04081632653061,0.0197454555775705
-2.08163265306122,4.28571428571429,0.020491960495112
-2.08163265306122,4.53061224489796,0.0180853192449454
-2.08163265306122,4.77551020408163,0.013665024281033
-2.08163265306122,5.02040816326531,0.00952082302248819
-2.08163265306122,5.26530612244898,0.00850026118600328
-2.08163265306122,5.51020408163265,0.0134177531249252
-2.08163265306122,5.75510204081633,0.0266034190132853
-2.08163265306122,6,0.0495745162847939
-1.83673469387755,-1.10204081632653,0.00687118511025903
-1.83673469387755,-0.857142857142857,0.00368126297030924
-1.83673469387755,-0.612244897959184,0.0036695098416793
-1.83673469387755,-0.36734693877551,0.00449223159560547
-1.83673469387755,-0.122448979591837,0.00483299023997225
-1.83673469387755,0.122448979591837,0.00435585967334606
-1.83673469387755,0.36734693877551,0.00346700895703406
-1.83673469387755,0.612244897959184,0.0029596109117252
-1.83673469387755,0.857142857142857,0.00359008170985348
-1.83673469387755,1.10204081632653,0.0056763292724088
-1.83673469387755,1.3469387755102,0.00886208977789077
-1.83673469387755,1.59183673469388,0.0121737370900616
-1.83673469387755,1.83673469387755,0.014388400295929
-1.83673469387755,2.08163265306122,0.0145869650541524
-1.83673469387755,2.3265306122449,0.0126554091232933
-1.83673469387755,2.57142857142857,0.0094776489014074
-1.83673469387755,2.81632653061224,0.00666150418721467
-1.83673469387755,3.06122448979592,0.00584691105288565
-1.83673469387755,3.30612244897959,0.00788520602851683
-1.83673469387755,3.55102040816327,0.0123111404615335
-1.83673469387755,3.79591836734694,0.0174360129458808
-1.83673469387755,4.04081632653061,0.0210823457423964
-1.83673469387755,4.28571428571429,0.0216287927502457
-1.83673469387755,4.53061224489796,0.0188618026768844
-1.83673469387755,4.77551020408163,0.0142475923796427
-1.83673469387755,5.02040816326531,0.0105570478112643
-1.83673469387755,5.26530612244898,0.0110844855354454
-1.83673469387755,5.51020408163265,0.0188213166589998
-1.83673469387755,5.75510204081633,0.03585211278812
-1.83673469387755,6,0.0630494016122438
-1.59183673469388,-1.10204081632653,0.00933385390635977
-1.59183673469388,-0.857142857142857,0.00475402321013124
-1.59183673469388,-0.612244897959184,0.00375313050546833
-1.59183673469388,-0.36734693877551,0.0040815685238153
-1.59183673469388,-0.122448979591837,0.00438141641433815
-1.59183673469388,0.122448979591837,0.00416708805482563
-1.59183673469388,0.36734693877551,0.00363151014576907
-1.59183673469388,0.612244897959184,0.00334368361525489
-1.59183673469388,0.857142857142857,0.00388463024609409
-1.59183673469388,1.10204081632653,0.00550602394733418
-1.59183673469388,1.3469387755102,0.00793336954691165
-1.59183673469388,1.59183673469388,0.010410165805686
-1.59183673469388,1.83673469387755,0.0119887969105059
-1.59183673469388,2.08163265306122,0.0119662756732887
-1.59183673469388,2.3265306122449,0.0102858078943036
-1.59183673469388,2.57142857142857,0.00770470260231731
-1.59183673469388,2.81632653061224,0.00558719960130105
-1.59183673469388,3.06122448979592,0.00533198298164878
-1.59183673469388,3.30612244897959,0.0076520425014448
-1.59183673469388,3.55102040816327,0.0120754994474454
-1.59183673469388,3.79591836734694,0.0169981133089433
-1.59183673469388,4.04081632653061,0.0203590319863022
-1.59183673469388,4.28571428571429,0.0206620007951736
-1.59183673469388,4.53061224489796,0.0178471552868433
-1.59183673469388,4.77551020408163,0.013584004440982
-1.59183673469388,5.02040816326531,0.0108645306967952
-1.59183673469388,5.26530612244898,0.0131256382867302
-1.59183673469388,5.51020408163265,0.0233104210801788
-1.59183673469388,5.75510204081633,0.0432116558381434
-1.59183673469388,6,0.0732210321387343
-1.3469387755102,-1.10204081632653,0.0118423653155713
-1.3469387755102,-0.857142857142857,0.00579027387209208
-1.3469387755102,-0.612244897959184,0.00366979492815622
-1.3469387755102,-0.36734693877551,0.00336630115200603
-1.3469387755102,-0.122448979591837,0.00353259138635514
-1.3469387755102,0.122448979591837,0.00356940405556161
-1.3469387755102,0.36734693877551,0.00345277558699908
-1.3469387755102,0.612244897959184,0.00348161446996165
-1.3469387755102,0.857142857142857,0.00399698772718776
-1.3469387755102,1.10204081632653,0.00513916939921033
-1.3469387755102,1.3469387755102,0.00671881276591341
-1.3469387755102,1.59183673469388,0.00824914927463394
-1.3469387755102,1.83673469387755,0.00912952215129509
-1.3469387755102,2.08163265306122,0.00891975718481441
-1.3469387755102,2.3265306122449,0.00760908047813674
-1.3469387755102,2.57142857142857,0.00575590714746249
-1.3469387755102,2.81632653061224,0.00437653546398542
-1.3469387755102,3.06122448979592,0.00454055553347588
-1.3469387755102,3.30612244897959,0.00679894758563332
-1.3469387755102,3.55102040816327,0.0107395969202058
-1.3469387755102,3.79591836734694,0.0149880305245097
-1.3469387755102,4.04081632653061,0.0177722282636566
-1.3469387755102,4.28571428571429,0.0178404726516511
-1.3469387755102,4.53061224489796,0.0152771461415184
-1.3469387755102,4.77551020408163,0.0117836079885936
-1.3469387755102,5.02040816326531,0.0102774330456418
-1.3469387755102,5.26530612244898,0.0140244883007773
-1.3469387755102,5.51020408163265,0.0257220607635474
-1.3469387755102,5.75510204081633,0.0468919133128696
-1.3469387755102,6,0.077703392251333
-1.10204081632653,-1.10204081632653,0.0133738354828555
-1.10204081632653,-0.857142857142857,0.00629473952738857
-1.10204081632653,-0.612244897959184,0.00333667567209661
-1.10204081632653,-0.36734693877551,0.00251147159282539
-1.10204081632653,-0.122448979591837,0.00253023797019014
-1.10204081632653,0.122448979591837,0.00275496269221259
-1.10204081632653,0.36734693877551,0.00301184908756547
-1.10204081632653,0.612244897959184,0.00336511771446785
-1.10204081632653,0.857142857142857,0.0039164746487243
-1.10204081632653,1.10204081632653,0.00467441698315096
-1.10204081632653,1.3469387755102,0.00551191383145716
-1.10204081632653,1.59183673469388,0.00619773711714633
-1.10204081632653,1.83673469387755,0.00647169021525684
-1.10204081632653,2.08163265306122,0.00614863736106264
-1.10204081632653,2.3265306122449,0.00524611466440295
-1.10204081632653,2.57142857142857,0.0040946770476511
-1.10204081632653,2.81632653061224,0.00333115188714145
-1.10204081632653,3.06122448979592,0.00367882546227971
-1.10204081632653,3.30612244897959,0.00554307397228965
-1.10204081632653,3.55102040816327,0.00863360614586023
-1.10204081632653,3.79591836734694,0.0119062924714494
-1.10204081632653,4.04081632653061,0.0139826423992138
-1.10204081632653,4.28571428571429,0.0139075647001825
-1.10204081632653,4.53061224489796,0.0118530934022866
-1.10204081632653,4.77551020408163,0.00936591860493857
-1.10204081632653,5.02040816326531,0.00901272153561772
-1.10204081632653,5.26530612244898,0.0136211083933889
-1.10204081632653,5.51020408163265,0.025506192518767
-1.10204081632653,5.75510204081633,0.0460003433675144
-1.10204081632653,6,0.0753561178349872
-0.857142857142857,-1.10204081632653,0.0134706929331729
-0.857142857142857,-0.857142857142857,0.00608955293391139
-0.857142857142857,-0.612244897959184,0.00279687566020576
-0.857142857142857,-0.36734693877551,0.00169337198542791
-0.857142857142857,-0.122448979591837,0.00159046920430822
-0.857142857142857,0.122448979591837,0.00190620326130769
-0.857142857142857,0.36734693877551,0.00242463537232213
-0.857142857142857,0.612244897959184,0.00305964455697394
-0.857142857142857,0.857142857142857,0.00371326947707507
-0.857142857142857,1.10204081632653,0.00425389726107511
-0.857142857142857,1.3469387755102,0.0045716919804446
-0.857142857142857,1.59183673469388,0.00462870601536175
-0.857142857142857,1.83673469387755,0.00444717123700639
-0.857142857142857,2.08163265306122,0.00406014997746335
-0.857142857142857,2.3265306122449,0.00350576232890915
-0.857142857142857,2.57142857142857,0.00290538844062549
-0.857142857142857,2.81632653061224,0.00255102918380745
-0.857142857142857,3.06122448979592,0.00285875903332894
-0.857142857142857,3.30612244897959,0.00412594150360629
-0.857142857142857,3.55102040816327,0.00622087500003465
-0.857142857142857,3.79591836734694,0.0084659345631955
-0.857142857142857,4.04081632653061,0.00990070571153739
-0.857142857142857,4.28571428571429,0.00985331906264025
-0.857142857142857,4.53061224489796,0.00850160828645541
-0.857142857142857,4.77551020408163,0.00707677827985403
-0.857142857142857,5.02040816326531,0.00758631778992908
-0.857142857142857,5.26530612244898,0.0122384371752766
-0.857142857142857,5.51020408163265,0.0229024214115025
-0.857142857142857,5.75510204081633,0.040836330923448
-0.857142857142857,6,0.0666651524347761
-0.612244897959184,-1.10204081632653,0.0123227121665557
-0.612244897959184,-0.857142857142857,0.00533289449190966
-0.612244897959184,-0.612244897959184,0.00219797617326045
-0.612244897959184,-0.36734693877551,0.00106080446400225
-0.612244897959184,-0.122448979591837,0.000862132059371579
-0.612244897959184,0.122448979591837,0.00116196224711584
-0.612244897959184,0.36734693877551,0.00181060491569668
-0.612244897959184,0.612244897959184,0.00266551076103105
-0.612244897959184,0.857142857142857,0.00348024147531989
-0.612244897959184,1.10204081632653,0.00397909830132132
-0.612244897959184,1.3469387755102,0.0040162882083753
-0.612244897959184,1.59183673469388,0.00366714182282141
-0.612244897959184,1.83673469387755,0.00316096646557534
-0.612244897959184,2.08163265306122,0.00270781662237002
-0.612244897959184,2.3265306122449,0.00237518507742568
-0.612244897959184,2.57142857142857,0.00212933577273261
-0.612244897959184,2.81632653061224,0.00199349782468594
-0.612244897959184,3.06122448979592,0.00214390182403118
-0.612244897959184,3.30612244897959,0.00280540681607405
-0.612244897959184,3.55102040816327,0.00400277907975327
-0.612244897959184,3.79591836734694,0.0053949818127943
-0.612244897959184,4.04081632653061,0.00639523391002544
-0.612244897959184,4.28571428571429,0.00655998024464505
-0.612244897959184,4.53061224489796,0.00600072276907865
-0.612244897959184,4.77551020408163,0.00553868239224892
-0.612244897959184,5.02040816326531,0.00651863121415125
-0.612244897959184,5.26530612244898,0.0104544171386226
-0.612244897959184,5.51020408163265,0.0187709219439217
-0.612244897959184,5.75510204081633,0.0327604702152983
-0.612244897959184,6,0.0536267972766384
-0.36734693877551,-1.10204081632653,0.0105275705566905
-0.36734693877551,-0.857142857142857,0.00436834244404766
-0.36734693877551,-0.612244897959184,0.00172360787646991
-0.36734693877551,-0.36734693877551,0.000727685908797959
-0.36734693877551,-0.122448979591837,0.000450618747255216
-0.36734693877551,0.122448979591837,0.000642124052136039
-0.36734693877551,0.36734693877551,0.00129547907802074
-0.36734693877551,0.612244897959184,0.00228942590250225
-0.36734693877551,0.857142857142857,0.00328006101590067
-0.36734693877551,1.10204081632653,0.00385382445896559
-0.36734693877551,1.3469387755102,0.0037887595936224
-0.36734693877551,1.59183673469388,0.00320345915618492
-0.36734693877551,1.83673469387755,0.00246451682653775
-0.36734693877551,2.08163265306122,0.00192163520058536
-0.36734693877551,2.3265306122449,0.00168695829776394
-0.36734693877551,2.57142857142857,0.00163667367301018
-0.36734693877551,2.81632653061224,0.00161295545206858
-0.36734693877551,3.06122448979592,0.00162271775197526
-0.36734693877551,3.30612244897959,0.00183865214919987
-0.36734693877551,3.55102040816327,0.00240302655212049
-0.36734693877551,3.79591836734694,0.00323150228957342
-0.36734693877551,4.04081632653061,0.00402367417463784
-0.36734693877551,4.28571428571429,0.00449888759401779
-0.36734693877551,4.53061224489796,0.0046705708940678
-0.36734693877551,4.77551020408163,0.00494754636497213
-0.36734693877551,5.02040816326531,0.00602960157700333
-0.36734693877551,5.26530612244898,0.00877004058187364
-0.36734693877551,5.51020408163265,0.0142005979142486
-0.36734693877551,5.75510204081633,0.0237156192228177
-0.36734693877551,6,0.0391717284918441
-0.122448979591837,-1.10204081632653,0.00871953799503516
-0.122448979591837,-0.857142857142857,0.00350306786808907
-0.122448979591837,-0.612244897959184,0.00149035601483677
-0.122448979591837,-0.36734693877551,0.000745235230394992
-0.122448979591837,-0.122448979591837,0.00042106843726547
-0.122448979591837,0.122448979591837,0.000447195123991107
-0.122448979591837,0.36734693877551,0.000989346698007654
-0.122448979591837,0.612244897959184,0.00200278885309785
-0.122448979591837,0.857142857142857,0.0031021022074067
-0.122448979591837,1.10204081632653,0.00376708472424364
-0.122448979591837,1.3469387755102,0.00369120897525349
-0.122448979591837,1.59183673469388,0.00299129606550425
-0.122448979591837,1.83673469387755,0.0021110357172619
-0.122448979591837,2.08163265306122,0.00149631883018703
-0.122448979591837,2.3265306122449,0.00130423413817909
-0.122448979591837,2.57142857142857,0.00137099148958136
-0.122448979591837,2.81632653061224,0.00143549105755597
-0.122448979591837,3.06122448979592,0.00139913968669247
-0.122448979591837,3.30612244897959,0.00139316222877978
-0.122448979591837,3.55102040816327,0.00162128241798293
-0.122448979591837,3.79591836734694,0.00215415412729142
-0.122448979591837,4.04081632653061,0.00287564969937482
-0.122448979591837,4.28571428571429,0.00361189232257469
-0.122448979591837,4.53061224489796,0.00429440535967113
-0.122448979591837,4.77551020408163,0.0050056413821265
-0.122448979591837,5.02040816326531,0.00592931819375403
-0.122448979591837,5.26530612244898,0.00738922495483263
-0.122448979591837,5.51020408163265,0.0101143016337149
-0.122448979591837,5.75510204081633,0.015617369004669
-0.122448979591837,6,0.0263380743308733
0.122448979591837,-1.10204081632653,0.00729295473584135
0.122448979591837,-0.857142857142857,0.00284185064800635
0.122448979591837,-0.612244897959184,0.00145278400689158
0.122448979591837,-0.36734693877551,0.00103983184107981
0.122448979591837,-0.122448979591837,0.000742186377418352
0.122448979591837,0.122448979591837,0.000596978313664009
0.122448979591837,0.36734693877551,0.000924187844135615
0.122448979591837,0.612244897959184,0.00179275445585575
0.122448979591837,0.857142857142857,0.00284567385143714
0.122448979591837,1.10204081632653,0.00352326456110169
0.122448979591837,1.3469387755102,0.00346602704966775
0.122448979591837,1.59183673469388,0.00276987816511715
0.122448979591837,1.83673469387755,0.00189648833793954
0.122448979591837,2.08163265306122,0.00132180984226049
0.122448979591837,2.3265306122449,0.00121315967786834
0.122448979591837,2.57142857142857,0.00138466622093375
0.122448979591837,2.81632653061224,0.0015315568779169
0.122448979591837,3.06122448979592,0.00151218990800367
0.122448979591837,3.30612244897959,0.00143742363399174
0.122448979591837,3.55102040816327,0.00152985866967087
0.122448979591837,3.79591836734694,0.00192322473554979
0.122448979591837,4.04081632653061,0.00258943530003969
0.122448979591837,4.28571428571429,0.00341506507749667
0.122448979591837,4.53061224489796,0.00429241330054447
0.122448979591837,4.77551020408163,0.00511618594876562
0.122448979591837,5.02040816326531,0.00575741858660056
0.122448979591837,5.26530612244898,0.00621479846042727
0.122448979591837,5.51020408163265,0.00704120311082801
0.122448979591837,5.75510204081633,0.0098515024980621
0.122448979591837,6,0.017486883788251
0.36734693877551,-1.10204081632653,0.00638854905358005
0.36734693877551,-0.857142857142857,0.00230467569049198
0.36734693877551,-0.612244897959184,0.00141844892546844
0.36734693877551,-0.36734693877551,0.00140672075677367
0.36734693877551,-0.122448979591837,0.00125920985966571
0.36734693877551,0.122448979591837,0.000999210332711609
0.36734693877551,0.36734693877551,0.00104187142192025
0.36734693877551,0.612244897959184,0.00159058537510576
0.36734693877551,0.857142857142857,0.00239886396082029
0.36734693877551,1.10204081632653,0.00296659650118897
0.36734693877551,1.3469387755102,0.00294712818233928
0.36734693877551,1.59183673469388,0.00241512818221629
0.36734693877551,1.83673469387755,0.00178456321993054
0.36734693877551,2.08163265306122,0.00146538954144826
0.36734693877551,2.3265306122449,0.00155929096855889
0.36734693877551,2.57142857142857,0.00184014793917525
0.36734693877551,2.81632653061224,0.0020018528296773
0.36734693877551,3.06122448979592,0.00193007924890271
0.36734693877551,3.30612244897959,0.00176653056421266
0.36734693877551,3.55102040816327,0.00175099939768036
0.36734693877551,3.79591836734694,0.00202433680065567
0.36734693877551,4.04081632653061,0.00256857765188073
0.36734693877551,4.28571428571429,0.00328296178079496
0.36734693877551,4.53061224489796,0.00405307825488482
0.36734693877551,4.77551020408163,0.00472377865238921
0.36734693877551,5.02040816326531,0.00507797364135115
0.36734693877551,5.26530612244898,0.00503233541215981
0.36734693877551,5.51020408163265,0.00512444051446759
0.36734693877551,5.75510204081633,0.00705588793325834
0.36734693877551,6,0.0138390816206614
0.612244897959184,-1.10204081632653,0.00618498994511113
0.612244897959184,-0.857142857142857,0.00190233138459983
0.612244897959184,-0.612244897959184,0.00128505705096488
0.612244897959184,-0.36734693877551,0.00170409630281426
0.612244897959184,-0.122448979591837,0.00185828566994162
0.612244897959184,0.122448979591837,0.00160920587335772
0.612244897959184,0.36734693877551,0.00137531374769256
0.612244897959184,0.612244897959184,0.00149133003645735
0.612244897959184,0.857142857142857,0.00189747768541687
0.612244897959184,1.10204081632653,0.00226291444257148
0.612244897959184,1.3469387755102,0.00233675125757021
0.612244897959184,1.59183673469388,0.00218320592680604
0.612244897959184,1.83673469387755,0.00209971365039963
0.612244897959184,2.08163265306122,0.00231566026829194
0.612244897959184,2.3265306122449,0.00276302035352649
0.612244897959184,2.57142857142857,0.00312958612244357
0.612244897959184,2.81632653061224,0.00313520428861341
0.612244897959184,3.06122448979592,0.00277097737422427
0.612244897959184,3.30612244897959,0.00229428380084407
0.612244897959184,3.55102040816327,0.00201152549904077
0.612244897959184,3.79591836734694,0.00206427550053306
0.612244897959184,4.04081632653061,0.00239330606498622
0.612244897959184,4.28571428571429,0.00285439045221469
0.612244897959184,4.53061224489796,0.00332134977641751
0.612244897959184,4.77551020408163,0.00368087877010298
0.612244897959184,5.02040816326531,0.00382097231373818
0.612244897959184,5.26530612244898,0.0038156101901739
0.612244897959184,5.51020408163265,0.00436751278531239
0.612244897959184,5.75510204081633,0.00727639708419364
0.612244897959184,6,0.0155117065250993
0.857142857142857,-1.10204081632653,0.00737490670179769
0.857142857142857,-0.857142857142857,0.00221089310584893
0.857142857142857,-0.612244897959184,0.00150039501100818
0.857142857142857,-0.36734693877551,0.00229265192896572
0.857142857142857,-0.122448979591837,0.00288786609387898
0.857142857142857,0.122448979591837,0.00284152297877349
0.857142857142857,0.36734693877551,0.00246047577137359
0.857142857142857,0.612244897959184,0.00217198148905573
0.857142857142857,0.857142857142857,0.00214633918249091
0.857142857142857,1.10204081632653,0.00231153563927705
0.857142857142857,1.3469387755102,0.0025902005327641
0.857142857142857,1.59183673469388,0.00305333872071384
0.857142857142857,1.83673469387755,0.00382464100507524
0.857142857142857,2.08163265306122,0.00484738699976656
0.857142857142857,2.3265306122449,0.00577950317265707
0.857142857142857,2.57142857142857,0.00616555181275674
0.857142857142857,2.81632653061224,0.00576289480753434
0.857142857142857,3.06122448979592,0.00473946605475789
0.857142857142857,3.30612244897959,0.00356783560256746
0.857142857142857,3.55102040816327,0.00270796915982263
0.857142857142857,3.79591836734694,0.00234252705105725
0.857142857142857,4.04081632653061,0.00235282112770602
0.857142857142857,4.28571428571429,0.00249530697134576
0.857142857142857,4.53061224489796,0.00258946548373512
0.857142857142857,4.77551020408163,0.00259219091749685
0.857142857142857,5.02040816326531,0.00262300453380859
0.857142857142857,5.26530612244898,0.00310509069050963
0.857142857142857,5.51020408163265,0.00507381705289073
0.857142857142857,5.75510204081633,0.0104639500667066
0.857142857142857,6,0.0220448603628622
1.10204081632653,-1.10204081632653,0.0115601699486657
1.10204081632653,-0.857142857142857,0.00481237110510752
1.10204081632653,-0.612244897959184,0.00354263013214479
1.10204081632653,-0.36734693877551,0.00453953376236121
1.10204081632653,-0.122448979591837,0.00566471897794568
1.10204081632653,0.122448979591837,0.00605754313306733
1.10204081632653,0.36734693877551,0.00579129398412209
1.10204081632653,0.612244897959184,0.00530728023718796
1.10204081632653,0.857142857142857,0.00499546851960514
1.10204081632653,1.10204081632653,0.00508451528746667
1.10204081632653,1.3469387755102,0.00572237469078568
1.10204081632653,1.59183673469388,0.00700735853609052
1.10204081632653,1.83673469387755,0.00886128713956996
1.10204081632653,2.08163265306122,0.0108763836412097
1.10204081632653,2.3265306122449,0.0123643271692169
1.10204081632653,2.57142857142857,0.0126775373617125
1.10204081632653,2.81632653061224,0.0116052320482129
1.10204081632653,3.06122448979592,0.00953490747423064
1.10204081632653,3.30612244897959,0.00723471216164989
1.10204081632653,3.55102040816327,0.00541020146918197
1.10204081632653,3.79591836734694,0.0043539570112775
1.10204081632653,4.04081632653061,0.00390575332300858
1.10204081632653,4.28571428571429,0.00368851793341862
1.10204081632653,4.53061224489796,0.00341410578385565
1.10204081632653,4.77551020408163,0.00308904432414669
1.10204081632653,5.02040816326531,0.00311310353569139
1.10204081632653,5.26530612244898,0.00436751031089033
1.10204081632653,5.51020408163265,0.00833079197478137
1.10204081632653,5.75510204081633,0.0171071148784216
1.10204081632653,6,0.0331728292249778


==> anc/sim_data/final_var_self_agent_1.csv <==
x,y,z
-6,-6,0.0460935922050338
-6,-5.75510204081633,0.0251575187177626
-6,-5.51020408163265,0.0155675736873547
-6,-5.26530612244898,0.0149899038415067
-6,-5.02040816326531,0.0202241654015002
-6,-4.77551020408163,0.0278343930649406
-6,-4.53061224489796,0.0347771366834495
-6,-4.28571428571429,0.0389477625011356
-6,-4.04081632653061,0.0394943302439544
-6,-3.79591836734694,0.036749495628115
-6,-3.55102040816327,0.0317797797296824
-6,-3.30612244897959,0.0257699843454681
-6,-3.06122448979592,0.0195723298074174
-6,-2.81632653061224,0.0136473350875939
-6,-2.57142857142857,0.00837276421425565
-6,-2.3265306122449,0.00447677682193359
-6,-2.08163265306122,0.00329605879652073
-6,-1.83673469387755,0.00666756057172374
-6,-1.59183673469388,0.0164401442130676
-6,-1.3469387755102,0.0337553726542183
-6,-1.10204081632653,0.0583601253597942
-6,-0.857142857142857,0.088256796049124
-6,-0.612244897959184,0.119930411709471
-6,-0.36734693877551,0.149192907079759
-6,-0.122448979591837,0.172408996444296
-6,0.122448979591837,0.187654907059699
-6,0.36734693877551,0.19534772386583
-6,0.612244897959184,0.198096999238376
-6,0.857142857142857,0.199859439516798
-6,1.10204081632653,0.20474527104062
-5.75510204081633,-6,0.0348838994115433
-5.75510204081633,-5.75510204081633,0.0155876395483874
-5.75510204081633,-5.51020408163265,0.00671589551896801
-5.75510204081633,-5.26530612244898,0.005704073287082
-5.75510204081633,-5.02040816326531,0.00947888949444414
-5.75510204081633,-4.77551020408163,0.015025108272342
-5.75510204081633,-4.53061224489796,0.0198767370077319
-5.75510204081633,-4.28571428571429,0.0225157327940937
-5.75510204081633,-4.04081632653061,0.0225631696207833
-5.75510204081633,-3.79591836734694,0.0206166925281625
-5.75510204081633,-3.55102040816327,0.0177319889199639
-5.75510204081633,-3.30612244897959,0.0147849004643646
-5.75510204081633,-3.06122448979592,0.0120750190419428
-5.75510204081633,-2.81632653061224,0.00940482344867877
-5.75510204081633,-2.57142857142857,0.00656657882859735
-5.75510204081633,-2.3265306122449,0.00391399690685618
-5.75510204081633,-2.08163265306122,0.00265715056092547
-5.75510204081633,-1.83673469387755,0.0046882629355538
-5.75510204081633,-1.59183673469388,0.0119831373808805
-5.75510204081633,-1.3469387755102,0.0257996003915432
-5.75510204081633,-1.10204081632653,0.0459716147558503
-5.75510204081633,-0.857142857142857,0.0705903030342719
-5.75510204081633,-0.612244897959184,0.0962719717096294
-5.75510204081633,-0.36734693877551,0.119025746816538
-5.75510204081633,-0.122448979591837,0.135484146268709
-5.75510204081633,0.122448979591837,0.144060458900734
-5.75510204081633,0.36734693877551,0.145576007829371
-5.75510204081633,0.612244897959184,0.14309949851707
-5.75510204081633,0.857142857142857,0.141064985549107
-5.75510204081633,1.10204081632653,0.14401273453604
-5.51020408163265,-6,0.0327785556525824
-5.51020408163265,-5.75510204081633,0.01461964996079
-5.51020408163265,-5.51020408163265,0.00565659867346346
-5.51020408163265,-5.26530612244898,0.00338597681731956
-5.51020408163265,-5.02040816326531,0.00512317765113585
-5.51020408163265,-4.77551020408163,0.00841274281060467
-5.51020408163265,-4.53061224489796,0.0113349472950685
-5.51020408163265,-4.28571428571429,0.0127727852242289
-5.51020408163265,-4.04081632653061,0.0125545854774383
-5.51020408163265,-3.79591836734694,0.0113014648761225
-5.51020408163265,-3.55102040816327,0.00993528153302187
-5.51020408163265,-3.30612244897959,0.00906588742090209
-5.51020408163265,-3.06122448979592,0.00863257719544758
-5.51020408163265,-2.81632653061224,0.00805011845454578
-5.51020408163265,-2.57142857142857,0.00677773584860702
-5.51020408163265,-2.3265306122449,0.00494574361106731
-5.51020408163265,-2.08163265306122,0.00364486184610396
-5.51020408163265,-1.83673469387755,0.00469721398145917
-5.51020408163265,-1.59183673469388,0.0100062883122916
-5.51020408163265,-1.3469387755102,0.0207571780714559
-5.51020408163265,-1.10204081632653,0.0367689555646668
-5.51020408163265,-0.857142857142857,0.0562434823420364
-5.51020408163265,-0.612244897959184,0.0760541026817085
-5.51020408163265,-0.36734693877551,0.0925676525585868
-5.51020408163265,-0.122448979591837,0.102794386462878
-5.51020408163265,0.122448979591837,0.105482634197925
-5.51020408163265,0.36734693877551,0.101733828715407
-5.51020408163265,0.612244897959184,0.0948718473288601
-5.51020408163265,0.857142857142857,0.0895963717932577
-5.51020408163265,1.10204081632653,0.0907280168382196
-5.26530612244898,-6,0.0361846693577955
-5.26530612244898,-5.75510204081633,0.0187563578916701
-5.26530612244898,-5.51020408163265,0.00912728231263699
-5.26530612244898,-5.26530612244898,0.0050857718154263
-5.26530612244898,-5.02040816326531,0.00452240621060812
-5.26530612244898,-4.77551020408163,0.00561443277638918
-5.26530612244898,-4.53061224489796,0.00691941837890392
-5.26530612244898,-4.28571428571429,0.00753479722109685
-5.26530612244898,-4.04081632653061,0.00726152907031513
-5.26530612244898,-3.79591836734694,0.00655189894423036
-5.26530612244898,-3.55102040816327,0.00612034147607282
-5.26530612244898,-3.30612244897959,0.00638652850263721
-5.26530612244898,-3.06122448979592,0.00712600756926285
-5.26530612244898,-2.81632653061224,0.00760785226477662
-5.26530612244898,-2.57142857142857,0.00715763923413432
-5.26530612244898,-2.3265306122449,0.00577595601389025
-5.26530612244898,-2.08163265306122,0.00440772085755253
-5.26530612244898,-1.83673469387755,0.0046935473761191
-5.26530612244898,-1.59183673469388,0.00833412009080786
-5.26530612244898,-1.3469387755102,0.0163602314098773
-5.26530612244898,-1.10204081632653,0.0285857908622693
-5.26530612244898,-0.857142857142857,0.0434232554456557
-5.26530612244898,-0.612244897959184,0.058146999782607
-5.26530612244898,-0.36734693877551,0.0695965483117659
-5.26530612244898,-0.122448979591837,0.0751765372962526
-5.26530612244898,0.122448979591837,0.0738540086253928
-5.26530612244898,0.36734693877551,0.0667770474909564
-5.26530612244898,0.612244897959184,0.0572337892712442
-5.26530612244898,0.857142857142857,0.0499200541732128
-5.26530612244898,1.10204081632653,0.0497572546765667
-5.02040816326531,-6,0.0410807534181521
-5.02040816326531,-5.75510204081633,0.0244268395346731
-5.02040816326531,-5.51020408163265,0.0141276500193605
-5.02040816326531,-5.26530612244898,0.00836076856594159
-5.02040816326531,-5.02040816326531,0.00565872334556677
-5.02040816326531,-4.77551020408163,0.00483617201859876
-5.02040816326531,-4.53061224489796,0.0048623145153523
-5.02040816326531,-4.28571428571429,0.00493129547575416
-5.02040816326531,-4.04081632653061,0.00468797137355548
-5.02040816326531,-3.79591836734694,0.00432776230298698
-5.02040816326531,-3.55102040816327,0.00435263289401805
-5.02040816326531,-3.30612244897959,0.00508142135019551
-5.02040816326531,-3.06122448979592,0.00627980251805427
-5.02040816326531,-2.81632653061224,0.00722907534651634
-5.02040816326531,-2.57142857142857,0.00722126580255916
-5.02040816326531,-2.3265306122449,0.00613808893065748
-5.02040816326531,-2.08163265306122,0.00471474733201388
-5.02040816326531,-1.83673469387755,0.00432262643193043
-5.02040816326531,-1.59183673469388,0.00640828391627901
-5.02040816326531,-1.3469387755102,0.0118735358593979
-5.02040816326531,-1.10204081632653,0.0206320436622595
-5.02040816326531,-0.857142857142857,0.0314566090238416
-5.02040816326531,-0.612244897959184,0.0421586708366092
-5.02040816326531,-0.36734693877551,0.0501121036648904
-5.02040816326531,-0.122448979591837,0.0530624293667956
-5.02040816326531,0.122448979591837,0.0500208557142407
-5.02040816326531,0.36734693877551,0.0419181909376289
-5.02040816326531,0.612244897959184,0.0317119769695859
-5.02040816326531,0.857142857142857,0.0238340152934685
-5.02040816326531,1.10204081632653,0.0231336492602675
-4.77551020408163,-6,0.0439447748611019
-4.77551020408163,-5.75510204081633,0.0286648354577854
-4.77551020408163,-5.51020408163265,0.0183466910576707
-4.77551020408163,-5.26530612244898,0.011503937552192
-4.77551020408163,-5.02040816326531,0.00725432783019953
-4.77551020408163,-4.77551020408163,0.00499891874688002
-4.77551020408163,-4.53061224489796,0.00407997396950244
-4.77551020408163,-4.28571428571429,0.00376424729265146
-4.77551020408163,-4.04081632653061,0.00353230705262214
-4.77551020408163,-3.79591836734694,0.00333666536544364
-4.77551020408163,-3.55102040816327,0.00351204492565377
-4.77551020408163,-3.30612244897959,0.00435405880136069
-4.77551020408163,-3.06122448979592,0.00571079396097018
-4.77551020408163,-2.81632653061224,0.00694835782878217
-4.77551020408163,-2.57142857142857,0.0073455333677559
-4.77551020408163,-2.3265306122449,0.00662565908778068
-4.77551020408163,-2.08163265306122,0.00524224549809255
-4.77551020408163,-1.83673469387755,0.00424229331770015
-4.77551020408163,-1.59183673469388,0.00482313993202371
-4.77551020408163,-1.3469387755102,0.00783530571860075
-4.77551020408163,-1.10204081632653,0.0134188347684612
-4.77551020408163,-0.857142857142857,0.0208356902611925
-4.77551020408163,-0.612244897959184,0.0285178085106124
-4.77551020408163,-0.36734693877551,0.0343806016377725
-4.77551020408163,-0.122448979591837,0.036433786044998
-4.77551020408163,0.122448979591837,0.0335850763244098
-4.77551020408163,0.36734693877551,0.0263560985184535
-4.77551020408163,0.612244897959184,0.0171709856091845
-4.77551020408163,0.857142857142857,0.0100169968108639
-4.77551020408163,1.10204081632653,0.00954014437505729
-4.53061224489796,-6,0.0426053531017869
-4.53061224489796,-5.75510204081633,0.0296389267146267
-4.53061224489796,-5.51020408163265,0.0203783772550708
-4.53061224489796,-5.26530612244898,0.0135125141133594
-4.53061224489796,-5.02040816326531,0.00860199997066313
-4.53061224489796,-4.77551020408163,0.00555005220572818
-4.53061224489796,-4.53061224489796,0.00406023673413192
-4.53061224489796,-4.28571428571429,0.00351651032182337
-4.53061224489796,-4.04081632653061,0.00330281954006884
-4.53061224489796,-3.79591836734694,0.00319133589773479
-4.53061224489796,-3.55102040816327,0.00339800055901379
-4.53061224489796,-3.30612244897959,0.0042356556807624
-4.53061224489796,-3.06122448979592,0.00567257172947705
-4.53061224489796,-2.81632653061224,0.00718824502837206
-4.53061224489796,-2.57142857142857,0.00805431930164197
-4.53061224489796,-2.3265306122449,0.00781541872214903
-4.53061224489796,-2.08163265306122,0.00661235383219699
-4.53061224489796,-1.83673469387755,0.00515409838154474
-4.53061224489796,-1.59183673469388,0.00441198058281905
-4.53061224489796,-1.3469387755102,0.00523975393286014
-4.53061224489796,-1.10204081632653,0.0080616333595761
-4.53061224489796,-0.857142857142857,0.0126589111227724
-4.53061224489796,-0.612244897959184,0.0180734299525027
-4.53061224489796,-0.36734693877551,0.0227207535965315
-4.53061224489796,-0.122448979591837,0.0248236442431112
-4.53061224489796,0.122448979591837,0.0231400636630691
-4.53061224489796,0.36734693877551,0.0177407969024926
-4.53061224489796,0.612244897959184,0.0104692594285304
-4.53061224489796,0.857142857142857,0.00480677352823516
-4.53061224489796,1.10204081632653,0.00512235136897332
-4.28571428571429,-6,0.0367409863369798
-4.28571428571429,-5.75510204081633,0.0269240914418958
-4.28571428571429,-5.51020408163265,0.0197722823660929
-4.28571428571429,-5.26530612244898,0.0139615776355228
-4.28571428571429,-5.02040816326531,0.00932659504641448
-4.28571428571429,-4.77551020408163,0.00617724908612938
-4.28571428571429,-4.53061224489796,0.00457390116301332
-4.28571428571429,-4.28571428571429,0.00407744409049926
-4.28571428571429,-4.04081632653061,0.00404782798819581
-4.28571428571429,-3.79591836734694,0.00411998846373796
-4.28571428571429,-3.55102040816327,0.00439544420513327
-4.28571428571429,-3.30612244897959,0.0051925539765032
-4.28571428571429,-3.06122448979592,0.00660343656415513
-4.28571428571429,-2.81632653061224,0.00825541658270262
-4.28571428571429,-2.57142857142857,0.00947013598932295
-4.28571428571429,-2.3265306122449,0.00967379040784055
-4.28571428571429,-2.08163265306122,0.00874326969467693
-4.28571428571429,-1.83673469387755,0.00708153345216878
-4.28571428571429,-1.59183673469388,0.00544464100073211
-4.28571428571429,-1.3469387755102,0.00466747477229951
-4.28571428571429,-1.10204081632653,0.00539115930945927
-4.28571428571429,-0.857142857142857,0.00780841235827562
-4.28571428571429,-0.612244897959184,0.0114547614606654
-4.28571428571429,-0.36734693877551,0.0151707530406524
-4.28571428571429,-0.122448979591837,0.0173957695653155
-4.28571428571429,0.122448979591837,0.0168207093957968
-4.28571428571429,0.36734693877551,0.0131878727925692
-4.28571428571429,0.612244897959184,0.00786518242150813
-4.28571428571429,0.857142857142857,0.00387259016640712
-4.28571428571429,1.10204081632653,0.00527426068249748
-4.04081632653061,-6,0.0277866322247954
-4.04081632653061,-5.75510204081633,0.0213955070833914
-4.04081632653061,-5.51020408163265,0.0169192530981591
-4.04081632653061,-5.26530612244898,0.0128816832485393
-4.04081632653061,-5.02040816326531,0.009244054098351
-4.04081632653061,-4.77551020408163,0.00662544110930652
-4.04081632653061,-4.53061224489796,0.00541815721565503
-4.04081632653061,-4.28571428571429,0.00538505201702083
-4.04081632653061,-4.04081632653061,0.00588727695137825
-4.04081632653061,-3.79591836734694,0.00640799969858502
-4.04081632653061,-3.55102040816327,0.00687882464517597
-4.04081632653061,-3.30612244897959,0.00756527822918335
-4.04081632653061,-3.06122448979592,0.00867229386302198
-4.04081632653061,-2.81632653061224,0.0100392976719901
-4.04081632653061,-2.57142857142857,0.0111666181849334
-4.04081632653061,-2.3265306122449,0.0115146873933478
-4.04081632653061,-2.08163265306122,0.0108260689245009
-4.04081632653061,-1.83673469387755,0.00926773865279334
-4.04081632653061,-1.59183673469388,0.00736881361675507
-4.04081632653061,-1.3469387755102,0.00584333308428137
-4.04081632653061,-1.10204081632653,0.00536794384984746
-4.04081632653061,-0.857142857142857,0.00632666083641847
-4.04081632653061,-0.612244897959184,0.00855905105289739
-4.04081632653061,-0.36734693877551,0.0112448049563888
-4.04081632653061,-0.122448979591837,0.0130969081146521
-4.04081632653061,0.122448979591837,0.0129178030225626
-4.04081632653061,0.36734693877551,0.0103480989285772
-4.04081632653061,0.612244897959184,0.00646803332734253
-4.04081632653061,0.857142857142857,0.00392721623696246
-4.04081632653061,1.10204081632653,0.00647138325836183
-3.79591836734694,-6,0.0182288211955897
-3.79591836734694,-5.75510204081633,0.0147344645393302
-3.79591836734694,-5.51020408163265,0.0127702353280892
-3.79591836734694,-5.26530612244898,0.0106517935013743
-3.79591836734694,-5.02040816326531,0.00835466441805033
-3.79591836734694,-4.77551020408163,0.00669752118097589
-3.79591836734694,-4.53061224489796,0.00633580593785799
-3.79591836734694,-4.28571428571429,0.00720343395594797
-3.79591836734694,-4.04081632653061,0.00863596601014766
-3.79591836734694,-3.79591836734694,0.00990925569063489
-3.79591836734694,-3.55102040816327,0.0106997543342635
-3.79591836734694,-3.30612244897959,0.0111428227683189
-3.79591836734694,-3.06122448979592,0.0115398381081391
-3.79591836734694,-2.81632653061224,0.0120196598205702
-3.79591836734694,-2.57142857142857,0.0124221413919645
-3.79591836734694,-2.3265306122449,0.0124376958147617
-3.79591836734694,-2.08163265306122,0.0118423701836087
-3.79591836734694,-1.83673469387755,0.0106544801988411
-3.79591836734694,-1.59183673469388,0.00915336734545247
-3.79591836734694,-1.3469387755102,0.0077960810620995
-3.79591836734694,-1.10204081632653,0.00707200325758767
-3.79591836734694,-0.857142857142857,0.00730583330029094
-3.79591836734694,-0.612244897959184,0.00844351127324411
-3.79591836734694,-0.36734693877551,0.00993205209745379
-3.79591836734694,-0.122448979591837,0.0108394265332535
-3.79591836734694,0.122448979591837,0.0102766244043946
-3.79591836734694,0.36734693877551,0.00800978180918155
-3.79591836734694,0.612244897959184,0.00500115461507605
-3.79591836734694,0.857142857142857,0.00359605844218258
-3.79591836734694,1.10204081632653,0.00719398397734405
-3.55102040816327,-6,0.0105906254545925
-3.55102040816327,-5.75510204081633,0.00873646221470725
-3.55102040816327,-5.51020408163265,0.00846260040922625
-3.55102040816327,-5.26530612244898,0.00788761225779361
-3.55102040816327,-5.02040816326531,0.00690112427893486
-3.55102040816327,-4.77551020408163,0.0063775575886087
-3.55102040816327,-4.53061224489796,0.00711252114443273
-3.55102040816327,-4.28571428571429,0.00913751506508065
-3.55102040816327,-4.04081632653061,0.0117247573545294
-3.55102040816327,-3.79591836734694,0.0139071161463667
-3.55102040816327,-3.55102040816327,0.0150523936783444
-3.55102040816327,-3.30612244897959,0.0151079047778025
-3.55102040816327,-3.06122448979592,0.0144474892555221
-3.55102040816327,-2.81632653061224,0.0135335894067887
-3.55102040816327,-2.57142857142857,0.0126614293252424
-3.55102040816327,-2.3265306122449,0.011906318080355
-3.55102040816327,-2.08163265306122,0.0112192654165685
-3.55102040816327,-1.83673469387755,0.0105492610604438
-3.55102040816327,-1.59183673469388,0.00991474615044025
-3.55102040816327,-1.3469387755102,0.00941262057737485
-3.55102040816327,-1.10204081632653,0.00917577463056879
-3.55102040816327,-0.857142857142857,0.00928456711180375
-3.55102040816327,-0.612244897959184,0.00965252603565325
-3.55102040816327,-0.36734693877551,0.00995073132629537
-3.55102040816327,-0.122448979591837,0.00966449743823866
-3.55102040816327,0.122448979591837,0.00834310589023374
-3.55102040816327,0.36734693877551,0.00600840078610193
-3.55102040816327,0.612244897959184,0.00357810996318764
-3.55102040816327,0.857142857142857,0.00309407057032624
-3.55102040816327,1.10204081632653,0.00756604311862019
-3.30612244897959,-6,0.00660076073620347
-3.30612244897959,-5.75510204081633,0.00474722043483583
-3.30612244897959,-5.51020408163265,0.00500445453015252
-3.30612244897959,-5.26530612244898,0.0053247697376812
-3.30612244897959,-5.02040816326531,0.00538899140837629
-3.30612244897959,-4.77551020408163,0.005933484266747
-3.30612244897959,-4.53061224489796,0.00772566214852549
-3.30612244897959,-4.28571428571429,0.0108132892805602
-3.30612244897959,-4.04081632653061,0.0144128311282306
-3.30612244897959,-3.79591836734694,0.0173641591765702
-3.30612244897959,-3.55102040816327,0.0187618164455699
-3.30612244897959,-3.30612244897959,0.0183564513638644
-3.30612244897959,-3.06122448979592,0.0165535933731374
-3.30612244897959,-2.81632653061224,0.0141132676453933
-3.30612244897959,-2.57142857142857,0.0117866594336546
-3.30612244897959,-2.3265306122449,0.0100767594364219
-3.30612244897959,-2.08163265306122,0.00917396908565205
-3.30612244897959,-1.83673469387755,0.00901318830285941
-3.30612244897959,-1.59183673469388,0.00937440524715943
-3.30612244897959,-1.3469387755102,0.00997690230396225
-3.30612244897959,-1.10204081632653,0.0105491232996036
-3.30612244897959,-0.857142857142857,0.0108690742882802
-3.30612244897959,-0.612244897959184,0.0107722690353593
-3.30612244897959,-0.36734693877551,0.0101342775711061
-3.30612244897959,-0.122448979591837,0.00886069556804542
-3.30612244897959,0.122448979591837,0.00694509961608053
-3.30612244897959,0.36734693877551,0.00465187861829086
-3.30612244897959,0.612244897959184,0.00281466427700261
-3.30612244897959,0.857142857142857,0.00312263292762699
-3.30612244897959,1.10204081632653,0.008169655644513
-3.06122448979592,-6,0.0069262597601909
-3.06122448979592,-5.75510204081633,0.00347649597703942
-3.06122448979592,-5.51020408163265,0.0031383700116141
-3.06122448979592,-5.26530612244898,0.00370801329318415
-3.06122448979592,-5.02040816326531,0.00449836348116256
-3.06122448979592,-4.77551020408163,0.00587479576230726
-3.06122448979592,-4.53061224489796,0.00838954895172805
-3.06122448979592,-4.28571428571429,0.0120508113369231
-3.06122448979592,-4.04081632653061,0.0161046978976197
-3.06122448979592,-3.79591836734694,0.0193605325417082
-3.06122448979592,-3.55102040816327,0.0207816032871487
-3.06122448979592,-3.30612244897959,0.0199684066017939
-3.06122448979592,-3.06122448979592,0.0172933319739701
-3.06122448979592,-2.81632653061224,0.0136794683919718
-3.06122448979592,-2.57142857142857,0.0101958467039227
-3.06122448979592,-2.3265306122449,0.00768340545794932
-3.06122448979592,-2.08163265306122,0.00654865873088878
-3.06122448979592,-1.83673469387755,0.0067448800058561
-3.06122448979592,-1.59183673469388,0.00788020581155507
-3.06122448979592,-1.3469387755102,0.00937825198944187
-3.06122448979592,-1.10204081632653,0.0106460202391942
-3.06122448979592,-0.857142857142857,0.0112277450297258
-3.06122448979592,-0.612244897959184,0.0109153777598385
-3.06122448979592,-0.36734693877551,0.00977059678823072
-3.06122448979592,-0.122448979591837,0.00804120756176113
-3.06122448979592,0.122448979591837,0.0060409179880343
-3.06122448979592,0.36734693877551,0.00414001634649452
-3.06122448979592,0.612244897959184,0.00298177385040377
-3.06122448979592,0.857142857142857,0.00386254635819527
-3.06122448979592,1.10204081632653,0.00900055947064066
-2.81632653061224,-6,0.011471882167073
-2.81632653061224,-5.75510204081633,0.00517350036405673
-2.81632653061224,-5.51020408163265,0.00336526614843552
-2.81632653061224,-5.26530612244898,0.00367326749541774
-2.81632653061224,-5.02040816326531,0.00487591854958541
-2.81632653061224,-4.77551020408163,0.00673890189486531
-2.81632653061224,-4.53061224489796,0.00942944191501616
-2.81632653061224,-4.28571428571429,0.0128971829507602
-2.81632653061224,-4.04081632653061,0.0165645560062548
-2.81632653061224,-3.79591836734694,0.0194509666625399
-2.81632653061224,-3.55102040816327,0.0206026862334953
-2.81632653061224,-3.30612244897959,0.0195530848598826
-2.81632653061224,-3.06122448979592,0.016556984603638
-2.81632653061224,-2.81632653061224,0.0124925667739556
-2.81632653061224,-2.57142857142857,0.00850666680476858
-2.81632653061224,-2.3265306122449,0.00559376467909894
-2.81632653061224,-2.08163265306122,0.00429503936261583
-2.81632653061224,-1.83673469387755,0.00460585906584454
-2.81632653061224,-1.59183673469388,0.00606700998501986
-2.81632653061224,-1.3469387755102,0.00795996699906848
-2.81632653061224,-1.10204081632653,0.00953867246375656
-2.81632653061224,-0.857142857142857,0.0102552960861024
-2.81632653061224,-0.612244897959184,0.00992579253065229
-2.81632653061224,-0.36734693877551,0.00875547839174701
-2.81632653061224,-0.122448979591837,0.00718245386655486
-2.81632653061224,0.122448979591837,0.00562787471589099
-2.81632653061224,0.36734693877551,0.00437523027606695
-2.81632653061224,0.612244897959184,0.00377984234895312
-2.81632653061224,0.857142857142857,0.00477566672459762
-2.81632653061224,1.10204081632653,0.00934138893563263
-2.57142857142857,-6,0.0198839299966723
-2.57142857142857,-5.75510204081633,0.00989549476664697
-2.57142857142857,-5.51020408163265,0.00597815938004437
-2.57142857142857,-5.26530612244898,0.00558851107937602
-2.57142857142857,-5.02040816326531,0.00685930960563413
-2.57142857142857,-4.77551020408163,0.008792829436093
-2.57142857142857,-4.53061224489796,0.0110481161233892
-2.57142857142857,-4.28571428571429,0.0135153828992629
-2.57142857142857,-4.04081632653061,0.0159381171045072
-2.57142857142857,-3.79591836734694,0.017781256933923
-2.57142857142857,-3.55102040816327,0.0183906510156962
-2.57142857142857,-3.30612244897959,0.0173232549108968
-2.57142857142857,-3.06122448979592,0.0146342183973311
-2.57142857142857,-2.81632653061224,0.0109376585340075
-2.57142857142857,-2.57142857142857,0.00719566300737295
-2.57142857142857,-2.3265306122449,0.00434895533039326
-2.57142857142857,-2.08163265306122,0.00297998141326966
-2.57142857142857,-1.83673469387755,0.00315324141529694
-2.57142857142857,-1.59183673469388,0.00446158480759812
-2.57142857142857,-1.3469387755102,0.00621659109974732
-2.57142857142857,-1.10204081632653,0.00770176405651607
-2.57142857142857,-0.857142857142857,0.0084210134653428
-2.57142857142857,-0.612244897959184,0.00826617700318871
-2.57142857142857,-0.36734693877551,0.0075111711318086
-2.57142857142857,-0.122448979591837,0.00659559163300943
-2.57142857142857,0.122448979591837,0.00581708959098287
-2.57142857142857,0.36734693877551,0.00520178289305268
-2.57142857142857,0.612244897959184,0.00478648579249591
-2.57142857142857,0.857142857142857,0.0052638628665711
-2.57142857142857,1.10204081632653,0.00858427956945329
-2.3265306122449,-6,0.031826113047235
-2.3265306122449,-5.75510204081633,0.0175806577910507
-2.3265306122449,-5.51020408163265,0.0109727247004152
-2.3265306122449,-5.26530612244898,0.00936022333964032
-2.3265306122449,-5.02040816326531,0.0102396018114175
-2.3265306122449,-4.77551020408163,0.0118002435949332
-2.3265306122449,-4.53061224489796,0.0131264244952155
-2.3265306122449,-4.28571428571429,0.0140257611523751
-2.3265306122449,-4.04081632653061,0.0146243515927548
-2.3265306122449,-3.79591836734694,0.0149689317038902
-2.3265306122449,-3.55102040816327,0.0148527971413004
-2.3265306122449,-3.30612244897959,0.0139338677612508
-2.3265306122449,-3.06122448979592,0.0120231464605092
-2.3265306122449,-2.81632653061224,0.00931566988999882
-2.3265306122449,-2.57142857142857,0.0063896406436722
-2.3265306122449,-2.3265306122449,0.00397017157430063
-2.3265306122449,-2.08163265306122,0.00260991575827063
-2.3265306122449,-1.83673469387755,0.00247027125976279
-2.3265306122449,-1.59183673469388,0.00329719564833109
-2.3265306122449,-1.3469387755102,0.00456962758840068
-2.3265306122449,-1.10204081632653,0.00573656910283926
-2.3265306122449,-0.857142857142857,0.00644856868029542
-2.3265306122449,-0.612244897959184,0.00668727740715919
-2.3265306122449,-0.36734693877551,0.00670666805230474
-2.3265306122449,-0.122448979591837,0.0067793223712263
-2.3265306122449,0.122448979591837,0.0069033209818527
-2.3265306122449,0.36734693877551,0.00675531463068674
-2.3265306122449,0.612244897959184,0.00610241590048183
-2.3265306122449,0.857142857142857,0.00556880485394629
-2.3265306122449,1.10204081632653,0.00728852942876518
-2.08163265306122,-6,0.0468692503347972
-2.08163265306122,-5.75510204081633,0.0278733077667927
-2.08163265306122,-5.51020408163265,0.0178742001047854
-2.08163265306122,-5.26530612244898,0.0143084448174439
-2.08163265306122,-5.02040816326531,0.0141954712801403
-2.08163265306122,-4.77551020408163,0.0149895647618034
-2.08163265306122,-4.53061224489796,0.0151784370799922
-2.08163265306122,-4.28571428571429,0.0144025969713149
-2.08163265306122,-4.04081632653061,0.0130902709914623
-2.08163265306122,-3.79591836734694,0.0118460666292827
-2.08163265306122,-3.55102040816327,0.0109486707072217
-2.08163265306122,-3.30612244897959,0.0102159273676234
-2.08163265306122,-3.06122448979592,0.00924078200948886
-2.08163265306122,-2.81632653061224,0.00776503947680435
-2.08163265306122,-2.57142857142857,0.00590455204161822
-2.08163265306122,-2.3265306122449,0.00408966470262295
-2.08163265306122,-2.08163265306122,0.00280286117168599
-2.08163265306122,-1.83673469387755,0.00231407709590409
-2.08163265306122,-1.59183673469388,0.00257360873537038
-2.08163265306122,-1.3469387755102,0.00329511587890158
-2.08163265306122,-1.10204081632653,0.00415355995853511
-2.08163265306122,-0.857142857142857,0.00497886749858828
-2.08163265306122,-0.612244897959184,0.00582986560865811
-2.08163265306122,-0.36734693877551,0.00687808977088977
-2.08163265306122,-0.122448979591837,0.00813942233192511
-2.08163265306122,0.122448979591837,0.0092452451410675
-2.08163265306122,0.36734693877551,0.00952988747174927
-2.08163265306122,0.612244897959184,0.00858806730176498
-2.08163265306122,0.857142857142857,0.00712197747819404
-2.08163265306122,1.10204081632653,0.00756414603965977
-1.83673469387755,-6,0.0642144686494469
-1.83673469387755,-5.75510204081633,0.0399350739979695
-1.83673469387755,-5.51020408163265,0.025691811359185
-1.83673469387755,-5.26530612244898,0.0192724487298523
-1.83673469387755,-5.02040816326531,0.0175031127287446
-1.83673469387755,-4.77551020408163,0.017280010370944
-1.83673469387755,-4.53061224489796,0.016496216843591
-1.83673469387755,-4.28571428571429,0.0144681774475704
-1.83673469387755,-4.04081632653061,0.0116998589840027
-1.83673469387755,-3.79591836734694,0.00916884005796081
-1.83673469387755,-3.55102040816327,0.00756809562362654
-1.83673469387755,-3.30612244897959,0.00692023371405037
-1.83673469387755,-3.06122448979592,0.00670618980472754
-1.83673469387755,-2.81632653061224,0.00631367378991016
-1.83673469387755,-2.57142857142857,0.00544778117244893
-1.83673469387755,-2.3265306122449,0.00424775811972178
-1.83673469387755,-2.08163265306122,0.00310548413515693
-1.83673469387755,-1.83673469387755,0.00237786006909596
-1.83673469387755,-1.59183673469388,0.00220532199636542
-1.83673469387755,-1.3469387755102,0.00252628562597484
-1.83673469387755,-1.10204081632653,0.00323085277188367
-1.83673469387755,-0.857142857142857,0.00431575853912342
-1.83673469387755,-0.612244897959184,0.00590692541741961
-1.83673469387755,-0.36734693877551,0.00809505304060187
-1.83673469387755,-0.122448979591837,0.0106660391439526
-1.83673469387755,0.122448979591837,0.0129479982410072
-1.83673469387755,0.36734693877551,0.0140295410826755
-1.83673469387755,0.612244897959184,0.0134321034760069
-1.83673469387755,0.857142857142857,0.0119835444209292
-1.83673469387755,1.10204081632653,0.0123590644111124
-1.59183673469388,-6,0.0826255342622988
-1.59183673469388,-5.75510204081633,0.0525439871475357
-1.59183673469388,-5.51020408163265,0.0331967916113473
-1.59183673469388,-5.26530612244898,0.0230305375479889
-1.59183673469388,-5.02040816326531,0.0190146953154384
-1.59183673469388,-4.77551020408163,0.0177110843268826
-1.59183673469388,-4.53061224489796,0.0164321308750509
-1.59183673469388,-4.28571428571429,0.0139731695566412
-1.59183673469388,-4.04081632653061,0.0106011237111469
-1.59183673469388,-3.79591836734694,0.00737975880884884
-1.59183673469388,-3.55102040816327,0.005270750147922
-1.59183673469388,-3.30612244897959,0.00453245561706977
-1.59183673469388,-3.06122448979592,0.00469216456180593
-1.59183673469388,-2.81632653061224,0.00497607177773007
-1.59183673469388,-2.57142857142857,0.00482337551891676
-1.59183673469388,-2.3265306122449,0.00414352600138507
-1.59183673469388,-2.08163265306122,0.00322536507877319
-1.59183673469388,-1.83673469387755,0.00245761745712375
-1.59183673469388,-1.59183673469388,0.00210062644817105
-1.59183673469388,-1.3469387755102,0.00224792706079119
-1.59183673469388,-1.10204081632653,0.00294617172088879
-1.59183673469388,-0.857142857142857,0.00432623207990351
-1.59183673469388,-0.612244897959184,0.00659516073904048
-1.59183673469388,-0.36734693877551,0.00984120518810888
-1.59183673469388,-0.122448979591837,0.0137632822486948
-1.59183673469388,0.122448979591837,0.0175657705892874
-1.59183673469388,0.36734693877551,0.020251007245915
-1.59183673469388,0.612244897959184,0.0213362894710421
-1.59183673469388,0.857142857142857,0.0216979557494021
-1.59183673469388,1.10204081632653,0.0240183377866834
-1.3469387755102,-6,0.100752448343894
-1.3469387755102,-5.75510204081633,0.064554950249734
-1.3469387755102,-5.51020408163265,0.0394857400182021
-1.3469387755102,-5.26530612244898,0.0249070726504123
-1.3469387755102,-5.02040816326531,0.0182344382347425
-1.3469387755102,-4.77551020408163,0.0159139755426158
-1.3469387755102,-4.53061224489796,0.0147118869235474
-1.3469387755102,-4.28571428571429,0.0127336200912715
-1.3469387755102,-4.04081632653061,0.00971164712945288
-1.3469387755102,-3.79591836734694,0.00650102046077033
-1.3469387755102,-3.55102040816327,0.00416109672377557
-1.3469387755102,-3.30612244897959,0.00319237549192908
-1.3469387755102,-3.06122448979592,0.0033203455757374
-1.3469387755102,-2.81632653061224,0.00381847710860234
-1.3469387755102,-2.57142857142857,0.00403373166879772
-1.3469387755102,-2.3265306122449,0.00373155933020108
-1.3469387755102,-2.08163265306122,0.00309310228600224
-1.3469387755102,-1.83673469387755,0.0024728191015993
-1.3469387755102,-1.59183673469388,0.0021573640442456
-1.3469387755102,-1.3469387755102,0.00229902889441302
-1.3469387755102,-1.10204081632653,0.00302138737775465
-1.3469387755102,-0.857142857142857,0.00455147879471407
-1.3469387755102,-0.612244897959184,0.00721274430683461
-1.3469387755102,-0.36734693877551,0.0112224649676467
-1.3469387755102,-0.122448979591837,0.0164112466068129
-1.3469387755102,0.122448979591837,0.0221103463034101
-1.3469387755102,0.36734693877551,0.0274266949692828
-1.3469387755102,0.612244897959184,0.0319109183135339
-1.3469387755102,0.857142857142857,0.0363204195760673
-1.3469387755102,1.10204081632653,0.0429936107848292
-1.10204081632653,-6,0.117662790121308
-1.10204081632653,-5.75510204081633,0.0754569168858686
-1.10204081632653,-5.51020408163265,0.0445122824801654
-1.10204081632653,-5.26530612244898,0.0252387110023353
-1.10204081632653,-5.02040816326531,0.015698251194816
-1.10204081632653,-4.77551020408163,0.0124022465767282
-1.10204081632653,-4.53061224489796,0.0116471595553693
-1.10204081632653,-4.28571428571429,0.0107822487813716
-1.10204081632653,-4.04081632653061,0.00882538363779101
-1.10204081632653,-3.79591836734694,0.00621092563316122
-1.10204081632653,-3.55102040816327,0.00394476728250975
-1.10204081632653,-3.30612244897959,0.00273607584362789
-1.10204081632653,-3.06122448979592,0.002589739148738
-1.10204081632653,-2.81632653061224,0.0029696558127088
-1.10204081632653,-2.57142857142857,0.00326750086603067
-1.10204081632653,-2.3265306122449,0.00318681375062541
-1.10204081632653,-2.08163265306122,0.00281451256889581
-1.10204081632653,-1.83673469387755,0.00242898401018488
-1.10204081632653,-1.59183673469388,0.00226835682651144
-1.10204081632653,-1.3469387755102,0.00245571201342826
-1.10204081632653,-1.10204081632653,0.003110798408891
-1.10204081632653,-0.857142857142857,0.0045128317449934
-1.10204081632653,-0.612244897959184,0.00713234161202581
-1.10204081632653,-0.36734693877551,0.0114491019583222
-1.10204081632653,-0.122448979591837,0.0176526909463207
-1.10204081632653,0.122448979591837,0.0254610748405291
-1.10204081632653,0.36734693877551,0.0342781852866487
-1.10204081632653,0.612244897959184,0.0437160552603865
-1.10204081632653,0.857142857142857,0.0542320410712173
-1.10204081632653,1.10204081632653,0.0674654702556434
-0.857142857142857,-6,0.133179695354208
-0.857142857142857,-5.75510204081633,0.0856092928750379
-0.857142857142857,-5.51020408163265,0.0491911109678539
-0.857142857142857,-5.26530612244898,0.0253574000963071
-0.857142857142857,-5.02040816326531,0.012887169527191
-0.857142857142857,-4.77551020408163,0.00848870665931672
-0.857142857142857,-4.53061224489796,0.00812211767044885
-0.857142857142857,-4.28571428571429,0.00845839320046649
-0.857142857142857,-4.04081632653061,0.00779573681855922
-0.857142857142857,-3.79591836734694,0.00607296064950158
-0.857142857142857,-3.55102040816327,0.00414131178479532
-0.857142857142857,-3.30612244897959,0.00284000973316945
-0.857142857142857,-3.06122448979592,0.00242736257856296
-0.857142857142857,-2.81632653061224,0.0025851340811987
-0.857142857142857,-2.57142857142857,0.0028085042886668
-0.857142857142857,-2.3265306122449,0.00280019933483577
-0.857142857142857,-2.08163265306122,0.00259389404412086
-0.857142857142857,-1.83673469387755,0.002401429573963
-0.857142857142857,-1.59183673469388,0.0023876760990057
-0.857142857142857,-1.3469387755102,0.00259138278397786
-0.857142857142857,-1.10204081632653,0.00305708018773554
-0.857142857142857,-0.857142857142857,0.00405770610746597
-0.857142857142857,-0.612244897959184,0.00620575118340649
-0.857142857142857,-0.36734693877551,0.0103249236137344
-0.857142857142857,-0.122448979591837,0.0171324703092486
-0.857142857142857,0.122448979591837,0.0269425528101869
-0.857142857142857,0.36734693877551,0.0396242457690434
-0.857142857142857,0.612244897959184,0.0548965342797343
-0.857142857142857,0.857142857142857,0.0728015606980656
-0.857142857142857,1.10204081632653,0.094031305118438
-0.612244897959184,-6,0.14774141761525
-0.612244897959184,-5.75510204081633,0.0959203226339769
-0.612244897959184,-5.51020408163265,0.0549029020214772
-0.612244897959184,-5.26530612244898,0.0269828538499183
-0.612244897959184,-5.02040816326531,0.0116112424944446
-0.612244897959184,-4.77551020408163,0.00577820332977735
-0.612244897959184,-4.53061224489796,0.00528780758259556
-0.612244897959184,-4.28571428571429,0.00633942249762148
-0.612244897959184,-4.04081632653061,0.00667000116315936
-0.612244897959184,-3.79591836734694,0.00578396561312039
-0.612244897959184,-3.55102040816327,0.00433623004818612
-0.612244897959184,-3.30612244897959,0.00318662225015759
-0.612244897959184,-3.06122448979592,0.00272522130834552
-0.612244897959184,-2.81632653061224,0.00276759804744181
-0.612244897959184,-2.57142857142857,0.00289074552969187
-0.612244897959184,-2.3265306122449,0.0028320963131851
-0.612244897959184,-2.08163265306122,0.00263798621428546
-0.612244897959184,-1.83673469387755,0.0025157370431087
-0.612244897959184,-1.59183673469388,0.002586423401719
-0.612244897959184,-1.3469387755102,0.002787043457461
-0.612244897959184,-1.10204081632653,0.00302753188760185
-0.612244897959184,-0.857142857142857,0.00349791188776566
-0.612244897959184,-0.612244897959184,0.00489656684166123
-0.612244897959184,-0.36734693877551,0.00839117692369701
-0.612244897959184,-0.122448979591837,0.0152967571296109
-0.612244897959184,0.122448979591837,0.0266443346018453
-0.612244897959184,0.36734693877551,0.0428920760468328
-0.612244897959184,0.612244897959184,0.0639408473119416
-0.612244897959184,0.857142857142857,0.0894134144767146
-0.612244897959184,1.10204081632653,0.118978209451219
-0.36734693877551,-6,0.161852056166593
-0.36734693877551,-5.75510204081633,0.107120525801482
-0.36734693877551,-5.51020408163265,0.0626228534118807
-0.36734693877551,-5.26530612244898,0.0312808813735122
-0.36734693877551,-5.02040816326531,0.0131031058811584
-0.36734693877551,-4.77551020408163,0.00540740658406019
-0.36734693877551,-4.53061224489796,0.00403275466410097
-0.36734693877551,-4.28571428571429,0.00497344362586954
-0.36734693877551,-4.04081632653061,0.00565157511837927
-0.36734693877551,-3.79591836734694,0.005281014946944
-0.36734693877551,-3.55102040816327,0.004325782441154
-0.36734693877551,-3.30612244897959,0.0035553678434172
-0.36734693877551,-3.06122448979592,0.0033289481663652
-0.36734693877551,-2.81632653061224,0.00345598366073896
-0.36734693877551,-2.57142857142857,0.00352922798675798
-0.36734693877551,-2.3265306122449,0.00333873606770102
-0.36734693877551,-2.08163265306122,0.00301832589979029
-0.36734693877551,-1.83673469387755,0.0028574053157519
-0.36734693877551,-1.59183673469388,0.00299028421566394
-0.36734693877551,-1.3469387755102,0.00325645236179095
-0.36734693877551,-1.10204081632653,0.00338170320189413
-0.36734693877551,-0.857142857142857,0.0033874813783043
-0.36734693877551,-0.612244897959184,0.00396500916472958
-0.36734693877551,-0.36734693877551,0.00655563655130148
-0.36734693877551,-0.122448979591837,0.0130463098057627
-0.36734693877551,0.122448979591837,0.0252101120509867
-0.36734693877551,0.36734693877551,0.0441617288853677
-0.36734693877551,0.612244897959184,0.0700758759463917
-0.36734693877551,0.857142857142857,0.102254576653018
-0.36734693877551,1.10204081632653,0.139435153482199
-0.122448979591837,-6,0.175506510012914
-0.122448979591837,-5.75510204081633,0.119095858736889
-0.122448979591837,-5.51020408163265,0.0721873915999778
-0.122448979591837,-5.26530612244898,0.0381049345494818
-0.122448979591837,-5.02040816326531,0.0172876754293101
-0.122448979591837,-4.77551020408163,0.00739919142583051
-0.122448979591837,-4.53061224489796,0.00446937965173971
-0.122448979591837,-4.28571428571429,0.00452317197695001
-0.122448979591837,-4.04081632653061,0.00489663999074863
-0.122448979591837,-3.79591836734694,0.00465693498377928
-0.122448979591837,-3.55102040816327,0.00409881920493765
-0.122448979591837,-3.30612244897959,0.00381705178874381
-0.122448979591837,-3.06122448979592,0.0040062691324349
-0.122448979591837,-2.81632653061224,0.00435387221135725
-0.122448979591837,-2.57142857142857,0.00441562261279599
-0.122448979591837,-2.3265306122449,0.00405208954040998
-0.122448979591837,-2.08163265306122,0.00354715032003061
-0.122448979591837,-1.83673469387755,0.0033397824357187
-0.122448979591837,-1.59183673469388,0.00361722349569515
-0.122448979591837,-1.3469387755102,0.00411865997736316
-0.122448979591837,-1.10204081632653,0.00434237084147404
-0.122448979591837,-0.857142857142857,0.00406791988851929
-0.122448979591837,-0.612244897959184,0.00388897595824655
-0.122448979591837,-0.36734693877551,0.00542664649951297
-0.122448979591837,-0.122448979591837,0.011058693000824
-0.122448979591837,0.122448979591837,0.023252231393508
-0.122448979591837,0.36734693877551,0.0437850040228764
-0.122448979591837,0.612244897959184,0.073182159128975
-0.122448979591837,0.857142857142857,0.110572271857092
-0.122448979591837,1.10204081632653,0.153959387423277
0.122448979591837,-6,0.188012181729585
0.122448979591837,-5.75510204081633,0.130750950628179
0.122448979591837,-5.51020408163265,0.0821937010334065
0.122448979591837,-5.26530612244898,0.0459126470098949
0.122448979591837,-5.02040816326531,0.0226895120101667
0.122448979591837,-4.77551020408163,0.010539110112292
0.122448979591837,-4.53061224489796,0.00577297179388758
0.122448979591837,-4.28571428571429,0.00458060825468742
0.122448979591837,-4.04081632653061,0.00433362321226055
0.122448979591837,-3.79591836734694,0.00401851577737705
0.122448979591837,-3.55102040816327,0.00375960022895633
0.122448979591837,-3.30612244897959,0.00392992017145027
0.122448979591837,-3.06122448979592,0.00450611208707391
0.122448979591837,-2.81632653061224,0.00502761872312957
0.122448979591837,-2.57142857142857,0.00502608293304307
0.122448979591837,-2.3265306122449,0.00447010274246412
0.122448979591837,-2.08163265306122,0.00382871184863592
0.122448979591837,-1.83673469387755,0.0037013262667509
0.122448979591837,-1.59183673469388,0.00431008269090477
0.122448979591837,-1.3469387755102,0.00525808648953657
0.122448979591837,-1.10204081632653,0.00577749384575721
0.122448979591837,-0.857142857142857,0.00537016858071998
0.122448979591837,-0.612244897959184,0.0044913427884451
0.122448979591837,-0.36734693877551,0.00488268619511756
0.122448979591837,-0.122448979591837,0.00933163836390016
0.122448979591837,0.122448979591837,0.0209137527902815
0.122448979591837,0.36734693877551,0.0420174072733285
0.122448979591837,0.612244897959184,0.0735415061277218
0.122448979591837,0.857142857142857,0.114565207697203
0.122448979591837,1.10204081632653,0.162573606975111
0.36734693877551,-6,0.198375650725549
0.36734693877551,-5.75510204081633,0.140565453552031
0.36734693877551,-5.51020408163265,0.0906915747089703
0.36734693877551,-5.26530612244898,0.0525224983334073
0.36734693877551,-5.02040816326531,0.0271614312303429
0.36734693877551,-4.77551020408163,0.0129858288545212
0.36734693877551,-4.53061224489796,0.00661405777576635
0.36734693877551,-4.28571428571429,0.0044111419722066
0.36734693877551,-4.04081632653061,0.00376157930034532
0.36734693877551,-3.79591836734694,0.00351895263916197
0.36734693877551,-3.55102040816327,0.00358299578411908
0.36734693877551,-3.30612244897959,0.00408535484192135
0.36734693877551,-3.06122448979592,0.00482181250331776
0.36734693877551,-2.81632653061224,0.00527047176306145
0.36734693877551,-2.57142857142857,0.00503913351415602
0.36734693877551,-2.3265306122449,0.0042723960503962
0.36734693877551,-2.08163265306122,0.00362888265849814
0.36734693877551,-1.83673469387755,0.00380986984185733
0.36734693877551,-1.59183673469388,0.0049824777848147
0.36734693877551,-1.3469387755102,0.00653737079347683
0.36734693877551,-1.10204081632653,0.00741065749477254
0.36734693877551,-0.857142857142857,0.00684538691225761
0.36734693877551,-0.612244897959184,0.00519667711898253
0.36734693877551,-0.36734693877551,0.00434070936398867
0.36734693877551,-0.122448979591837,0.00743289637870492
0.36734693877551,0.122448979591837,0.018062971068234
0.36734693877551,0.36734693877551,0.0391244362937177
0.36734693877551,0.612244897959184,0.0718347996852672
0.36734693877551,0.857142857142857,0.115269683996003
0.36734693877551,1.10204081632653,0.166553722896463
0.612244897959184,-6,0.206055998838908
0.612244897959184,-5.75510204081633,0.147584635670018
0.612244897959184,-5.51020408163265,0.0963711647998411
0.612244897959184,-5.26530612244898,0.0564144341927852
0.612244897959184,-5.02040816326531,0.0291828138112935
0.612244897959184,-4.77551020408163,0.0134471195647315
0.612244897959184,-4.53061224489796,0.00611905726386142
0.612244897959184,-4.28571428571429,0.00365956757554114
0.612244897959184,-4.04081632653061,0.00332699542307352
0.612244897959184,-3.79591836734694,0.0036854068672148
0.612244897959184,-3.55102040816327,0.00429872602824449
0.612244897959184,-3.30612244897959,0.00504445764723788
0.612244897959184,-3.06122448979592,0.00563584488297775
0.612244897959184,-2.81632653061224,0.00565967555083907
0.612244897959184,-2.57142857142857,0.00496714367755424
0.612244897959184,-2.3265306122449,0.00397037586511895
0.612244897959184,-2.08163265306122,0.00349845032192819
0.612244897959184,-1.83673469387755,0.00424391160194076
0.612244897959184,-1.59183673469388,0.00617836255346216
0.612244897959184,-1.3469387755102,0.00838112571282423
0.612244897959184,-1.10204081632653,0.00948069066731133
0.612244897959184,-0.857142857142857,0.00853536056613757
0.612244897959184,-0.612244897959184,0.00591288997220601
0.612244897959184,-0.36734693877551,0.00370750923744734
0.612244897959184,-0.122448979591837,0.0054429471454186
0.612244897959184,0.122448979591837,0.0151288362118515
0.612244897959184,0.36734693877551,0.0360140748065342
0.612244897959184,0.612244897959184,0.0695019645866008
0.612244897959184,0.857142857142857,0.114619429306269
0.612244897959184,1.10204081632653,0.168207479513735
0.857142857142857,-6,0.211644692576302
0.857142857142857,-5.75510204081633,0.15230676834562
0.857142857142857,-5.51020408163265,0.0996375607009987
0.857142857142857,-5.26530612244898,0.0579360797326604
0.857142857142857,-5.02040816326531,0.0291119580734695
0.857142857142857,-4.77551020408163,0.0123786908968145
0.857142857142857,-4.53061224489796,0.00492501649632193
0.857142857142857,-4.28571428571429,0.00320304044346664
0.857142857142857,-4.04081632653061,0.00416581428385776
0.857142857142857,-3.79591836734694,0.00589001034786457
0.857142857142857,-3.55102040816327,0.00746442919667972
0.857142857142857,-3.30612244897959,0.00849278640074336
0.857142857142857,-3.06122448979592,0.00871575833492699
0.857142857142857,-2.81632653061224,0.00801746781198825
0.857142857142857,-2.57142857142857,0.00667176611960535
0.857142857142857,-2.3265306122449,0.00544789644040239
0.857142857142857,-2.08163265306122,0.00531325685376344
0.857142857142857,-1.83673469387755,0.00682775527942264
0.857142857142857,-1.59183673469388,0.00962500459634047
0.857142857142857,-1.3469387755102,0.0123893785924486
0.857142857142857,-1.10204081632653,0.0134605237997429
0.857142857142857,-0.857142857142857,0.0118233818795719
0.857142857142857,-0.612244897959184,0.00800572387775417
0.857142857142857,-0.36734693877551,0.00442731817763425
0.857142857142857,-0.122448979591837,0.00498843264828969
0.857142857142857,0.122448979591837,0.0140130039777595
0.857142857142857,0.36734693877551,0.0349243337701161
0.857142857142857,0.612244897959184,0.0691302438211076
0.857142857142857,0.857142857142857,0.115505493240473
0.857142857142857,1.10204081632653,0.170627680849946
1.10204081632653,-6,0.217053444046628
1.10204081632653,-5.75510204081633,0.156953320248585
1.10204081632653,-5.51020408163265,0.102973624663845
1.10204081632653,-5.26530612244898,0.0597549376630882
1.10204081632653,-5.02040816326531,0.0297064350904575
1.10204081632653,-4.77551020408163,0.0125339061687338
1.10204081632653,-4.53061224489796,0.00570881240222537
1.10204081632653,-4.28571428571429,0.0056104657835398
1.10204081632653,-4.04081632653061,0.00875730811059028
1.10204081632653,-3.79591836734694,0.0125853476892656
1.10204081632653,-3.55102040816327,0.0155940943389068
1.10204081632653,-3.30612244897959,0.0170903283763645
1.10204081632653,-3.06122448979592,0.0169196664271743
1.10204081632653,-2.81632653061224,0.0154004182192614
1.10204081632653,-2.57142857142857,0.0133544597868488
1.10204081632653,-2.3265306122449,0.0119610324806931
1.10204081632653,-2.08163265306122,0.0122883471246186
1.10204081632653,-1.83673469387755,0.0146685998355807
1.10204081632653,-1.59183673469388,0.0183075035503383
1.10204081632653,-1.3469387755102,0.021467076705122
1.10204081632653,-1.10204081632653,0.0222554262677261
1.10204081632653,-0.857142857142857,0.0197031296627453
1.10204081632653,-0.612244897959184,0.0146222941801022
1.10204081632653,-0.36734693877551,0.00982438621552995
1.10204081632653,-0.122448979591837,0.00955222979256121
1.10204081632653,0.122448979591837,0.0183089214259027
1.10204081632653,0.36734693877551,0.0394983680098381
1.10204081632653,0.612244897959184,0.0743505457450386
1.10204081632653,0.857142857142857,0.121486295422243
1.10204081632653,1.10204081632653,0.177238148593385


==> anc/sim_data/final_var_self_agent_2.csv <==
x,y,z
-1.10204081632653,-6,0.0269529805053746
-1.10204081632653,-5.75510204081633,0.0102405132539921
-1.10204081632653,-5.51020408163265,0.00517166661960733
-1.10204081632653,-5.26530612244898,0.00858054931193636
-1.10204081632653,-5.02040816326531,0.0174124574356007
-1.10204081632653,-4.77551020408163,0.0291633276996479
-1.10204081632653,-4.53061224489796,0.0416014785451645
-1.10204081632653,-4.28571428571429,0.0522920389084551
-1.10204081632653,-4.04081632653061,0.0586047795955093
-1.10204081632653,-3.79591836734694,0.0584804046479246
-1.10204081632653,-3.55102040816327,0.0515516995272097
-1.10204081632653,-3.30612244897959,0.0397988757537394
-1.10204081632653,-3.06122448979592,0.027117961732408
-1.10204081632653,-2.81632653061224,0.0178755060364848
-1.10204081632653,-2.57142857142857,0.0151975818971634
-1.10204081632653,-2.3265306122449,0.0198964253586829
-1.10204081632653,-2.08163265306122,0.0304860816764978
-1.10204081632653,-1.83673469387755,0.0440563323932815
-1.10204081632653,-1.59183673469388,0.0573740996969109
-1.10204081632653,-1.3469387755102,0.0676889701756987
-1.10204081632653,-1.10204081632653,0.0731257543972438
-1.10204081632653,-0.857142857142857,0.0728470921524151
-1.10204081632653,-0.612244897959184,0.0671448907353674
-1.10204081632653,-0.36734693877551,0.0574076338181387
-1.10204081632653,-0.122448979591837,0.045817055707336
-1.10204081632653,0.122448979591837,0.0347932736518489
-1.10204081632653,0.36734693877551,0.0264647414652911
-1.10204081632653,0.612244897959184,0.0224931929669523
-1.10204081632653,0.857142857142857,0.0243235262159388
-1.10204081632653,1.10204081632653,0.0335560751879954
-0.857142857142857,-6,0.0262359784221693
-0.857142857142857,-5.75510204081633,0.00990516705820499
-0.857142857142857,-5.51020408163265,0.00375190429016309
-0.857142857142857,-5.26530612244898,0.00440465416155028
-0.857142857142857,-5.02040816326531,0.00913121001817563
-0.857142857142857,-4.77551020408163,0.0162447421158831
-0.857142857142857,-4.53061224489796,0.0245942242811873
-0.857142857142857,-4.28571428571429,0.0327436483026067
-0.857142857142857,-4.04081632653061,0.0386545709136195
-0.857142857142857,-3.79591836734694,0.0402642969526209
-0.857142857142857,-3.55102040816327,0.0366072548095168
-0.857142857142857,-3.30612244897959,0.0286379893497569
-0.857142857142857,-3.06122448979592,0.019071657078614
-0.857142857142857,-2.81632653061224,0.0112447655252007
-0.857142857142857,-2.57142857142857,0.00767942388180726
-0.857142857142857,-2.3265306122449,0.00919052547553018
-0.857142857142857,-2.08163265306122,0.0149256465639817
-0.857142857142857,-1.83673469387755,0.0230733396459892
-0.857142857142857,-1.59183673469388,0.031640219441093
-0.857142857142857,-1.3469387755102,0.0388810878177135
-0.857142857142857,-1.10204081632653,0.0434100833168061
-0.857142857142857,-0.857142857142857,0.0442838432000914
-0.857142857142857,-0.612244897959184,0.0412256942783939
-0.857142857142857,-0.36734693877551,0.0348487496110541
-0.857142857142857,-0.122448979591837,0.0266024866838182
-0.857142857142857,0.122448979591837,0.0183704128601667
-0.857142857142857,0.36734693877551,0.0119816398352501
-0.857142857142857,0.612244897959184,0.00901278142539452
-0.857142857142857,0.857142857142857,0.0110033740917452
-0.857142857142857,1.10204081632653,0.0198008907646458
-0.612244897959184,-6,0.0272674207774958
-0.612244897959184,-5.75510204081633,0.0115681285762818
-0.612244897959184,-5.51020408163265,0.00501207131326864
-0.612244897959184,-5.26530612244898,0.0039509891942977
-0.612244897959184,-5.02040816326531,0.00576064727297293
-0.612244897959184,-4.77551020408163,0.00929752024112185
-0.612244897959184,-4.53061224489796,0.0142761780801218
-0.612244897959184,-4.28571428571429,0.0201946940010219
-0.612244897959184,-4.04081632653061,0.025708223718461
-0.612244897959184,-3.79591836734694,0.028955236540982
-0.612244897959184,-3.55102040816327,0.028575908792569
-0.612244897959184,-3.30612244897959,0.0246191556398204
-0.612244897959184,-3.06122448979592,0.0186298251171738
-0.612244897959184,-2.81632653061224,0.0128449549341639
-0.612244897959184,-2.57142857142857,0.00908241554978262
-0.612244897959184,-2.3265306122449,0.00806180373524529
-0.612244897959184,-2.08163265306122,0.00947622540894194
-0.612244897959184,-1.83673469387755,0.0125343171530782
-0.612244897959184,-1.59183673469388,0.0164252477917429
-0.612244897959184,-1.3469387755102,0.0203995488654488
-0.612244897959184,-1.10204081632653,0.0236172407618728
-0.612244897959184,-0.857142857142857,0.0251392711915946
-0.612244897959184,-0.612244897959184,0.0242416593561575
-0.612244897959184,-0.36734693877551,0.0208480264860518
-0.612244897959184,-0.122448979591837,0.0157081061736579
-0.612244897959184,0.122448979591837,0.01016722807096
-0.612244897959184,0.36734693877551,0.00575345192276627
-0.612244897959184,0.612244897959184,0.00397039192075932
-0.612244897959184,0.857142857142857,0.00645591954719327
-0.612244897959184,1.10204081632653,0.0152582657098627
-0.36734693877551,-6,0.0274681848413452
-0.36734693877551,-5.75510204081633,0.012387100164256
-0.36734693877551,-5.51020408163265,0.00600615205640076
-0.36734693877551,-5.26530612244898,0.00434203610231138
-0.36734693877551,-5.02040816326531,0.00462966806534543
-0.36734693877551,-4.77551020408163,0.00591203699498033
-0.36734693877551,-4.53061224489796,0.00843771634265672
-0.36734693877551,-4.28571428571429,0.0124540710658399
-0.36734693877551,-4.04081632653061,0.0173265927448314
-0.36734693877551,-3.79591836734694,0.0215843027757865
-0.36734693877551,-3.55102040816327,0.0237505556323402
-0.36734693877551,-3.30612244897959,0.0232428115305658
-0.36734693877551,-3.06122448979592,0.0206445240060976
-0.36734693877551,-2.81632653061224,0.017208535716434
-0.36734693877551,-2.57142857142857,0.0140578856957977
-0.36734693877551,-2.3265306122449,0.0117116222693069
-0.36734693877551,-2.08163265306122,0.0101924218528879
-0.36734693877551,-1.83673469387755,0.00944114670280066
-0.36734693877551,-1.59183673469388,0.0095506257336036
-0.36734693877551,-1.3469387755102,0.0105931536803422
-0.36734693877551,-1.10204081632653,0.0122663761690635
-0.36734693877551,-0.857142857142857,0.0137809235924407
-0.36734693877551,-0.612244897959184,0.014186097022783
-0.36734693877551,-0.36734693877551,0.012916587189708
-0.36734693877551,-0.122448979591837,0.0101476450464556
-0.36734693877551,0.122448979591837,0.00674347427110611
-0.36734693877551,0.36734693877551,0.00396366504067286
-0.36734693877551,0.612244897959184,0.00327824433794971
-0.36734693877551,0.857142857142857,0.00645738739683493
-0.36734693877551,1.10204081632653,0.0157333022390275
-0.122448979591837,-6,0.0270047531122797
-0.122448979591837,-5.75510204081633,0.0122185604232851
-0.122448979591837,-5.51020408163265,0.00620356463932253
-0.122448979591837,-5.26530612244898,0.00465335361442992
-0.122448979591837,-5.02040816326531,0.00448460604546647
-0.122448979591837,-4.77551020408163,0.0046098754153529
-0.122448979591837,-4.53061224489796,0.00546581148294095
-0.122448979591837,-4.28571428571429,0.00779718881052971
-0.122448979591837,-4.04081632653061,0.011604951600088
-0.122448979591837,-3.79591836734694,0.0159257421487868
-0.122448979591837,-3.55102040816327,0.0194295397393182
-0.122448979591837,-3.30612244897959,0.021235870220179
-0.122448979591837,-3.06122448979592,0.0212912491422483
-0.122448979591837,-2.81632653061224,0.0201092764891144
-0.122448979591837,-2.57142857142857,0.0182230512702115
-0.122448979591837,-2.3265306122449,0.0158732429116143
-0.122448979591837,-2.08163265306122,0.0131490694011082
-0.122448979591837,-1.83673469387755,0.0103352061266037
-0.122448979591837,-1.59183673469388,0.00803215268621954
-0.122448979591837,-1.3469387755102,0.00686292283727657
-0.122448979591837,-1.10204081632653,0.00700031052766953
-0.122448979591837,-0.857142857142857,0.00794237428174832
-0.122448979591837,-0.612244897959184,0.00875889368075161
-0.122448979591837,-0.36734693877551,0.00863692369404273
-0.122448979591837,-0.122448979591837,0.0073389697678401
-0.122448979591837,0.122448979591837,0.00532777045976673
-0.122448979591837,0.36734693877551,0.00363738460662144
-0.122448979591837,0.612244897959184,0.00375181860798535
-0.122448979591837,0.857142857142857,0.00762517987055533
-0.122448979591837,1.10204081632653,0.017689781719361
0.122448979591837,-6,0.0284369826816002
0.122448979591837,-5.75510204081633,0.0133458702831017
0.122448979591837,-5.51020408163265,0.00734054970092379
0.122448979591837,-5.26530612244898,0.005910827050986
0.122448979591837,-5.02040816326531,0.00562926405903508
0.122448979591837,-4.77551020408163,0.00510275472994542
0.122448979591837,-4.53061224489796,0.00469103935112397
0.122448979591837,-4.28571428571429,0.00538037129733776
0.122448979591837,-4.04081632653061,0.00765615429008742
0.122448979591837,-3.79591836734694,0.0110725923901019
0.122448979591837,-3.55102040816327,0.014618335064946
0.122448979591837,-3.30612244897959,0.0174032088791234
0.122448979591837,-3.06122448979592,0.0190666735267259
0.122448979591837,-2.81632653061224,0.0196690544258661
0.122448979591837,-2.57142857142857,0.0193144048879772
0.122448979591837,-2.3265306122449,0.0179432862532787
0.122448979591837,-2.08163265306122,0.0154971595533045
0.122448979591837,-1.83673469387755,0.0122520472849908
0.122448979591837,-1.59183673469388,0.00893550643036994
0.122448979591837,-1.3469387755102,0.00643725803870193
0.122448979591837,-1.10204081632653,0.00530118975849286
0.122448979591837,-0.857142857142857,0.00539244740841421
0.122448979591837,-0.612244897959184,0.00599416131479846
0.122448979591837,-0.36734693877551,0.00625311978713905
0.122448979591837,-0.122448979591837,0.00566983761783552
0.122448979591837,0.122448979591837,0.00438550474936422
0.122448979591837,0.36734693877551,0.0032481348818118
0.122448979591837,0.612244897959184,0.0037915454251744
0.122448979591837,0.857142857142857,0.00819628861737126
0.122448979591837,1.10204081632653,0.0191229845841515
0.36734693877551,-6,0.0351725926492807
0.36734693877551,-5.75510204081633,0.0190165397501203
0.36734693877551,-5.51020408163265,0.0121543404602906
0.36734693877551,-5.26530612244898,0.0100956524721657
0.36734693877551,-5.02040816326531,0.00921704395348516
0.36734693877551,-4.77551020408163,0.00783139131773536
0.36734693877551,-4.53061224489796,0.00609468334520852
0.36734693877551,-4.28571428571429,0.00502840416430561
0.36734693877551,-4.04081632653061,0.00540905692089766
0.36734693877551,-3.79591836734694,0.00721160541769278
0.36734693877551,-3.55102040816327,0.00978468769670238
0.36734693877551,-3.30612244897959,0.0123964031176482
0.36734693877551,-3.06122448979592,0.014620191386174
0.36734693877551,-2.81632653061224,0.0163033904166654
0.36734693877551,-2.57142857142857,0.0172888477865812
0.36734693877551,-2.3265306122449,0.0172613241621458
0.36734693877551,-2.08163265306122,0.0159190557169647
0.36734693877551,-1.83673469387755,0.0133202581764153
0.36734693877551,-1.59183673469388,0.0100601156387287
0.36734693877551,-1.3469387755102,0.00706524352956578
0.36734693877551,-1.10204081632653,0.00511599214271014
0.36734693877551,-0.857142857142857,0.00443029675613993
0.36734693877551,-0.612244897959184,0.00458864667749709
0.36734693877551,-0.36734693877551,0.00482698026635175
0.36734693877551,-0.122448979591837,0.00450390192423961
0.36734693877551,0.122448979591837,0.00351761490992919
0.36734693877551,0.36734693877551,0.0025648375236848
0.36734693877551,0.612244897959184,0.00323770878101842
0.36734693877551,0.857142857142857,0.00794560935814936
0.36734693877551,1.10204081632653,0.0195836764188657
0.612244897959184,-6,0.0494163763038967
0.612244897959184,-5.75510204081633,0.0314484462739453
0.612244897959184,-5.51020408163265,0.0225854546144472
0.612244897959184,-5.26530612244898,0.0186391814625186
0.612244897959184,-5.02040816326531,0.016070049234042
0.612244897959184,-4.77551020408163,0.013072136205051
0.612244897959184,-4.53061224489796,0.00961302383353335
0.612244897959184,-4.28571428571429,0.0066211796853583
0.612244897959184,-4.04081632653061,0.00496751263888845
0.612244897959184,-3.79591836734694,0.00487552141122544
0.612244897959184,-3.55102040816327,0.00597256926835571
0.612244897959184,-3.30612244897959,0.00771180604675109
0.612244897959184,-3.06122448979592,0.0097090837574596
0.612244897959184,-2.81632653061224,0.0117427131199145
0.612244897959184,-2.57142857142857,0.0135306101712887
0.612244897959184,-2.3265306122449,0.0145997096602869
0.612244897959184,-2.08163265306122,0.0144451040842767
0.612244897959184,-1.83673469387755,0.0128780806771071
0.612244897959184,-1.59183673469388,0.0102636980995567
0.612244897959184,-1.3469387755102,0.00741912141675161
0.612244897959184,-1.10204081632653,0.00520746781659909
0.612244897959184,-0.857142857142857,0.0040888778424959
0.612244897959184,-0.612244897959184,0.00391034301392379
0.612244897959184,-0.36734693877551,0.00404778591835059
0.612244897959184,-0.122448979591837,0.00381425351573272
0.612244897959184,0.122448979591837,0.00295141733029641
0.612244897959184,0.36734693877551,0.00203772139283404
0.612244897959184,0.612244897959184,0.00269563152684454
0.612244897959184,0.857142857142857,0.00750458005480081
0.612244897959184,1.10204081632653,0.0195519235690889
0.857142857142857,-6,0.0705845551116651
0.857142857142857,-5.75510204081633,0.0502635153780914
0.857142857142857,-5.51020408163265,0.0383396261377101
0.857142857142857,-5.26530612244898,0.0311944998695393
0.857142857142857,-5.02040816326531,0.0256951098758485
0.857142857142857,-4.77551020408163,0.0201784835050592
0.857142857142857,-4.53061224489796,0.0145376859228919
0.857142857142857,-4.28571428571429,0.00955510124243569
0.857142857142857,-4.04081632653061,0.00602626130280148
0.857142857142857,-3.79591836734694,0.00422200586920252
0.857142857142857,-3.55102040816327,0.00389009977629323
0.857142857142857,-3.30612244897959,0.00458777504908753
0.857142857142857,-3.06122448979592,0.00596639545266203
0.857142857142857,-2.81632653061224,0.00778395518501762
0.857142857142857,-2.57142857142857,0.00972388286346004
0.857142857142857,-2.3265306122449,0.0112785441567976
0.857142857142857,-2.08163265306122,0.011876810863464
0.857142857142857,-1.83673469387755,0.0111934366932578
0.857142857142857,-1.59183673469388,0.00939715300156518
0.857142857142857,-1.3469387755102,0.00712408314935997
0.857142857142857,-1.10204081632653,0.00516389190833544
0.857142857142857,-0.857142857142857,0.00404758757311269
0.857142857142857,-0.612244897959184,0.00378383461639953
0.857142857142857,-0.36734693877551,0.00389318164449015
0.857142857142857,-0.122448979591837,0.00373257813557187
0.857142857142857,0.122448979591837,0.00298491569530368
0.857142857142857,0.36734693877551,0.00213936420840966
0.857142857142857,0.612244897959184,0.00278299128688941
0.857142857142857,0.857142857142857,0.00754624234526935
0.857142857142857,1.10204081632653,0.0196164808622314
1.10204081632653,-6,0.0949628219332925
1.10204081632653,-5.75510204081633,0.0721290534581608
1.10204081632653,-5.51020408163265,0.0565502283799011
1.10204081632653,-5.26530612244898,0.0453547609377953
1.10204081632653,-5.02040816326531,0.0360794128023319
1.10204081632653,-4.77551020408163,0.0274536918439767
1.10204081632653,-4.53061224489796,0.0194395858773855
1.10204081632653,-4.28571428571429,0.0126695681907163
1.10204081632653,-4.04081632653061,0.00773645673649509
1.10204081632653,-3.79591836734694,0.00477390597913491
1.10204081632653,-3.55102040816327,0.00347673696415873
1.10204081632653,-3.30612244897959,0.00338424026190393
1.10204081632653,-3.06122448979592,0.00412171890578134
1.10204081632653,-2.81632653061224,0.005422378172036
1.10204081632653,-2.57142857142857,0.00698910446588019
1.10204081632653,-2.3265306122449,0.00839526686604347
1.10204081632653,-2.08163265306122,0.00916581779593378
1.10204081632653,-1.83673469387755,0.00900019729764578
1.10204081632653,-1.59183673469388,0.00796271569006379
1.10204081632653,-1.3469387755102,0.00648181477343324
1.10204081632653,-1.10204081632653,0.00513755417035994
1.10204081632653,-0.857142857142857,0.00435857926292466
1.10204081632653,-0.612244897959184,0.0042001241429796
1.10204081632653,-0.36734693877551,0.00432634423802059
1.10204081632653,-0.122448979591837,0.00422910165497609
1.10204081632653,0.122448979591837,0.00363046822089935
1.10204081632653,0.36734693877551,0.00294707192801652
1.10204081632653,0.612244897959184,0.00363709637558884
1.10204081632653,0.857142857142857,0.00822905661750994
1.10204081632653,1.10204081632653,0.019894465379859
1.3469387755102,-6,0.116799385105592
1.3469387755102,-5.75510204081633,0.0917986486155223
1.3469387755102,-5.51020408163265,0.0727233507717402
1.3469387755102,-5.26530612244898,0.0574800242839013
1.3469387755102,-5.02040816326531,0.0443974444645974
1.3469387755102,-4.77551020408163,0.0327499818646824
1.3469387755102,-4.53061224489796,0.0226762733821201
1.3469387755102,-4.28571428571429,0.0146730918405064
1.3469387755102,-4.04081632653061,0.00905117848677334
1.3469387755102,-3.79591836734694,0.00567531313674008
1.3469387755102,-3.55102040816327,0.00405631888014052
1.3469387755102,-3.30612244897959,0.00362100733924836
1.3469387755102,-3.06122448979592,0.00392066638261751
1.3469387755102,-2.81632653061224,0.00465867764353983
1.3469387755102,-2.57142857142857,0.0055939704027636
1.3469387755102,-2.3265306122449,0.00646203498024089
1.3469387755102,-2.08163265306122,0.00700202841023823
1.3469387755102,-1.83673469387755,0.00706077750782597
1.3469387755102,-1.59183673469388,0.00667422198937428
1.3469387755102,-1.3469387755102,0.00605250835667648
1.3469387755102,-1.10204081632653,0.00547317033919542
1.3469387755102,-0.857142857142857,0.00514269900271419
1.3469387755102,-0.612244897959184,0.00509075817652654
1.3469387755102,-0.36734693877551,0.00514280813671608
1.3469387755102,-0.122448979591837,0.00501060099155409
1.3469387755102,0.122448979591837,0.00453402607489928
1.3469387755102,0.36734693877551,0.00405703174766436
1.3469387755102,0.612244897959184,0.0048118778596829
1.3469387755102,0.857142857142857,0.00908263592733038
1.3469387755102,1.10204081632653,0.0199250997044345
1.59183673469388,-6,0.130343331766024
1.59183673469388,-5.75510204081633,0.10405647573858
1.59183673469388,-5.51020408163265,0.0824861849162794
1.59183673469388,-5.26530612244898,0.0641862614163736
1.59183673469388,-5.02040816326531,0.0482223147971828
1.59183673469388,-4.77551020408163,0.0344241061885819
1.59183673469388,-4.53061224489796,0.0231410613817233
1.59183673469388,-4.28571428571429,0.0147474166838319
1.59183673469388,-4.04081632653061,0.00924450401098037
1.59183673469388,-3.79591836734694,0.0061734615385774
1.59183673469388,-3.55102040816327,0.0048094421360837
1.59183673469388,-3.30612244897959,0.00444236833449013
1.59183673469388,-3.06122448979592,0.00455623487810392
1.59183673469388,-2.81632653061224,0.00485030387795998
1.59183673469388,-2.57142857142857,0.00517095612153723
1.59183673469388,-2.3265306122449,0.00544867295315327
1.59183673469388,-2.08163265306122,0.00567270041121171
1.59183673469388,-1.83673469387755,0.00587252875972516
1.59183673469388,-1.59183673469388,0.00607679130958116
1.59183673469388,-1.3469387755102,0.00626984490954396
1.59183673469388,-1.10204081632653,0.00639177106573779
1.59183673469388,-0.857142857142857,0.00638781549437178
1.59183673469388,-0.612244897959184,0.00625112741884504
1.59183673469388,-0.36734693877551,0.00600168565158737
1.59183673469388,-0.122448979591837,0.00563137966384003
1.59183673469388,0.122448979591837,0.00514295632146522
1.59183673469388,0.36734693877551,0.00479969962309379
1.59183673469388,0.612244897959184,0.0055428900878407
1.59183673469388,0.857142857142857,0.00932614266679149
1.59183673469388,1.10204081632653,0.01903685056718
1.83673469387755,-6,0.131917134795424
1.83673469387755,-5.75510204081633,0.105654773840873
1.83673469387755,-5.51020408163265,0.0832745115918363
1.83673469387755,-5.26530612244898,0.0637129210550152
1.83673469387755,-5.02040816326531,0.0465578004096688
1.83673469387755,-4.77551020408163,0.0320685239246742
1.83673469387755,-4.53061224489796,0.0207644322710048
1.83673469387755,-4.28571428571429,0.012908875805742
1.83673469387755,-4.04081632653061,0.00822368743664209
1.83673469387755,-3.79591836734694,0.0059581897842847
1.83673469387755,-3.55102040816327,0.00518847497179381
1.83673469387755,-3.30612244897959,0.00511682041086925
1.83673469387755,-3.06122448979592,0.00521899161150347
1.83673469387755,-2.81632653061224,0.00524182453825911
1.83673469387755,-2.57142857142857,0.0051425112068198
1.83673469387755,-2.3265306122449,0.00503231827266803
1.83673469387755,-2.08163265306122,0.00510897623047113
1.83673469387755,-1.83673469387755,0.00553924614722595
1.83673469387755,-1.59183673469388,0.00631781245462448
1.83673469387755,-1.3469387755102,0.00720469253077199
1.83673469387755,-1.10204081632653,0.00782630552757646
1.83673469387755,-0.857142857142857,0.00789945373801154
1.83673469387755,-0.612244897959184,0.00741122928428933
1.83673469387755,-0.36734693877551,0.00659941924243385
1.83673469387755,-0.122448979591837,0.00575224140471442
1.83673469387755,0.122448979591837,0.00504554827964787
1.83673469387755,0.36734693877551,0.00466687367143204
1.83673469387755,0.612244897959184,0.00526727477269862
1.83673469387755,0.857142857142857,0.00846939791494788
1.83673469387755,1.10204081632653,0.0169939051698379
2.08163265306122,-6,0.121148249334179
2.08163265306122,-5.75510204081633,0.096400319046574
2.08163265306122,-5.51020408163265,0.0751916954620636
2.08163265306122,-5.26530612244898,0.0565113994839848
2.08163265306122,-5.02040816326531,0.0401602817599909
2.08163265306122,-4.77551020408163,0.0266134983697308
2.08163265306122,-4.53061224489796,0.0164720081901197
2.08163265306122,-4.28571428571429,0.00990926427683297
2.08163265306122,-4.04081632653061,0.00645454835154335
2.08163265306122,-3.79591836734694,0.00517482056266894
2.08163265306122,-3.55102040816327,0.0050528489265545
2.08163265306122,-3.30612244897959,0.00529598198461861
2.08163265306122,-3.06122448979592,0.00544668345735339
2.08163265306122,-2.81632653061224,0.00534559849595712
2.08163265306122,-2.57142857142857,0.00506300990237013
2.08163265306122,-2.3265306122449,0.00484306647343402
2.08163265306122,-2.08163265306122,0.00500984645125502
2.08163265306122,-1.83673469387755,0.00578843112707556
2.08163265306122,-1.59183673469388,0.00710433688947831
2.08163265306122,-1.3469387755102,0.00852014633685311
2.08163265306122,-1.10204081632653,0.00942013983426931
2.08163265306122,-0.857142857142857,0.00936533107276405
2.08163265306122,-0.612244897959184,0.00836979555516887
2.08163265306122,-0.36734693877551,0.0068723866807871
2.08163265306122,-0.122448979591837,0.00541822655231644
2.08163265306122,0.122448979591837,0.00433878914110197
2.08163265306122,0.36734693877551,0.00378019775040522
2.08163265306122,0.612244897959184,0.00418254062417756
2.08163265306122,0.857142857142857,0.00692095139425775
2.08163265306122,1.10204081632653,0.0145875229349191
2.3265306122449,-6,0.100918583195892
2.3265306122449,-5.75510204081633,0.0790120007586546
2.3265306122449,-5.51020408163265,0.0607511982121318
2.3265306122449,-5.26530612244898,0.0448701121280042
2.3265306122449,-5.02040816326531,0.0310694176457008
2.3265306122449,-4.77551020408163,0.0198083277334987
2.3265306122449,-4.53061224489796,0.0116723596986452
2.3265306122449,-4.28571428571429,0.00678328688248037
2.3265306122449,-4.04081632653061,0.0046068537707229
2.3265306122449,-3.79591836734694,0.00418533305918817
2.3265306122449,-3.55102040816327,0.00454451573685566
2.3265306122449,-3.30612244897959,0.00498893055578292
2.3265306122449,-3.06122448979592,0.00517470135592735
2.3265306122449,-2.81632653061224,0.0050437707909442
2.3265306122449,-2.57142857142857,0.00474998464597892
2.3265306122449,-2.3265306122449,0.00460758225152264
2.3265306122449,-2.08163265306122,0.0049883939919223
2.3265306122449,-1.83673469387755,0.00611658380110025
2.3265306122449,-1.59183673469388,0.0078460878216523
2.3265306122449,-1.3469387755102,0.00960851953627234
2.3265306122449,-1.10204081632653,0.0106505262707504
2.3265306122449,-0.857142857142857,0.0104586384605334
2.3265306122449,-0.612244897959184,0.00908017894019159
2.3265306122449,-0.36734693877551,0.0070836831048226
2.3265306122449,-0.122448979591837,0.00517656396255317
2.3265306122449,0.122448979591837,0.0038051085710239
2.3265306122449,0.36734693877551,0.00313233710805882
2.3265306122449,0.612244897959184,0.00352305054816759
2.3265306122449,0.857142857142857,0.00623876767603748
2.3265306122449,1.10204081632653,0.0137867629394895
2.57142857142857,-6,0.0761679302017834
2.57142857142857,-5.75510204081633,0.0579487957279907
2.57142857142857,-5.51020408163265,0.043764038425966
2.57142857142857,-5.26530612244898,0.031889462040299
2.57142857142857,-5.02040816326531,0.0216943757320333
2.57142857142857,-4.77551020408163,0.0134388494862805
2.57142857142857,-4.53061224489796,0.00761856662125321
2.57142857142857,-4.28571428571429,0.00435385530298954
2.57142857142857,-4.04081632653061,0.00318614360945735
2.57142857142857,-3.79591836734694,0.00329528961133291
2.57142857142857,-3.55102040816327,0.00387437429927212
2.57142857142857,-3.30612244897959,0.00438195237569278
2.57142857142857,-3.06122448979592,0.00458282327577947
2.57142857142857,-2.81632653061224,0.00447706645925505
2.57142857142857,-2.57142857142857,0.0042427470473641
2.57142857142857,-2.3265306122449,0.00420292440499742
2.57142857142857,-2.08163265306122,0.00472886709637282
2.57142857142857,-1.83673469387755,0.00603164973582548
2.57142857142857,-1.59183673469388,0.00794052035178539
2.57142857142857,-1.3469387755102,0.00986172739833635
2.57142857142857,-1.10204081632653,0.0110288045957529
2.57142857142857,-0.857142857142857,0.0109309930046085
2.57142857142857,-0.612244897959184,0.00962785822955509
2.57142857142857,-0.36734693877551,0.0077047926033148
2.57142857142857,-0.122448979591837,0.00589645852761705
2.57142857142857,0.122448979591837,0.004697878270506
2.57142857142857,0.36734693877551,0.00434144916109636
2.57142857142857,0.612244897959184,0.00525684151648409
2.57142857142857,0.857142857142857,0.00872363488662659
2.57142857142857,1.10204081632653,0.0171858950995435
2.81632653061224,-6,0.0521281492134891
2.81632653061224,-5.75510204081633,0.037798441021806
2.81632653061224,-5.51020408163265,0.0279518753067139
2.81632653061224,-5.26530612244898,0.020354885856238
2.81632653061224,-5.02040816326531,0.0139506335510262
2.81632653061224,-4.77551020408163,0.00870726094158764
2.81632653061224,-4.53061224489796,0.0049929556018295
2.81632653061224,-4.28571428571429,0.00297135491505157
2.81632653061224,-4.04081632653061,0.0023694812395566
2.81632653061224,-3.79591836734694,0.00262775722507014
2.81632653061224,-3.55102040816327,0.00318725040054624
2.81632653061224,-3.30612244897959,0.00367138641268344
2.81632653061224,-3.06122448979592,0.00390456144566514
2.81632653061224,-2.81632653061224,0.00386858283504815
2.81632653061224,-2.57142857142857,0.00369360228681498
2.81632653061224,-2.3265306122449,0.00366173873278314
2.81632653061224,-2.08163265306122,0.00412575266655824
2.81632653061224,-1.83673469387755,0.00530831415065103
2.81632653061224,-1.59183673469388,0.00709152383694117
2.81632653061224,-1.3469387755102,0.00897955161991909
2.81632653061224,-1.10204081632653,0.0103231619402443
2.81632653061224,-0.857142857142857,0.0106912739035131
2.81632653061224,-0.612244897959184,0.0101332733784376
2.81632653061224,-0.36734693877551,0.00913569061635716
2.81632653061224,-0.122448979591837,0.00831548571080315
2.81632653061224,0.122448979591837,0.00812652896650501
2.81632653061224,0.36734693877551,0.00888261025091075
2.81632653061224,0.612244897959184,0.0111663707104955
2.81632653061224,0.857142857142857,0.0163559510329538
2.81632653061224,1.10204081632653,0.0268187857223559
3.06122448979592,-6,0.0327090789717122
3.06122448979592,-5.75510204081633,0.0218861518516807
3.06122448979592,-5.51020408163265,0.0158524916256038
3.06122448979592,-5.26530612244898,0.0119636719803008
3.06122448979592,-5.02040816326531,0.00878640958093629
3.06122448979592,-4.77551020408163,0.00600314514640038
3.06122448979592,-4.53061224489796,0.00385090425154516
3.06122448979592,-4.28571428571429,0.00255604979146179
3.06122448979592,-4.04081632653061,0.00208001841338978
3.06122448979592,-3.79591836734694,0.00217793096936747
3.06122448979592,-3.55102040816327,0.00256371543482986
3.06122448979592,-3.30612244897959,0.00300264396879973
3.06122448979592,-3.06122448979592,0.0033170518413253
3.06122448979592,-2.81632653061224,0.00339763395123271
3.06122448979592,-2.57142857142857,0.00326821087665985
3.06122448979592,-2.3265306122449,0.00313772958311442
3.06122448979592,-2.08163265306122,0.00333637297559658
3.06122448979592,-1.83673469387755,0.00412571132083656
3.06122448979592,-1.59183673469388,0.00550593219567613
3.06122448979592,-1.3469387755102,0.00718012320725597
3.06122448979592,-1.10204081632653,0.00872831226058268
3.06122448979592,-0.857142857142857,0.00987780785873099
3.06122448979592,-0.612244897959184,0.0106738152776752
3.06122448979592,-0.36734693877551,0.0114322512595734
3.06122448979592,-0.122448979591837,0.0125407380365191
3.06122448979592,0.122448979591837,0.0143179607217691
3.06122448979592,0.36734693877551,0.0171200272566558
3.06122448979592,0.612244897959184,0.0216896872968919
3.06122448979592,0.857142857142857,0.0295101581167941
3.06122448979592,1.10204081632653,0.0428290438942318
3.30612244897959,-6,0.0196041595088161
3.30612244897959,-5.75510204081633,0.0115622247945278
3.30612244897959,-5.51020408163265,0.00834263171205146
3.30612244897959,-5.26530612244898,0.00709164551784941
3.30612244897959,-5.02040816326531,0.00615915088029945
3.30612244897959,-4.77551020408163,0.00502691282895368
3.30612244897959,-4.53061224489796,0.00381931537846492
3.30612244897959,-4.28571428571429,0.00280874659301922
3.30612244897959,-4.04081632653061,0.00216706904109581
3.30612244897959,-3.79591836734694,0.0019419600917388
3.30612244897959,-3.55102040816327,0.00209425888766196
3.30612244897959,-3.30612244897959,0.00249582097839485
3.30612244897959,-3.06122448979592,0.00292699474884262
3.30612244897959,-2.81632653061224,0.0031542827784487
3.30612244897959,-2.57142857142857,0.00307632545849379
3.30612244897959,-2.3265306122449,0.00282149095241913
3.30612244897959,-2.08163265306122,0.00269385949338102
3.30612244897959,-1.83673469387755,0.00299283834384728
3.30612244897959,-1.59183673469388,0.00384713943648018
3.30612244897959,-1.3469387755102,0.00519214579015009
3.30612244897959,-1.10204081632653,0.00689367242930183
3.30612244897959,-0.857142857142857,0.0088999938583933
3.30612244897959,-0.612244897959184,0.0112947041190421
3.30612244897959,-0.36734693877551,0.0142271391180089
3.30612244897959,-0.122448979591837,0.0178211347196994
3.30612244897959,0.122448979591837,0.0222029537902876
3.30612244897959,0.36734693877551,0.0277091534234729
3.30612244897959,0.612244897959184,0.0351851626428554
3.30612244897959,0.857142857142857,0.0461652771588132
3.30612244897959,1.10204081632653,0.0627239685760796
3.55102040816327,-6,0.0123390891450768
3.55102040816327,-5.75510204081633,0.00630337921161245
3.55102040816327,-5.51020408163265,0.0048133620797558
3.55102040816327,-5.26530612244898,0.00504059283514219
3.55102040816327,-5.02040816326531,0.00532826831700484
3.55102040816327,-4.77551020408163,0.005085063835708
3.55102040816327,-4.53061224489796,0.0043512259562018
3.55102040816327,-4.28571428571429,0.00339680393834479
3.55102040816327,-4.04081632653061,0.00251936411562748
3.55102040816327,-3.79591836734694,0.00197483535329696
3.55102040816327,-3.55102040816327,0.00190906957223275
3.55102040816327,-3.30612244897959,0.00226921567504129
3.55102040816327,-3.06122448979592,0.00279270144013272
3.55102040816327,-2.81632653061224,0.00314497628578764
3.55102040816327,-2.57142857142857,0.00313357939647718
3.55102040816327,-2.3265306122449,0.00283227985061035
3.55102040816327,-2.08163265306122,0.00251840996955938
3.55102040816327,-1.83673469387755,0.00249371762393957
3.55102040816327,-1.59183673469388,0.00295388940158242
3.55102040816327,-1.3469387755102,0.00400308630960416
3.55102040816327,-1.10204081632653,0.00575635791529816
3.55102040816327,-0.857142857142857,0.00839294285771797
3.55102040816327,-0.612244897959184,0.0120907680096851
3.55102040816327,-0.36734693877551,0.0169119004533721
3.55102040816327,-0.122448979591837,0.0227836017247183
3.55102040816327,0.122448979591837,0.0296631306915906
3.55102040816327,0.36734693877551,0.0378356927385052
3.55102040816327,0.612244897959184,0.0481785295231988
3.55102040816327,0.857142857142857,0.0622038066999194
3.55102040816327,1.10204081632653,0.0817760646798656
3.79591836734694,-6,0.00909331574851752
3.79591836734694,-5.75510204081633,0.00444866453219711
3.79591836734694,-5.51020408163265,0.00381217003118955
3.79591836734694,-5.26530612244898,0.00458097478500569
3.79591836734694,-5.02040816326531,0.00528973730460963
3.79591836734694,-4.77551020408163,0.00540533675081334
3.79591836734694,-4.53061224489796,0.00491469686555351
3.79591836734694,-4.28571428571429,0.0040239789763537
3.79591836734694,-4.04081632653061,0.0030425781501166
3.79591836734694,-3.79591836734694,0.00231861507439829
3.79591836734694,-3.55102040816327,0.00210427615679032
3.79591836734694,-3.30612244897959,0.00239909657049292
3.79591836734694,-3.06122448979592,0.00292794337925062
3.79591836734694,-2.81632653061224,0.00332166946735707
3.79591836734694,-2.57142857142857,0.0033740942851363
3.79591836734694,-2.3265306122449,0.0031643144819643
3.79591836734694,-2.08163265306122,0.00295819088160337
3.79591836734694,-1.83673469387755,0.00301135026716848
3.79591836734694,-1.59183673469388,0.00347328187083623
3.79591836734694,-1.3469387755102,0.00446456318344995
3.79591836734694,-1.10204081632653,0.00620806237452232
3.79591836734694,-0.857142857142857,0.00904034976499363
3.79591836734694,-0.612244897959184,0.0132623955017419
3.79591836734694,-0.36734693877551,0.0189689952971162
3.79591836734694,-0.122448979591837,0.0260461445719159
3.79591836734694,0.122448979591837,0.0344013699470195
3.79591836734694,0.36734693877551,0.0443073610131378
3.79591836734694,0.612244897959184,0.0566412998278912
3.79591836734694,0.857142857142857,0.0728470109009533
3.79591836734694,1.10204081632653,0.0945836120896583
4.04081632653061,-6,0.00782501319305912
4.04081632653061,-5.75510204081633,0.00417323970927913
4.04081632653061,-5.51020408163265,0.00383899625827688
4.04081632653061,-5.26530612244898,0.00456452508311284
4.04081632653061,-5.02040816326531,0.00521238673394214
4.04081632653061,-4.77551020408163,0.0054100882041192
4.04081632653061,-4.53061224489796,0.0051213198301579
4.04081632653061,-4.28571428571429,0.00443930656148656
4.04081632653061,-4.04081632653061,0.00358393251859929
4.04081632653061,-3.79591836734694,0.00288725474769641
4.04081632653061,-3.55102040816327,0.0026341027135296
4.04081632653061,-3.30612244897959,0.00285834208278407
4.04081632653061,-3.06122448979592,0.0033075537768199
4.04081632653061,-2.81632653061224,0.0036491750276067
4.04081632653061,-2.57142857142857,0.00374800559538524
4.04081632653061,-2.3265306122449,0.0037632137941207
4.04081632653061,-2.08163265306122,0.00398732917287331
4.04081632653061,-1.83673469387755,0.00460235265017755
4.04081632653061,-1.59183673469388,0.00559903110431698
4.04081632653061,-1.3469387755102,0.00692719515593715
4.04081632653061,-1.10204081632653,0.00870773673635089
4.04081632653061,-0.857142857142857,0.0112815745870437
4.04081632653061,-0.612244897959184,0.0150434272973503
4.04081632653061,-0.36734693877551,0.0202273235499619
4.04081632653061,-0.122448979591837,0.0268655744134794
4.04081632653061,0.122448979591837,0.0349952391686251
4.04081632653061,0.36734693877551,0.044980600011019
4.04081632653061,0.612244897959184,0.0577253942276415
4.04081632653061,0.857142857142857,0.0746124313382377
4.04081632653061,1.10204081632653,0.0971555400796666
4.28571428571429,-6,0.00714778967885704
4.28571428571429,-5.75510204081633,0.00424479245214265
4.28571428571429,-5.51020408163265,0.00395103583376016
4.28571428571429,-5.26530612244898,0.00437308743666903
4.28571428571429,-5.02040816326531,0.00474695762854432
4.28571428571429,-4.77551020408163,0.00491234651441874
4.28571428571429,-4.53061224489796,0.00483802072640133
4.28571428571429,-4.28571428571429,0.00449088631229527
4.28571428571429,-4.04081632653061,0.00395118914898973
4.28571428571429,-3.79591836734694,0.00347254529564789
4.28571428571429,-3.55102040816327,0.00332523191213041
4.28571428571429,-3.30612244897959,0.00355977450873929
4.28571428571429,-3.06122448979592,0.00395610426743559
4.28571428571429,-2.81632653061224,0.00424587744642274
4.28571428571429,-2.57142857142857,0.00440498971594266
4.28571428571429,-2.3265306122449,0.00472320624896277
4.28571428571429,-2.08163265306122,0.00556984561051482
4.28571428571429,-1.83673469387755,0.00707365187485903
4.28571428571429,-1.59183673469388,0.00901857501211123
4.28571428571429,-1.3469387755102,0.0110481243643185
4.28571428571429,-1.10204081632653,0.0129860035300109
4.28571428571429,-0.857142857142857,0.0149958967939356
4.28571428571429,-0.612244897959184,0.0174785734155643
4.28571428571429,-0.36734693877551,0.0208495171459305
4.28571428571429,-0.122448979591837,0.0254267885417255
4.28571428571429,0.122448979591837,0.0315362808107258
4.28571428571429,0.36734693877551,0.0397474772228791
4.28571428571429,0.612244897959184,0.0510504746504381
4.28571428571429,0.857142857142857,0.0668222719848229
4.28571428571429,1.10204081632653,0.0885437335847317
4.53061224489796,-6,0.00659640837451064
4.53061224489796,-5.75510204081633,0.00424978850212926
4.53061224489796,-5.51020408163265,0.00392302216145196
4.53061224489796,-5.26530612244898,0.00401186344932858
4.53061224489796,-5.02040816326531,0.00407489020626289
4.53061224489796,-4.77551020408163,0.00415621554432805
4.53061224489796,-4.53061224489796,0.00425474417911015
4.53061224489796,-4.28571428571429,0.00424397055295694
4.53061224489796,-4.04081632653061,0.00408557709316903
4.53061224489796,-3.79591836734694,0.00395899274052025
4.53061224489796,-3.55102040816327,0.00411105054466748
4.53061224489796,-3.30612244897959,0.00458794594612938
4.53061224489796,-3.06122448979592,0.00516502882671732
4.53061224489796,-2.81632653061224,0.00558690457690325
4.53061224489796,-2.57142857142857,0.00589304074907465
4.53061224489796,-2.3265306122449,0.00649011652842729
4.53061224489796,-2.08163265306122,0.00786375531082417
4.53061224489796,-1.83673469387755,0.0101671321236965
4.53061224489796,-1.59183673469388,0.0130434315547368
4.53061224489796,-1.3469387755102,0.0158298488981121
4.53061224489796,-1.10204081632653,0.0179685916812945
4.53061224489796,-0.857142857142857,0.0193127542319205
4.53061224489796,-0.612244897959184,0.0201528009673997
4.53061224489796,-0.36734693877551,0.0210367228625019
4.53061224489796,-0.122448979591837,0.0225892244619104
4.53061224489796,0.122448979591837,0.025478210251413
4.53061224489796,0.36734693877551,0.0305261671333758
4.53061224489796,0.612244897959184,0.0388505975154455
4.53061224489796,0.857142857142857,0.0518933222978573
4.53061224489796,1.10204081632653,0.0712421228751924
4.77551020408163,-6,0.00630362820915231
4.77551020408163,-5.75510204081633,0.00429004929725246
4.77551020408163,-5.51020408163265,0.00394404588964381
4.77551020408163,-5.26530612244898,0.00380958259273301
4.77551020408163,-5.02040816326531,0.00364066868634133
4.77551020408163,-4.77551020408163,0.00362698045418702
4.77551020408163,-4.53061224489796,0.0038172195645102
4.77551020408163,-4.28571428571429,0.00406188477878439
4.77551020408163,-4.04081632653061,0.00428451129435009
4.77551020408163,-3.79591836734694,0.00464879064602158
4.77551020408163,-3.55102040816327,0.00539653688565878
4.77551020408163,-3.30612244897959,0.00653748779731095
4.77551020408163,-3.06122448979592,0.00775458426872422
4.77551020408163,-2.81632653061224,0.00867205086878653
4.77551020408163,-2.57142857142857,0.00925156778760905
4.77551020408163,-2.3265306122449,0.00992701497680898
4.77551020408163,-2.08163265306122,0.0113150509240181
4.77551020408163,-1.83673469387755,0.0137219230692155
4.77551020408163,-1.59183673469388,0.0168440947344862
4.77551020408163,-1.3469387755102,0.0198885368916002
4.77551020408163,-1.10204081632653,0.0220030336343691
4.77551020408163,-0.857142857142857,0.0227066830445338
4.77551020408163,-0.612244897959184,0.0220757180262324
4.77551020408163,-0.36734693877551,0.020657654646479
4.77551020408163,-0.122448979591837,0.0192610549628194
4.77551020408163,0.122448979591837,0.0187989024827465
4.77551020408163,0.36734693877551,0.0202810034156812
4.77551020408163,0.612244897959184,0.0249309424174319
4.77551020408163,0.857142857142857,0.0343005658647592
4.77551020408163,1.10204081632653,0.0502094382747762
5.02040816326531,-6,0.00647782865421215
5.02040816326531,-5.75510204081633,0.00448448818799646
5.02040816326531,-5.51020408163265,0.00412701205021732
5.02040816326531,-5.26530612244898,0.00393886037801072
5.02040816326531,-5.02040816326531,0.00371121028287352
5.02040816326531,-4.77551020408163,0.00369552038513082
5.02040816326531,-4.53061224489796,0.00400326991522199
5.02040816326531,-4.28571428571429,0.00454220349233619
5.02040816326531,-4.04081632653061,0.005292236720363
5.02040816326531,-3.79591836734694,0.00646472916995822
5.02040816326531,-3.55102040816327,0.00830363723048089
5.02040816326531,-3.30612244897959,0.0107230139491515
5.02040816326531,-3.06122448979592,0.0131864571287082
5.02040816326531,-2.81632653061224,0.0150172097598916
5.02040816326531,-2.57142857142857,0.0159075310234421
5.02040816326531,-2.3265306122449,0.0161866956104789
5.02040816326531,-2.08163265306122,0.0166026678368663
5.02040816326531,-1.83673469387755,0.0177787425055874
5.02040816326531,-1.59183673469388,0.0197557210745765
5.02040816326531,-1.3469387755102,0.0219337216363411
5.02040816326531,-1.10204081632653,0.0234131071606098
5.02040816326531,-0.857142857142857,0.0234771309644198
5.02040816326531,-0.612244897959184,0.0219264534125099
5.02040816326531,-0.36734693877551,0.0191296524826151
5.02040816326531,-0.122448979591837,0.0158494103310833
5.02040816326531,0.122448979591837,0.0130240520378823
5.02040816326531,0.36734693877551,0.0116838633542426
5.02040816326531,0.612244897959184,0.0130676015459919
5.02040816326531,0.857142857142857,0.0188275780274066
5.02040816326531,1.10204081632653,0.0310759391559766
5.26530612244898,-6,0.00717758405008001
5.26530612244898,-5.75510204081633,0.0047461178001334
5.26530612244898,-5.51020408163265,0.00427078692381649
5.26530612244898,-5.26530612244898,0.00415757124315452
5.26530612244898,-5.02040816326531,0.00410620604438633
5.26530612244898,-4.77551020408163,0.00435946141330867
5.26530612244898,-4.53061224489796,0.00509903439310594
5.26530612244898,-4.28571428571429,0.00634347395474572
5.26530612244898,-4.04081632653061,0.00817573095150631
5.26530612244898,-3.79591836734694,0.0108555386549564
5.26530612244898,-3.55102040816327,0.0145730179098127
5.26530612244898,-3.30612244897959,0.0190416555353764
5.26530612244898,-3.06122448979592,0.023362934330543
5.26530612244898,-2.81632653061224,0.0263916533561432
5.26530612244898,-2.57142857142857,0.027387429384469
5.26530612244898,-2.3265306122449,0.0264695874276142
5.26530612244898,-2.08163265306122,0.0245339429963651
5.26530612244898,-1.83673469387755,0.022698075668011
5.26530612244898,-1.59183673469388,0.0216655903871727
5.26530612244898,-1.3469387755102,0.0214074422931187
5.26530612244898,-1.10204081632653,0.021300422636703
5.26530612244898,-0.857142857142857,0.0205673225547485
5.26530612244898,-0.612244897959184,0.0187228919169112
5.26530612244898,-0.36734693877551,0.0157895764559217
5.26530612244898,-0.122448979591837,0.0122334305664149
5.26530612244898,0.122448979591837,0.00876484611195555
5.26530612244898,0.36734693877551,0.0062353139643046
5.26530612244898,0.612244897959184,0.00577119678317717
5.26530612244898,0.857142857142857,0.00905461467141339
5.26530612244898,1.10204081632653,0.0184490861999979
5.51020408163265,-6,0.00862712017098743
5.51020408163265,-5.75510204081633,0.00510653533055966
5.51020408163265,-5.51020408163265,0.00417764616400501
5.51020408163265,-5.26530612244898,0.00409710183209261
5.51020408163265,-5.02040816326531,0.00443035408129971
5.51020408163265,-4.77551020408163,0.00539049526385144
5.51020408163265,-4.53061224489796,0.0072345580460586
5.51020408163265,-4.28571428571429,0.0100900215857527
5.51020408163265,-4.04081632653061,0.0140934248357885
5.51020408163265,-3.79591836734694,0.0194409734029689
5.51020408163265,-3.55102040816327,0.026115568048953
5.51020408163265,-3.30612244897959,0.0334740902476297
5.51020408163265,-3.06122448979592,0.0401267951049262
5.51020408163265,-2.81632653061224,0.0443665862214299
5.51020408163265,-2.57142857142857,0.0449621959431865
5.51020408163265,-2.3265306122449,0.0418103604639102
5.51020408163265,-2.08163265306122,0.0360149096068251
5.51020408163265,-1.83673469387755,0.0293475262680532
5.51020408163265,-1.59183673469388,0.0234326033447372
5.51020408163265,-1.3469387755102,0.019122286671767
5.51020408163265,-1.10204081632653,0.0163533964160676
5.51020408163265,-0.857142857142857,0.0144664953207091
5.51020408163265,-0.612244897959184,0.0127221640306989
5.51020408163265,-0.36734693877551,0.0106964370051968
5.51020408163265,-0.122448979591837,0.00838498310208952
5.51020408163265,0.122448979591837,0.00609119318221879
5.51020408163265,0.36734693877551,0.00434424169287073
5.51020408163265,0.612244897959184,0.0040464417654078
5.51020408163265,0.857142857142857,0.00679442611132525
5.51020408163265,1.10204081632653,0.0150505121406702
5.75510204081633,-6,0.0118606308729362
5.75510204081633,-5.75510204081633,0.00642340110563416
5.75510204081633,-5.51020408163265,0.00441836086699143
5.75510204081633,-5.26530612244898,0.0040506225016988
5.75510204081633,-5.02040816326531,0.0048208505860457
5.75510204081633,-4.77551020408163,0.00695767708633716
5.75510204081633,-4.53061224489796,0.0107991384508338
5.75510204081633,-4.28571428571429,0.0165182290655593
5.75510204081633,-4.04081632653061,0.0241537110845264
5.75510204081633,-3.79591836734694,0.0336158876902689
5.75510204081633,-3.55102040816327,0.0444426386821476
5.75510204081633,-3.30612244897959,0.0554500386379277
5.75510204081633,-3.06122448979592,0.064672580332185
5.75510204081633,-2.81632653061224,0.0698579158446817
5.75510204081633,-2.57142857142857,0.0693661893448444
5.75510204081633,-2.3265306122449,0.0629757402974194
5.75510204081633,-2.08163265306122,0.0521002919749796
5.75510204081633,-1.83673469387755,0.0392683117244155
5.75510204081633,-1.59183673469388,0.0271442777085845
5.75510204081633,-1.3469387755102,0.0176028408271673
5.75510204081633,-1.10204081632653,0.0112863240895179
5.75510204081633,-0.857142857142857,0.00776905501209518
5.75510204081633,-0.612244897959184,0.00611680673732168
5.75510204081633,-0.36734693877551,0.00546101068786092
5.75510204081633,-0.122448979591837,0.00529691750781963
5.75510204081633,0.122448979591837,0.00548946871995226
5.75510204081633,0.36734693877551,0.00621872331993539
5.75510204081633,0.612244897959184,0.00810991528705923
5.75510204081633,0.857142857142857,0.0125448285505426
5.75510204081633,1.10204081632653,0.0218488402941309
6,-6,0.0191504585267483
6,-5.75510204081633,0.0109318864038216
6,-5.51020408163265,0.00702215520587074
6,-5.26530612244898,0.00577197915682026
6,-5.02040816326531,0.00678017388630692
6,-4.77551020408163,0.0103888973389321
6,-4.53061224489796,0.0170231124959587
6,-4.28571428571429,0.0267974057533046
6,-4.04081632653061,0.0394449590778219
6,-3.79591836734694,0.0543210429316199
6,-3.55102040816327,0.0702634014413518
6,-3.30612244897959,0.0853879683957039
6,-3.06122448979592,0.0971403184352175
6,-2.81632653061224,0.102848080556117
6,-2.57142857142857,0.100662661298077
6,-2.3265306122449,0.0904306101945697
6,-2.08163265306122,0.0739805632256867
6,-1.83673469387755,0.0546028615559987
6,-1.59183673469388,0.0359400106444681
6,-1.3469387755102,0.0208179236020437
6,-1.10204081632653,0.0105527190015139
6,-0.857142857142857,0.00497887787749551
6,-0.612244897959184,0.00304290339468138
6,-0.36734693877551,0.00353756812052075
6,-0.122448979591837,0.00557910578805559
6,0.122448979591837,0.00871639798226337
6,0.36734693877551,0.0128752156353867
6,0.612244897959184,0.0184220869322284
6,0.857142857142857,0.0264137833419877
6,1.10204081632653,0.0387799109039491


==> anc/sim_data/final_var_self_agent_3.csv <==
x,y,z
-1.10204081632653,-1.10204081632653,0.0345249288793361
-1.10204081632653,-0.857142857142857,0.0278986228212242
-1.10204081632653,-0.612244897959184,0.0280960418702249
-1.10204081632653,-0.36734693877551,0.0304959826767033
-1.10204081632653,-0.122448979591837,0.0319543297860336
-1.10204081632653,0.122448979591837,0.0315443476933681
-1.10204081632653,0.36734693877551,0.030080943558797
-1.10204081632653,0.612244897959184,0.0288430713851154
-1.10204081632653,0.857142857142857,0.0283647352557291
-1.10204081632653,1.10204081632653,0.0280395676798885
-1.10204081632653,1.3469387755102,0.0266664835382148
-1.10204081632653,1.59183673469388,0.0234153713532935
-1.10204081632653,1.83673469387755,0.0184838588690165
-1.10204081632653,2.08163265306122,0.0130489180526871
-1.10204081632653,2.3265306122449,0.00865932318113449
-1.10204081632653,2.57142857142857,0.00652364675193884
-1.10204081632653,2.81632653061224,0.00705936951481384
-1.10204081632653,3.06122448979592,0.00978705846492706
-1.10204081632653,3.30612244897959,0.0134848843165749
-1.10204081632653,3.55102040816327,0.0165462675704337
-1.10204081632653,3.79591836734694,0.0175316758549555
-1.10204081632653,4.04081632653061,0.0157999709086512
-1.10204081632653,4.28571428571429,0.0119139237938333
-1.10204081632653,4.53061224489796,0.00749407301076871
-1.10204081632653,4.77551020408163,0.00449064910353963
-1.10204081632653,5.02040816326531,0.00428173332539272
-1.10204081632653,5.26530612244898,0.00721322644844991
-1.10204081632653,5.51020408163265,0.0129411164805142
-1.10204081632653,5.75510204081633,0.0213658327898548
-1.10204081632653,6,0.0334873964409735
-0.857142857142857,-1.10204081632653,0.0194372664260705
-0.857142857142857,-0.857142857142857,0.012445291751173
-0.857142857142857,-0.612244897959184,0.0122135740047709
-0.857142857142857,-0.36734693877551,0.0142086901554236
-0.857142857142857,-0.122448979591837,0.015406382346379
-0.857142857142857,0.122448979591837,0.0149631340348313
-0.857142857142857,0.36734693877551,0.0137157202202082
-0.857142857142857,0.612244897959184,0.0129401925641355
-0.857142857142857,0.857142857142857,0.0132087100191394
-0.857142857142857,1.10204081632653,0.0140258248946982
-0.857142857142857,1.3469387755102,0.0143224901820503
-0.857142857142857,1.59183673469388,0.0132952790967268
-0.857142857142857,1.83673469387755,0.0109365336402431
-0.857142857142857,2.08163265306122,0.00795959265641438
-0.857142857142857,2.3265306122449,0.00532263073394823
-0.857142857142857,2.57142857142857,0.00376973741298647
-0.857142857142857,2.81632653061224,0.00363241393717167
-0.857142857142857,3.06122448979592,0.00483372151008116
-0.857142857142857,3.30612244897959,0.00693402359549694
-0.857142857142857,3.55102040816327,0.00919609854479647
-0.857142857142857,3.79591836734694,0.0107858304528144
-0.857142857142857,4.04081632653061,0.0111405805333267
-0.857142857142857,4.28571428571429,0.0102994982355996
-0.857142857142857,4.53061224489796,0.00889090762830319
-0.857142857142857,4.77551020408163,0.0076972612096799
-0.857142857142857,5.02040816326531,0.00711389112640876
-0.857142857142857,5.26530612244898,0.00700968979743793
-0.857142857142857,5.51020408163265,0.00725128270139291
-0.857142857142857,5.75510204081633,0.00861649523025121
-0.857142857142857,6,0.0134230621741249
-0.612244897959184,-1.10204081632653,0.0131372330093621
-0.612244897959184,-0.857142857142857,0.00579523797403003
-0.612244897959184,-0.612244897959184,0.0051394633746093
-0.612244897959184,-0.36734693877551,0.00688994274944582
-0.612244897959184,-0.122448979591837,0.0081940752363846
-0.612244897959184,0.122448979591837,0.00818872811718135
-0.612244897959184,0.36734693877551,0.00751158341988689
-0.612244897959184,0.612244897959184,0.00719508129603919
-0.612244897959184,0.857142857142857,0.00769710526785594
-0.612244897959184,1.10204081632653,0.00863115648178475
-0.612244897959184,1.3469387755102,0.00920183911560069
-0.612244897959184,1.59183673469388,0.0088605456650524
-0.612244897959184,1.83673469387755,0.00764059608467987
-0.612244897959184,2.08163265306122,0.00600302301068562
-0.612244897959184,2.3265306122449,0.00445545479909087
-0.612244897959184,2.57142857142857,0.00331751375319056
-0.612244897959184,2.81632653061224,0.00275662434866336
-0.612244897959184,3.06122448979592,0.00291427822031831
-0.612244897959184,3.30612244897959,0.00390084517841144
-0.612244897959184,3.55102040816327,0.00565919020286404
-0.612244897959184,3.79591836734694,0.00789697456600413
-0.612244897959184,4.04081632653061,0.0102222082161827
-0.612244897959184,4.28571428571429,0.0123604706275782
-0.612244897959184,4.53061224489796,0.0141927667370621
-0.612244897959184,4.77551020408163,0.0155275264103854
-0.612244897959184,5.02040816326531,0.0158633332325135
-0.612244897959184,5.26530612244898,0.014550169939072
-0.612244897959184,5.51020408163265,0.0115012042266487
-0.612244897959184,5.75510204081633,0.00810668196857423
-0.612244897959184,6,0.00767316664760148
-0.36734693877551,-1.10204081632653,0.0116797288325711
-0.36734693877551,-0.857142857142857,0.00406097182315962
-0.36734693877551,-0.612244897959184,0.00305813176602948
-0.36734693877551,-0.36734693877551,0.00474510703470171
-0.36734693877551,-0.122448979591837,0.00647099750790053
-0.36734693877551,0.122448979591837,0.00728399283187614
-0.36734693877551,0.36734693877551,0.00747694784822389
-0.36734693877551,0.612244897959184,0.00767984789195486
-0.36734693877551,0.857142857142857,0.00813296973072503
-0.36734693877551,1.10204081632653,0.0085480807261944
-0.36734693877551,1.3469387755102,0.00847996806543144
-0.36734693877551,1.59183673469388,0.0077685428065985
-0.36734693877551,1.83673469387755,0.00664964212365776
-0.36734693877551,2.08163265306122,0.00550007581913209
-0.36734693877551,2.3265306122449,0.00452428784800113
-0.36734693877551,2.57142857142857,0.00369802158299226
-0.36734693877551,2.81632653061224,0.00298664832745382
-0.36734693877551,3.06122448979592,0.00257398748920207
-0.36734693877551,3.30612244897959,0.00285189959684451
-0.36734693877551,3.55102040816327,0.00418873681750337
-0.36734693877551,3.79591836734694,0.00671279428358473
-0.36734693877551,4.04081632653061,0.0102865219778375
-0.36734693877551,4.28571428571429,0.0145982559031783
-0.36734693877551,4.53061224489796,0.01916301796312
-0.36734693877551,4.77551020408163,0.0231801478158086
-0.36734693877551,5.02040816326531,0.0254900494622157
-0.36734693877551,5.26530612244898,0.0249659508376828
-0.36734693877551,5.51020408163265,0.0213923743963257
-0.36734693877551,5.75510204081633,0.016406733924762
-0.36734693877551,6,0.0138199909346534
-0.122448979591837,-1.10204081632653,0.0118138800394216
-0.122448979591837,-0.857142857142857,0.00408276404164598
-0.122448979591837,-0.612244897959184,0.00283666177630909
-0.122448979591837,-0.36734693877551,0.00453513824681967
-0.122448979591837,-0.122448979591837,0.00675442907918883
-0.122448979591837,0.122448979591837,0.00845560798894324
-0.122448979591837,0.36734693877551,0.00956419077372234
-0.122448979591837,0.612244897959184,0.0102762420688212
-0.122448979591837,0.857142857142857,0.0105903136816894
-0.122448979591837,1.10204081632653,0.0103047171837456
-0.122448979591837,1.3469387755102,0.00932109894276606
-0.122448979591837,1.59183673469388,0.00787435292662603
-0.122448979591837,1.83673469387755,0.00643488183611424
-0.122448979591837,2.08163265306122,0.0053713332170312
-0.122448979591837,2.3265306122449,0.00469901925634802
-0.122448979591837,2.57142857142857,0.00415455095986234
-0.122448979591837,2.81632653061224,0.0035245109188568
-0.122448979591837,3.06122448979592,0.00292580103519946
-0.122448979591837,3.30612244897959,0.00280437468818745
-0.122448979591837,3.55102040816327,0.00369603300452093
-0.122448979591837,3.79591836734694,0.00598360000805731
-0.122448979591837,4.04081632653061,0.0098065634295183
-0.122448979591837,4.28571428571429,0.015051302616089
-0.122448979591837,4.53061224489796,0.0212564563625457
-0.122448979591837,4.77551020408163,0.0274413567369372
-0.122448979591837,5.02040816326531,0.0321278178581887
-0.122448979591837,5.26530612244898,0.0338585948436406
-0.122448979591837,5.51020408163265,0.0321904862901609
-0.122448979591837,5.75510204081633,0.0286755840486508
-0.122448979591837,6,0.027137048373602
0.122448979591837,-1.10204081632653,0.0117439905502703
0.122448979591837,-0.857142857142857,0.00417282632121568
0.122448979591837,-0.612244897959184,0.00279197315177665
0.122448979591837,-0.36734693877551,0.00442411131483067
0.122448979591837,-0.122448979591837,0.00690510159952407
0.122448979591837,0.122448979591837,0.0091871586390177
0.122448979591837,0.36734693877551,0.0109290934091788
0.122448979591837,0.612244897959184,0.0119847787821823
0.122448979591837,0.857142857142857,0.0121622412668488
0.122448979591837,1.10204081632653,0.0113351524844085
0.122448979591837,1.3469387755102,0.00967859055509129
0.122448979591837,1.59183673469388,0.00771658667983038
0.122448979591837,1.83673469387755,0.00606825639651892
0.122448979591837,2.08163265306122,0.00507775355207357
0.122448979591837,2.3265306122449,0.00463876015372378
0.122448979591837,2.57142857142857,0.00436227518791948
0.122448979591837,2.81632653061224,0.00394060760286657
0.122448979591837,3.06122448979592,0.00340903031751366
0.122448979591837,3.30612244897959,0.00313229038684326
0.122448979591837,3.55102040816327,0.00360347312643899
0.122448979591837,3.79591836734694,0.00526903047422023
0.122448979591837,4.04081632653061,0.00847257041110133
0.122448979591837,4.28571428571429,0.0134021227805399
0.122448979591837,4.53061224489796,0.0198932588378655
0.122448979591837,4.77551020408163,0.0271580939676657
0.122448979591837,5.02040816326531,0.0337629279553236
0.122448979591837,5.26530612244898,0.0381614939092388
0.122448979591837,5.51020408163265,0.0397241644258434
0.122448979591837,5.75510204081633,0.0397389145785084
0.122448979591837,6,0.0416872973983491
0.36734693877551,-1.10204081632653,0.0110446105505996
0.36734693877551,-0.857142857142857,0.00400029230577009
0.36734693877551,-0.612244897959184,0.00261123303496885
0.36734693877551,-0.36734693877551,0.00400989110983091
0.36734693877551,-0.122448979591837,0.00633061046546901
0.36734693877551,0.122448979591837,0.00864410270847721
0.36734693877551,0.36734693877551,0.0105196912070198
0.36734693877551,0.612244897959184,0.0116344084646088
0.36734693877551,0.857142857142857,0.011698077617906
0.36734693877551,1.10204081632653,0.0106442875263962
0.36734693877551,1.3469387755102,0.00880635362605281
0.36734693877551,1.59183673469388,0.00683155411623876
0.36734693877551,1.83673469387755,0.00534077227675472
0.36734693877551,2.08163265306122,0.00458503001644911
0.36734693877551,2.3265306122449,0.00436809133070576
0.36734693877551,2.57142857142857,0.00428210071746038
0.36734693877551,2.81632653061224,0.0040462167835375
0.36734693877551,3.06122448979592,0.00368157162891897
0.36734693877551,3.30612244897959,0.00344113107357891
0.36734693877551,3.55102040816327,0.0036461530268358
0.36734693877551,3.79591836734694,0.00462472846379752
0.36734693877551,4.04081632653061,0.00676516113157549
0.36734693877551,4.28571428571429,0.0104965084917281
0.36734693877551,4.53061224489796,0.0160351900362407
0.36734693877551,4.77551020408163,0.0230085094483981
0.36734693877551,5.02040816326531,0.030328957178845
0.36734693877551,5.26530612244898,0.0366506176226694
0.36734693877551,5.51020408163265,0.0413449000201567
0.36734693877551,5.75510204081633,0.0454667823139525
0.36734693877551,6,0.0520292129392653
0.612244897959184,-1.10204081632653,0.0100239973728971
0.612244897959184,-0.857142857142857,0.00390717478259484
0.612244897959184,-0.612244897959184,0.00267200370087212
0.612244897959184,-0.36734693877551,0.00370114661940135
0.612244897959184,-0.122448979591837,0.00546172500043834
0.612244897959184,0.122448979591837,0.00727211870041838
0.612244897959184,0.36734693877551,0.00879562528619365
0.612244897959184,0.612244897959184,0.00970100676595431
0.612244897959184,0.857142857142857,0.00968688857866312
0.612244897959184,1.10204081632653,0.00872059737836267
0.612244897959184,1.3469387755102,0.00717227401083459
0.612244897959184,1.59183673469388,0.00565155646839027
0.612244897959184,1.83673469387755,0.00464507406703135
0.612244897959184,2.08163265306122,0.00424444594353707
0.612244897959184,2.3265306122449,0.00417975927663283
0.612244897959184,2.57142857142857,0.00410722658463075
0.612244897959184,2.81632653061224,0.00388855183711484
0.612244897959184,3.06122448979592,0.00363639106772679
0.612244897959184,3.30612244897959,0.00354367490908419
0.612244897959184,3.55102040816327,0.00372429233220739
0.612244897959184,3.79591836734694,0.0042585327038015
0.612244897959184,4.04081632653061,0.00538844194897431
0.612244897959184,4.28571428571429,0.00759886045304897
0.612244897959184,4.53061224489796,0.0113847929938715
0.612244897959184,4.77551020408163,0.0168219468458971
0.612244897959184,5.02040816326531,0.0233400763562782
0.612244897959184,5.26530612244898,0.0300535826780455
0.612244897959184,5.51020408163265,0.0366059459012251
0.612244897959184,5.75510204081633,0.0440268834026024
0.612244897959184,6,0.0549596274727795
0.857142857142857,-1.10204081632653,0.00906099589464088
0.857142857142857,-0.857142857142857,0.00419445705133692
0.857142857142857,-0.612244897959184,0.00328528730957195
0.857142857142857,-0.36734693877551,0.00392076775605432
0.857142857142857,-0.122448979591837,0.00491816642883636
0.857142857142857,0.122448979591837,0.00593010675194311
0.857142857142857,0.36734693877551,0.00684055130866196
0.857142857142857,0.612244897959184,0.00742167546109324
0.857142857142857,0.857142857142857,0.00740601659358114
0.857142857142857,1.10204081632653,0.0067559469143883
0.857142857142857,1.3469387755102,0.00578213722945758
0.857142857142857,1.59183673469388,0.00495270061231406
0.857142857142857,1.83673469387755,0.00455006481807707
0.857142857142857,2.08163265306122,0.00448392597149333
0.857142857142857,2.3265306122449,0.00442664918966212
0.857142857142857,2.57142857142857,0.00414133748058415
0.857142857142857,2.81632653061224,0.00369915295574358
0.857142857142857,3.06122448979592,0.00339284844426807
0.857142857142857,3.30612244897959,0.00344549896849544
0.857142857142857,3.55102040816327,0.00381241437932461
0.857142857142857,3.79591836734694,0.00428672538457575
0.857142857142857,4.04081632653061,0.0048190190618902
0.857142857142857,4.28571428571429,0.00573163402548232
0.857142857142857,4.53061224489796,0.00758191091579324
0.857142857142857,4.77551020408163,0.0107632100060781
0.857142857142857,5.02040816326531,0.0152306230679113
0.857142857142857,5.26530612244898,0.0207081797745138
0.857142857142857,5.51020408163265,0.0273583422299388
0.857142857142857,5.75510204081633,0.0364627052235713
0.857142857142857,6,0.0505361006762723
1.10204081632653,-1.10204081632653,0.00828705261198509
1.10204081632653,-0.857142857142857,0.00478830757353688
1.10204081632653,-0.612244897959184,0.00430868503526088
1.10204081632653,-0.36734693877551,0.00462099353479967
1.10204081632653,-0.122448979591837,0.00488735575715127
1.10204081632653,0.122448979591837,0.00511524096633026
1.10204081632653,0.36734693877551,0.00544698732940102
1.10204081632653,0.612244897959184,0.00578536080338404
1.10204081632653,0.857142857142857,0.00588805367191686
1.10204081632653,1.10204081632653,0.00566786772159428
1.10204081632653,1.3469387755102,0.00532427553344822
1.10204081632653,1.59183673469388,0.00515991197723492
1.10204081632653,1.83673469387755,0.00526836538267561
1.10204081632653,2.08163265306122,0.00541112974809282
1.10204081632653,2.3265306122449,0.00522243986220355
1.10204081632653,2.57142857142857,0.0045663527108234
1.10204081632653,2.81632653061224,0.00371538220311968
1.10204081632653,3.06122448979592,0.00317050470953767
1.10204081632653,3.30612244897959,0.00326522693758052
1.10204081632653,3.55102040816327,0.00389897270029971
1.10204081632653,3.79591836734694,0.00463925575187674
1.10204081632653,4.04081632653061,0.00510756506864773
1.10204081632653,4.28571428571429,0.00531273646267733
1.10204081632653,4.53061224489796,0.00565125162989955
1.10204081632653,4.77551020408163,0.00661513458474311
1.10204081632653,5.02040816326531,0.00854587913257104
1.10204081632653,5.26530612244898,0.0117638222898039
1.10204081632653,5.51020408163265,0.0170666445824088
1.10204081632653,5.75510204081633,0.0262018188484757
1.10204081632653,6,0.0418145335792062
1.3469387755102,-1.10204081632653,0.00762920009187767
1.3469387755102,-0.857142857142857,0.00534050792102064
1.3469387755102,-0.612244897959184,0.00524815025538178
1.3469387755102,-0.36734693877551,0.00531882295439157
1.3469387755102,-0.122448979591837,0.00503339795348706
1.3469387755102,0.122448979591837,0.00471138783038477
1.3469387755102,0.36734693877551,0.00470724061804223
1.3469387755102,0.612244897959184,0.00500678954917577
1.3469387755102,0.857142857142857,0.00534449192402797
1.3469387755102,1.10204081632653,0.00554640539080453
1.3469387755102,1.3469387755102,0.0056982597921465
1.3469387755102,1.59183673469388,0.00598478416061382
1.3469387755102,1.83673469387755,0.00639421028249187
1.3469387755102,2.08163265306122,0.00661479615365002
1.3469387755102,2.3265306122449,0.006262255911542
1.3469387755102,2.57142857142857,0.00525326383853392
1.3469387755102,2.81632653061224,0.0039819424592385
1.3469387755102,3.06122448979592,0.00311033462401283
1.3469387755102,3.30612244897959,0.00311554467124175
1.3469387755102,3.55102040816327,0.00395212109767007
1.3469387755102,3.79591836734694,0.00509726593560517
1.3469387755102,4.04081632653061,0.00592891594664197
1.3469387755102,4.28571428571429,0.00612354488602868
1.3469387755102,4.53061224489796,0.00578364304491963
1.3469387755102,4.77551020408163,0.00528818025610894
1.3469387755102,5.02040816326531,0.00513801554264126
1.3469387755102,5.26530612244898,0.00607436365348796
1.3469387755102,5.51020408163265,0.0094569978778643
1.3469387755102,5.75510204081633,0.017550737560848
1.3469387755102,6,0.0332965784842318
1.59183673469388,-1.10204081632653,0.00697943710598214
1.59183673469388,-0.857142857142857,0.00552362674173029
1.59183673469388,-0.612244897959184,0.00563662243512925
1.59183673469388,-0.36734693877551,0.00550098062643067
1.59183673469388,-0.122448979591837,0.00487319859675428
1.59183673469388,0.122448979591837,0.00429945650404656
1.59183673469388,0.36734693877551,0.00424889083213792
1.59183673469388,0.612244897959184,0.00470496413143007
1.59183673469388,0.857142857142857,0.00532156782970522
1.59183673469388,1.10204081632653,0.00582240451500804
1.59183673469388,1.3469387755102,0.00621666350165756
1.59183673469388,1.59183673469388,0.00665902525122658
1.59183673469388,1.83673469387755,0.00714383893519077
1.59183673469388,2.08163265306122,0.00737289433107019
1.59183673469388,2.3265306122449,0.00695965271969279
1.59183673469388,2.57142857142857,0.00580591108156014
1.59183673469388,2.81632653061224,0.00430906556646554
1.59183673469388,3.06122448979592,0.00318755313387581
1.59183673469388,3.30612244897959,0.00303280969845943
1.59183673469388,3.55102040816327,0.00392696864479297
1.59183673469388,3.79591836734694,0.00540895684095527
1.59183673469388,4.04081632653061,0.00678459721767583
1.59183673469388,4.28571428571429,0.00751599115777229
1.59183673469388,4.53061224489796,0.00741846510664335
1.59183673469388,4.77551020408163,0.00663182781028343
1.59183673469388,5.02040816326531,0.00558016422097657
1.59183673469388,5.26530612244898,0.00514169265830866
1.59183673469388,5.51020408163265,0.00698989134487749
1.59183673469388,5.75510204081633,0.0137711545838537
1.59183673469388,6,0.0287433459856254
1.83673469387755,-1.10204081632653,0.00627691553114512
1.83673469387755,-0.857142857142857,0.00523796846879221
1.83673469387755,-0.612244897959184,0.00535470635142371
1.83673469387755,-0.36734693877551,0.00503483819451095
1.83673469387755,-0.122448979591837,0.00425062842254509
1.83673469387755,0.122448979591837,0.00367364912671397
1.83673469387755,0.36734693877551,0.00378283823693465
1.83673469387755,0.612244897959184,0.00448174055406653
1.83673469387755,0.857142857142857,0.0053098407102174
1.83673469387755,1.10204081632653,0.00590220574565886
1.83673469387755,1.3469387755102,0.00624841000568616
1.83673469387755,1.59183673469388,0.0065606637471774
1.83673469387755,1.83673469387755,0.00693425082458854
1.83673469387755,2.08163265306122,0.00715426279212344
1.83673469387755,2.3265306122449,0.00684629695088795
1.83673469387755,2.57142857142857,0.0058432113571722
1.83673469387755,2.81632653061224,0.00443766443995869
1.83673469387755,3.06122448979592,0.00328305301906689
1.83673469387755,3.30612244897959,0.00300345713369898
1.83673469387755,3.55102040816327,0.00381231959136885
1.83673469387755,3.79591836734694,0.00541732134479284
1.83673469387755,4.04081632653061,0.00723925152981753
1.83673469387755,4.28571428571429,0.00872920217326689
1.83673469387755,4.53061224489796,0.0095496131007099
1.83673469387755,4.77551020408163,0.00959291477795993
1.83673469387755,5.02040816326531,0.00902908511345557
1.83673469387755,5.26530612244898,0.00856548740516105
1.83673469387755,5.51020408163265,0.00984510443387349
1.83673469387755,5.75510204081633,0.0156297118994624
1.83673469387755,6,0.0293948571290814
2.08163265306122,-1.10204081632653,0.0054863481614687
2.08163265306122,-0.857142857142857,0.00461484221486963
2.08163265306122,-0.612244897959184,0.00467538149886865
2.08163265306122,-0.36734693877551,0.00427035923668545
2.08163265306122,-0.122448979591837,0.00350895332597084
2.08163265306122,0.122448979591837,0.00309388216839407
2.08163265306122,0.36734693877551,0.00343953021664872
2.08163265306122,0.612244897959184,0.00433678192881909
2.08163265306122,0.857142857142857,0.00522115406124751
2.08163265306122,1.10204081632653,0.00567909596432342
2.08163265306122,1.3469387755102,0.00573256294994995
2.08163265306122,1.59183673469388,0.00570269534135637
2.08163265306122,1.83673469387755,0.00583070977169403
2.08163265306122,2.08163265306122,0.0060198522249863
2.08163265306122,2.3265306122449,0.00592493549860756
2.08163265306122,2.57142857142857,0.00529642329577068
2.08163265306122,2.81632653061224,0.00426707068535181
2.08163265306122,3.06122448979592,0.00333143474779407
2.08163265306122,3.30612244897959,0.00304159646877861
2.08163265306122,3.55102040816327,0.0036767279968154
2.08163265306122,3.79591836734694,0.00513764665787708
2.08163265306122,4.04081632653061,0.00709421696028545
2.08163265306122,4.28571428571429,0.0091953664410554
2.08163265306122,4.53061224489796,0.0111487579742473
2.08163265306122,4.77551020408163,0.0126870239846286
2.08163265306122,5.02040816326531,0.0136398061257048
2.08163265306122,5.26530612244898,0.0142935788463829
2.08163265306122,5.51020408163265,0.0159311000370651
2.08163265306122,5.75510204081633,0.0211419318127358
2.08163265306122,6,0.0334792237054519
2.3265306122449,-1.10204081632653,0.0046008008396588
2.3265306122449,-0.857142857142857,0.00389403262671723
2.3265306122449,-0.612244897959184,0.00404556522450422
2.3265306122449,-0.36734693877551,0.00377168903411346
2.3265306122449,-0.122448979591837,0.00322246958973366
2.3265306122449,0.122448979591837,0.00305886330524868
2.3265306122449,0.36734693877551,0.00360665702000246
2.3265306122449,0.612244897959184,0.00457064444497529
2.3265306122449,0.857142857142857,0.00533806253694785
2.3265306122449,1.10204081632653,0.00549963768300904
2.3265306122449,1.3469387755102,0.00513564469065392
2.3265306122449,1.59183673469388,0.00467196626627303
2.3265306122449,1.83673469387755,0.00447941296608684
2.3265306122449,2.08163265306122,0.00457613530150897
2.3265306122449,2.3265306122449,0.00466850614969921
2.3265306122449,2.57142857142857,0.00445943750851902
2.3265306122449,2.81632653061224,0.00393546986428267
2.3265306122449,3.06122448979592,0.00339364402071579
2.3265306122449,3.30612244897959,0.00322162950255694
2.3265306122449,3.55102040816327,0.00365819602922712
2.3265306122449,3.79591836734694,0.00474179874346942
2.3265306122449,4.04081632653061,0.00643606678060143
2.3265306122449,4.28571428571429,0.00873057706478642
2.3265306122449,4.53061224489796,0.0115573313828748
2.3265306122449,4.77551020408163,0.0146124564088878
2.3265306122449,5.02040816326531,0.0173811521148789
2.3265306122449,5.26530612244898,0.0195878621143629
2.3265306122449,5.51020408163265,0.0219362833304781
2.3265306122449,5.75510204081633,0.0266450404593763
2.3265306122449,6,0.0372532853477207
2.57142857142857,-1.10204081632653,0.00376015944853486
2.57142857142857,-0.857142857142857,0.00332362204887887
2.57142857142857,-0.612244897959184,0.0037963789490118
2.57142857142857,-0.36734693877551,0.00389532578502944
2.57142857142857,-0.122448979591837,0.0037092768598917
2.57142857142857,0.122448979591837,0.00380899989678202
2.57142857142857,0.36734693877551,0.00445233875782169
2.57142857142857,0.612244897959184,0.00532958146506657
2.57142857142857,0.857142857142857,0.00586062842248691
2.57142857142857,1.10204081632653,0.00568743795945781
2.57142857142857,1.3469387755102,0.00493908232364804
2.57142857142857,1.59183673469388,0.00409050718563725
2.57142857142857,1.83673469387755,0.0035775993806722
2.57142857142857,2.08163265306122,0.00350276293907553
2.57142857142857,2.3265306122449,0.00364910948622282
2.57142857142857,2.57142857142857,0.00373898021512525
2.57142857142857,2.81632653061224,0.00367769408609875
2.57142857142857,3.06122448979592,0.00358017368711716
2.57142857142857,3.30612244897959,0.00361485578288512
2.57142857142857,3.55102040816327,0.00387724788348054
2.57142857142857,3.79591836734694,0.0044465887308493
2.57142857142857,4.04081632653061,0.00554303578993315
2.57142857142857,4.28571428571429,0.00753909837875427
2.57142857142857,4.53061224489796,0.010686800259748
2.57142857142857,4.77551020408163,0.0147395944154187
2.57142857142857,5.02040816326531,0.0188806160191267
2.57142857142857,5.26530612244898,0.0222491461043055
2.57142857142857,5.51020408163265,0.0249092095367631
2.57142857142857,5.75510204081633,0.0286612207463795
2.57142857142857,6,0.0370385719976126
2.81632653061224,-1.10204081632653,0.00342987545345713
2.81632653061224,-0.857142857142857,0.00316921858342684
2.81632653061224,-0.612244897959184,0.0040031423220096
2.81632653061224,-0.36734693877551,0.00454564464096813
2.81632653061224,-0.122448979591837,0.00473398627869631
2.81632653061224,0.122448979591837,0.00501576961917921
2.81632653061224,0.36734693877551,0.00561617164536171
2.81632653061224,0.612244897959184,0.00628828704502449
2.81632653061224,0.857142857142857,0.00655646519479486
2.81632653061224,1.10204081632653,0.0061376979586264
2.81632653061224,1.3469387755102,0.00517108697058088
2.81632653061224,1.59183673469388,0.00409962175459888
2.81632653061224,1.83673469387755,0.0033440914556026
2.81632653061224,2.08163265306122,0.00305351792068365
2.81632653061224,2.3265306122449,0.00311041166333431
2.81632653061224,2.57142857142857,0.00332479765383109
2.81632653061224,2.81632653061224,0.00359681322747302
2.81632653061224,3.06122448979592,0.00390298498925773
2.81632653061224,3.30612244897959,0.00418161533005629
2.81632653061224,3.55102040816327,0.00432380328485749
2.81632653061224,3.79591836734694,0.00436379695912636
2.81632653061224,4.04081632653061,0.00469994462876694
2.81632653061224,4.28571428571429,0.00604044372046636
2.81632653061224,4.53061224489796,0.0089492990906907
2.81632653061224,4.77551020408163,0.0132636386497836
2.81632653061224,5.02040816326531,0.0179158144287165
2.81632653061224,5.26530612244898,0.0215291676234947
2.81632653061224,5.51020408163265,0.023611868560725
2.81632653061224,5.75510204081633,0.0256403937093903
2.81632653061224,6,0.031236734906086
3.06122448979592,-1.10204081632653,0.00449345172961296
3.06122448979592,-0.857142857142857,0.00381507390004393
3.06122448979592,-0.612244897959184,0.00459811871749299
3.06122448979592,-0.36734693877551,0.00530720495053555
3.06122448979592,-0.122448979591837,0.00566640212221897
3.06122448979592,0.122448979591837,0.0059653749650323
3.06122448979592,0.36734693877551,0.00640462917606494
3.06122448979592,0.612244897959184,0.00683462016674968
3.06122448979592,0.857142857142857,0.00691088782048344
3.06122448979592,1.10204081632653,0.00641576346666961
3.06122448979592,1.3469387755102,0.00544772122705905
3.06122448979592,1.59183673469388,0.0043474147588024
3.06122448979592,1.83673469387755,0.00346273537791852
3.06122448979592,2.08163265306122,0.00296751449223726
3.06122448979592,2.3265306122449,0.00286088330967454
3.06122448979592,2.57142857142857,0.00308258741378592
3.06122448979592,2.81632653061224,0.00357522458391574
3.06122448979592,3.06122448979592,0.00421597682129138
3.06122448979592,3.30612244897959,0.00473516989430584
3.06122448979592,3.55102040816327,0.00481734057421024
3.06122448979592,3.79591836734694,0.00441690775239434
3.06122448979592,4.04081632653061,0.00403995140877156
3.06122448979592,4.28571428571429,0.00463681792340059
3.06122448979592,4.53061224489796,0.00699819930061352
3.06122448979592,4.77551020408163,0.0110079721859165
3.06122448979592,5.02040816326531,0.0153884802799921
3.06122448979592,5.26530612244898,0.0183666981056989
3.06122448979592,5.51020408163265,0.0190620599279873
3.06122448979592,5.75510204081633,0.018790276981052
3.06122448979592,6,0.0213710292357533
3.30612244897959,-1.10204081632653,0.00815784751086973
3.30612244897959,-0.857142857142857,0.00587029352861074
3.30612244897959,-0.612244897959184,0.00565424693135724
3.30612244897959,-0.36734693877551,0.00586453257440117
3.30612244897959,-0.122448979591837,0.00598925857122845
3.30612244897959,0.122448979591837,0.00611032362391289
3.30612244897959,0.36734693877551,0.00635372931225203
3.30612244897959,0.612244897959184,0.00662517967037601
3.30612244897959,0.857142857142857,0.00667052870588941
3.30612244897959,1.10204081632653,0.00629147030250365
3.30612244897959,1.3469387755102,0.00549925999995543
3.30612244897959,1.59183673469388,0.00449849153807758
3.30612244897959,1.83673469387755,0.00355375938995134
3.30612244897959,2.08163265306122,0.00287353157361725
3.30612244897959,2.3265306122449,0.00258882736855554
3.30612244897959,2.57142857142857,0.00277720168498902
3.30612244897959,2.81632653061224,0.00342719067110447
3.30612244897959,3.06122448979592,0.00433139271795618
3.30612244897959,3.30612244897959,0.00504962866197306
3.30612244897959,3.55102040816327,0.00510860092643373
3.30612244897959,3.79591836734694,0.00440862932874464
3.30612244897959,4.04081632653061,0.00353260202118721
3.30612244897959,4.28571428571429,0.00358286903286797
3.30612244897959,4.53061224489796,0.00546829862655468
3.30612244897959,4.77551020408163,0.00905782429997704
3.30612244897959,5.02040816326531,0.0128984163743605
3.30612244897959,5.26530612244898,0.0149515381280622
3.30612244897959,5.51020408163265,0.014120705585694
3.30612244897959,5.75510204081633,0.0116952470281563
3.30612244897959,6,0.0117245111395771
3.55102040816327,-1.10204081632653,0.0156924633639962
3.55102040816327,-0.857142857142857,0.01018239753334
3.55102040816327,-0.612244897959184,0.00762383355212454
3.55102040816327,-0.36734693877551,0.00638663283258151
3.55102040816327,-0.122448979591837,0.00574534023825385
3.55102040816327,0.122448979591837,0.00551629805111148
3.55102040816327,0.36734693877551,0.00564739194104213
3.55102040816327,0.612244897959184,0.00598190714922414
3.55102040816327,0.857142857142857,0.00624794535779644
3.55102040816327,1.10204081632653,0.00618536901291683
3.55102040816327,1.3469387755102,0.00567640971256267
3.55102040816327,1.59183673469388,0.00479133244550772
3.55102040816327,1.83673469387755,0.00374622879762176
3.55102040816327,2.08163265306122,0.00282679608045283
3.55102040816327,2.3265306122449,0.00231834614016951
3.55102040816327,2.57142857142857,0.00242705105384805
3.55102040816327,2.81632653061224,0.00316302880259411
3.55102040816327,3.06122448979592,0.00422918598145744
3.55102040816327,3.30612244897959,0.00505365298479432
3.55102040816327,3.55102040816327,0.00507835447234656
3.55102040816327,3.79591836734694,0.00421395016026271
3.55102040816327,4.04081632653061,0.00313046447632875
3.55102040816327,4.28571428571429,0.00302842115133128
3.55102040816327,4.53061224489796,0.00485665759895831
3.55102040816327,4.77551020408163,0.00843207046425859
3.55102040816327,5.02040816326531,0.0121739664318531
3.55102040816327,5.26530612244898,0.0138961256855865
3.55102040816327,5.51020408163265,0.0124028574035086
3.55102040816327,5.75510204081633,0.00898537770943786
3.55102040816327,6,0.00781185935675172
3.79591836734694,-1.10204081632653,0.0281100655420591
3.79591836734694,-0.857142857142857,0.0177022321904692
3.79591836734694,-0.612244897959184,0.0113316208561778
3.79591836734694,-0.36734693877551,0.00756817396047854
3.79591836734694,-0.122448979591837,0.00554997936001583
3.79591836734694,0.122448979591837,0.004797690831086
3.79591836734694,0.36734693877551,0.00496964365944313
3.79591836734694,0.612244897959184,0.00569358086049826
3.79591836734694,0.857142857142857,0.00652733889806517
3.79591836734694,1.10204081632653,0.00703322401337431
3.79591836734694,1.3469387755102,0.00690816419184287
3.79591836734694,1.59183673469388,0.00609433032419887
3.79591836734694,1.83673469387755,0.00480960468448938
3.79591836734694,2.08163265306122,0.00347782200457147
3.79591836734694,2.3265306122449,0.00257765714833774
3.79591836734694,2.57142857142857,0.00244824986448988
3.79591836734694,2.81632653061224,0.00310600825263857
3.79591836734694,3.06122448979592,0.00416137807792211
3.79591836734694,3.30612244897959,0.00494453335555634
3.79591836734694,3.55102040816327,0.00487765070462431
3.79591836734694,3.79591836734694,0.00394555408374142
3.79591836734694,4.04081632653061,0.00293443355614376
3.79591836734694,4.28571428571429,0.0031329669871249
3.79591836734694,4.53061224489796,0.00551393935272421
3.79591836734694,4.77551020408163,0.00986555755684571
3.79591836734694,5.02040816326531,0.0145585035719287
3.79591836734694,5.26530612244898,0.017355259857738
3.79591836734694,5.51020408163265,0.0169945633384921
3.79591836734694,5.75510204081633,0.0146651789064285
3.79591836734694,6,0.0143921715934989
4.04081632653061,-1.10204081632653,0.0459079519455038
4.04081632653061,-0.857142857142857,0.0292293040275746
4.04081632653061,-0.612244897959184,0.0176975552793919
4.04081632653061,-0.36734693877551,0.0102942212676051
4.04081632653061,-0.122448979591837,0.00616642785522453
4.04081632653061,0.122448979591837,0.00458900704616255
4.04081632653061,0.36734693877551,0.0048808307221937
4.04081632653061,0.612244897959184,0.00632689601109199
4.04081632653061,0.857142857142857,0.0081524140174381
4.04081632653061,1.10204081632653,0.0095925645610152
4.04081632653061,1.3469387755102,0.0100600083543532
4.04081632653061,1.59183673469388,0.00933639379325779
4.04081632653061,1.83673469387755,0.00766677293942691
4.04081632653061,2.08163265306122,0.00567023037272069
4.04081632653061,2.3265306122449,0.00407834827796888
4.04081632653061,2.57142857142857,0.00340680765170298
4.04081632653061,2.81632653061224,0.00370488354460019
4.04081632653061,3.06122448979592,0.00451141527450744
4.04081632653061,3.30612244897959,0.00508452185761893
4.04081632653061,3.55102040816327,0.00485772832528308
4.04081632653061,3.79591836734694,0.00391768442428914
4.04081632653061,4.04081632653061,0.00318652585460694
4.04081632653061,4.28571428571429,0.00406446526705939
4.04081632653061,4.53061224489796,0.00759895577666025
4.04081632653061,4.77551020408163,0.0136419941844889
4.04081632653061,5.02040816326531,0.0206299285168177
4.04081632653061,5.26530612244898,0.0263491700431863
4.04081632653061,5.51020408163265,0.0294310543419115
4.04081632653061,5.75510204081633,0.0307523840078691
4.04081632653061,6,0.0338331044453465
4.28571428571429,-1.10204081632653,0.0689522392130432
4.28571428571429,-0.857142857142857,0.045162564001151
4.28571428571429,-0.612244897959184,0.0273856178328303
4.28571428571429,-0.36734693877551,0.0152216856741197
4.28571428571429,-0.122448979591837,0.00804662885024021
4.28571428571429,0.122448979591837,0.0050574525612252
4.28571428571429,0.36734693877551,0.00530001736079688
4.28571428571429,0.612244897959184,0.00766704562266501
4.28571428571429,0.857142857142857,0.0109117960967471
4.28571428571429,1.10204081632653,0.0137665242534712
4.28571428571429,1.3469387755102,0.015203950849926
4.28571428571429,1.59183673469388,0.0147486086216042
4.28571428571429,1.83673469387755,0.0126477550315086
4.28571428571429,2.08163265306122,0.00975215095299714
4.28571428571429,2.3265306122449,0.00712091875218246
4.28571428571429,2.57142857142857,0.00553259352290125
4.28571428571429,2.81632653061224,0.00514398966360191
4.28571428571429,3.06122448979592,0.00546927299225231
4.28571428571429,3.30612244897959,0.00570771285274546
4.28571428571429,3.55102040816327,0.0052899435605786
4.28571428571429,3.79591836734694,0.00438163140426795
4.28571428571429,4.04081632653061,0.00403726857588105
4.28571428571429,4.28571428571429,0.00581144262975136
4.28571428571429,4.53061224489796,0.0109276824609633
4.28571428571429,4.77551020408163,0.0194447876907185
4.28571428571429,5.02040816326531,0.0299988686657332
4.28571428571429,5.26530612244898,0.0404540843322769
4.28571428571429,5.51020408163265,0.0492449304487574
4.28571428571429,5.75510204081633,0.0566827446272105
4.28571428571429,6,0.0654061947270158
4.53061224489796,-1.10204081632653,0.0965443222464299
4.53061224489796,-0.857142857142857,0.065418253893498
4.53061224489796,-0.612244897959184,0.0406610616131993
4.53061224489796,-0.36734693877551,0.0226676241296869
4.53061224489796,-0.122448979591837,0.0113154201582251
4.53061224489796,0.122448979591837,0.00600070156316768
4.53061224489796,0.36734693877551,0.00568383350634954
4.53061224489796,0.612244897959184,0.00890940794787631
4.53061224489796,0.857142857142857,0.013864817177617
4.53061224489796,1.10204081632653,0.0186010931726706
4.53061224489796,1.3469387755102,0.0214599505665246
4.53061224489796,1.59183673469388,0.0215642679147712
4.53061224489796,1.83673469387755,0.019096731567375
4.53061224489796,2.08163265306122,0.0151536752293359
4.53061224489796,2.3265306122449,0.0111979070807352
4.53061224489796,2.57142857142857,0.00837670012090758
4.53061224489796,2.81632653061224,0.0070509094223461
4.53061224489796,3.06122448979592,0.00676254869633597
4.53061224489796,3.30612244897959,0.00664473761055862
4.53061224489796,3.55102040816327,0.00607115482255438
4.53061224489796,3.79591836734694,0.00522503753277259
4.53061224489796,4.04081632653061,0.00527274748184564
4.53061224489796,4.28571428571429,0.00797640659374121
4.53061224489796,4.53061224489796,0.0148604170753833
4.53061224489796,4.77551020408163,0.0263466486421269
4.53061224489796,5.02040816326531,0.0413943523305925
4.53061224489796,5.26530612244898,0.0579725759822246
4.53061224489796,5.51020408163265,0.0742135982510869
4.53061224489796,5.75510204081633,0.0896329275901544
4.53061224489796,6,0.10568467384195
4.77551020408163,-1.10204081632653,0.127653942352744
4.77551020408163,-0.857142857142857,0.0895938996995386
4.77551020408163,-0.612244897959184,0.0575912473141352
4.77551020408163,-0.36734693877551,0.0329505851503312
4.77551020408163,-0.122448979591837,0.0163192310435293
4.77551020408163,0.122448979591837,0.00761077945790495
4.77551020408163,0.36734693877551,0.00595291383644891
4.77551020408163,0.612244897959184,0.00965420980386039
4.77551020408163,0.857142857142857,0.016298826131334
4.77551020408163,1.10204081632653,0.0231183376169294
4.77551020408163,1.3469387755102,0.0276566929314997
4.77551020408163,1.59183673469388,0.0285015294894381
4.77551020408163,1.83673469387755,0.0257039585128856
4.77551020408163,2.08163265306122,0.0206106175590994
4.77551020408163,2.3265306122449,0.0151487656105667
4.77551020408163,2.57142857142857,0.0109210821405382
4.77551020408163,2.81632653061224,0.00856689429692375
4.77551020408163,3.06122448979592,0.00768392694853914
4.77551020408163,3.30612244897959,0.00730661442463254
4.77551020408163,3.55102040816327,0.00667694745646236
4.77551020408163,3.79591836734694,0.00592384868719636
4.77551020408163,4.04081632653061,0.00630521574806492
4.77551020408163,4.28571428571429,0.00984589361581617
4.77551020408163,4.53061224489796,0.0184856350838616
4.77551020408163,4.77551020408163,0.0331340731230027
4.77551020408163,5.02040816326531,0.0531515800957519
4.77551020408163,5.26530612244898,0.0766056894917209
4.77551020408163,5.51020408163265,0.101232123705594
4.77551020408163,5.75510204081633,0.125596595680761
4.77551020408163,6,0.14980074152037
5.02040816326531,-1.10204081632653,0.161229793197488
5.02040816326531,-0.857142857142857,0.117284845598566
5.02040816326531,-0.612244897959184,0.0784377184579598
5.02040816326531,-0.36734693877551,0.046924235881616
5.02040816326531,-0.122448979591837,0.024342598748134
5.02040816326531,0.122448979591837,0.0113773694495067
5.02040816326531,0.36734693877551,0.0075487156480038
5.02040816326531,0.612244897959184,0.0110585435952142
5.02040816326531,0.857142857142857,0.0189109284654051
5.02040816326531,1.10204081632653,0.0274710100595877
5.02040816326531,1.3469387755102,0.0334190584017309
5.02040816326531,1.59183673469388,0.0347603268057683
5.02040816326531,1.83673469387755,0.0313998536532893
5.02040816326531,2.08163265306122,0.0249489161006602
5.02040816326531,2.3265306122449,0.0178307672661751
5.02040816326531,2.57142857142857,0.0121370670850393
5.02040816326531,2.81632653061224,0.00880309469410573
5.02040816326531,3.06122448979592,0.00746731843804971
5.02040816326531,3.30612244897959,0.00701427569281865
5.02040816326531,3.55102040816327,0.00648399437919073
5.02040816326531,3.79591836734694,0.00589504941249042
5.02040816326531,4.04081632653061,0.00658532807359058
5.02040816326531,4.28571428571429,0.0108814848705854
5.02040816326531,4.53061224489796,0.0212039880211031
5.02040816326531,4.77551020408163,0.0390015580488944
5.02040816326531,5.02040816326531,0.0640424206062652
5.02040816326531,5.26530612244898,0.094452757900564
5.02040816326531,5.51020408163265,0.127511427408972
5.02040816326531,5.75510204081633,0.160789881377182
5.02040816326531,6,0.193033270220568
5.26530612244898,-1.10204081632653,0.196440635904731
5.26530612244898,-0.857142857142857,0.148323448042202
5.26530612244898,-0.612244897959184,0.103890439712448
5.26530612244898,-0.36734693877551,0.0662098471557164
5.26530612244898,-0.122448979591837,0.0378501492258529
5.26530612244898,0.122448979591837,0.0203591173560495
5.26530612244898,0.36734693877551,0.0137609772131301
5.26530612244898,0.612244897959184,0.0162495310545297
5.26530612244898,0.857142857142857,0.0243322348756959
5.26530612244898,1.10204081632653,0.0335907543724021
5.26530612244898,1.3469387755102,0.0399332940408472
5.26530612244898,1.59183673469388,0.0408744795408016
5.26530612244898,1.83673469387755,0.0362447066340486
5.26530612244898,2.08163265306122,0.027954479181279
5.26530612244898,2.3265306122449,0.0189193183608553
5.26530612244898,2.57142857142857,0.0116892755983284
5.26530612244898,2.81632653061224,0.00745187065399677
5.26530612244898,3.06122448979592,0.00583781668150235
5.26530612244898,3.30612244897959,0.00553269427825043
5.26530612244898,3.55102040816327,0.00533062096734549
5.26530612244898,3.79591836734694,0.00510872920002486
5.26530612244898,4.04081632653061,0.0062693770515686
5.26530612244898,4.28571428571429,0.0114314514870174
5.26530612244898,4.53061224489796,0.023473182385032
5.26530612244898,4.77551020408163,0.0443316650298879
5.26530612244898,5.02040816326531,0.0741115696028268
5.26530612244898,5.26530612244898,0.110938212067596
5.26530612244898,5.51020408163265,0.15162943348178
5.26530612244898,5.75510204081633,0.192842320707256
5.26530612244898,6,0.232123151722501
5.51020408163265,-1.10204081632653,0.232718162632437
5.51020408163265,-0.857142857142857,0.182736645137873
5.51020408163265,-0.612244897959184,0.134867624118869
5.51020408163265,-0.36734693877551,0.092788772897569
5.51020408163265,-0.122448979591837,0.0598663190068899
5.51020408163265,0.122448979591837,0.0383990355350723
5.51020408163265,0.36734693877551,0.0288741701943219
5.51020408163265,0.612244897959184,0.0295220097999719
5.51020408163265,0.857142857142857,0.0364916465160511
5.51020408163265,1.10204081632653,0.0447992603370643
5.51020408163265,1.3469387755102,0.0498356151769821
5.51020408163265,1.59183673469388,0.048854513479673
5.51020408163265,1.83673469387755,0.0417622308470146
5.51020408163265,2.08163265306122,0.0308169626268988
5.51020408163265,2.3265306122449,0.0193898248825684
5.51020408163265,2.57142857142857,0.0104106924805774
5.51020408163265,2.81632653061224,0.00524349661133044
5.51020408163265,3.06122448979592,0.00346373278592954
5.51020408163265,3.30612244897959,0.00353976595645128
5.51020408163265,3.55102040816327,0.00401390080887037
5.51020408163265,3.79591836734694,0.00460492945294577
5.51020408163265,4.04081632653061,0.0067305254160106
5.51020408163265,4.28571428571429,0.0132072783607539
5.51020408163265,4.53061224489796,0.0272329333614634
5.51020408163265,4.77551020408163,0.0510741352455267
5.51020408163265,5.02040816326531,0.0850379418242385
5.51020408163265,5.26530612244898,0.127195481920471
5.51020408163265,5.51020408163265,0.173974535545596
5.51020408163265,5.75510204081633,0.221320055280426
5.51020408163265,6,0.265872483626492
5.75510204081633,-1.10204081632653,0.269584292349903
5.75510204081633,-0.857142857142857,0.220408698419337
5.75510204081633,-0.612244897959184,0.171910333286941
5.75510204081633,-0.36734693877551,0.1280594482794
5.75510204081633,-0.122448979591837,0.09268775595941
5.75510204081633,0.122448979591837,0.0685587191161963
5.75510204081633,0.36734693877551,0.056451422309707
5.75510204081633,0.612244897959184,0.0546304507576579
5.75510204081633,0.857142857142857,0.0590655347012366
5.75510204081633,1.10204081632653,0.0645238899459193
5.75510204081633,1.3469387755102,0.0662433425865028
5.75510204081633,1.59183673469388,0.0615272805230353
5.75510204081633,1.83673469387755,0.0505410191454796
5.75510204081633,2.08163265306122,0.0359301965184336
5.75510204081633,2.3265306122449,0.02145864643965
5.75510204081633,2.57142857142857,0.0103413214603488
5.75510204081633,2.81632653061224,0.00405487084465694
5.75510204081633,3.06122448979592,0.00211362604419585
5.75510204081633,3.30612244897959,0.00280432993039126
5.75510204081633,3.55102040816327,0.00444942665691433
5.75510204081633,3.79591836734694,0.0065874869499466
5.75510204081633,4.04081632653061,0.0105429662301653
5.75510204081633,4.28571428571429,0.0191334712324262
5.75510204081633,4.53061224489796,0.0356248424800025
5.75510204081633,4.77551020408163,0.0623688636718266
5.75510204081633,5.02040816326531,0.0997115266910305
5.75510204081633,5.26530612244898,0.145650274409578
5.75510204081633,5.51020408163265,0.196375450864178
5.75510204081633,5.75510204081633,0.2474228307136
5.75510204081633,6,0.294910515443724
6,-1.10204081632653,0.306384974484443
6,-0.857142857142857,0.260655852789926
6,-0.612244897959184,0.214511484188521
6,-0.36734693877551,0.17186441256462
6,-0.122448979591837,0.136603895041633
6,0.122448979591837,0.111586131198022
6,0.36734693877551,0.0976490208407633
6,0.612244897959184,0.0930696064122759
6,0.857142857142857,0.0938347776903477
6,1.10204081632653,0.0948108686162691
6,1.3469387755102,0.0914663277552283
6,1.59183673469388,0.0814561378590824
6,1.83673469387755,0.0653555236061641
6,2.08163265306122,0.0461994961761002
6,2.3265306122449,0.0280608181116845
6,2.57142857142857,0.01435595260918
6,2.81632653061224,0.00665480123329643
6,3.06122448979592,0.0044678837516155
6,3.30612244897959,0.00599441654505145
6,3.55102040816327,0.00939798238222805
6,3.79591836734694,0.0139995770331904
6,4.04081632653061,0.0208640877586408
6,4.28571428571429,0.0325334611812311
6,4.53061224489796,0.0520184233174716
6,4.77551020408163,0.0814751032613172
6,5.02040816326531,0.121135777548438
6,5.26530612244898,0.168954517252157
6,5.51020408163265,0.221102966639527
6,5.75510204081633,0.273067682715244
6,6,0.320859136493339


==> anc/sim_data/final_var_self_agent_4.csv <==
x,y,z
-6,-1.10204081632653,0.158794987359122
-6,-0.857142857142857,0.116354092508354
-6,-0.612244897959184,0.0852887667691935
-6,-0.36734693877551,0.0657673136712811
-6,-0.122448979591837,0.0553203612680925
-6,0.122448979591837,0.0498992819227038
-6,0.36734693877551,0.0454608304181305
-6,0.612244897959184,0.0393649098295942
-6,0.857142857142857,0.0310000527023194
-6,1.10204081632653,0.021484481591875
-6,1.3469387755102,0.0127527732487559
-6,1.59183673469388,0.00655721380219226
-6,1.83673469387755,0.00381000900717315
-6,2.08163265306122,0.00440786920693614
-6,2.3265306122449,0.00743215312059542
-6,2.57142857142857,0.0115295458987786
-6,2.81632653061224,0.0153208238309754
-6,3.06122448979592,0.0177528061040204
-6,3.30612244897959,0.0183337962796218
-6,3.55102040816327,0.0171925036228455
-6,3.79591836734694,0.0149302393553724
-6,4.04081632653061,0.0123167496877487
-6,4.28571428571429,0.00996821987294083
-6,4.53061224489796,0.00817172211763756
-6,4.77551020408163,0.00695086428275876
-6,5.02040816326531,0.00633983017766426
-6,5.26530612244898,0.00672689926563275
-6,5.51020408163265,0.00910225222087574
-6,5.75510204081633,0.0150945342487603
-6,6,0.0267581539457473
-5.75510204081633,-1.10204081632653,0.127966261623525
-5.75510204081633,-0.857142857142857,0.0850051804664683
-5.75510204081633,-0.612244897959184,0.054529037538822
-5.75510204081633,-0.36734693877551,0.0364643300713768
-5.75510204081633,-0.122448979591837,0.0281133438866246
-5.75510204081633,0.122448979591837,0.0252982707523733
-5.75510204081633,0.36734693877551,0.0239502165846522
-5.75510204081633,0.612244897959184,0.021432445090116
-5.75510204081633,0.857142857142857,0.0170587748121363
-5.75510204081633,1.10204081632653,0.0117160959727123
-5.75510204081633,1.3469387755102,0.00694379710460347
-5.75510204081633,1.59183673469388,0.00400704582998129
-5.75510204081633,1.83673469387755,0.00336655638693856
-5.75510204081633,2.08163265306122,0.00464416968202297
-5.75510204081633,2.3265306122449,0.00692878092121352
-5.75510204081633,2.57142857142857,0.00918501932881233
-5.75510204081633,2.81632653061224,0.0105926090465994
-5.75510204081633,3.06122448979592,0.0107501014771949
-5.75510204081633,3.30612244897959,0.00973835780947541
-5.75510204081633,3.55102040816327,0.00804877602549486
-5.75510204081633,3.79591836734694,0.00638372011724547
-5.75510204081633,4.04081632653061,0.00537036352623926
-5.75510204081633,4.28571428571429,0.00528623486926449
-5.75510204081633,4.53061224489796,0.0059281490694526
-5.75510204081633,4.77551020408163,0.00672289304252777
-5.75510204081633,5.02040816326531,0.00707950471725988
-5.75510204081633,5.26530612244898,0.00686813363713518
-5.75510204081633,5.51020408163265,0.00683901775429702
-5.75510204081633,5.75510204081633,0.0087967983621654
-5.75510204081633,6,0.0154119011920341
-5.51020408163265,-1.10204081632653,0.105715354137626
-5.51020408163265,-0.857142857142857,0.0643102003390629
-5.51020408163265,-0.612244897959184,0.0358282419951619
-5.51020408163265,-0.36734693877551,0.0197518021736404
-5.51020408163265,-0.122448979591837,0.0131658841010364
-5.51020408163265,0.122448979591837,0.0119606233329256
-5.51020408163265,0.36734693877551,0.0123244129230479
-5.51020408163265,0.612244897959184,0.0118758323629689
-5.51020408163265,0.857142857142857,0.010004778232138
-5.51020408163265,1.10204081632653,0.00742257022429765
-5.51020408163265,1.3469387755102,0.00529576516632152
-5.51020408163265,1.59183673469388,0.00445545601625263
-5.51020408163265,1.83673469387755,0.00501487295613195
-5.51020408163265,2.08163265306122,0.00644275468081562
-5.51020408163265,2.3265306122449,0.00791585121097294
-5.51020408163265,2.57142857142857,0.00871024471252019
-5.51020408163265,2.81632653061224,0.00846405339761608
-5.51020408163265,3.06122448979592,0.0072613851846719
-5.51020408163265,3.30612244897959,0.00556803368176212
-5.51020408163265,3.55102040816327,0.00406878369912161
-5.51020408163265,3.79591836734694,0.00344251329932904
-5.51020408163265,4.04081632653061,0.00410921375002471
-5.51020408163265,4.28571428571429,0.00601246240727915
-5.51020408163265,4.53061224489796,0.00853808846220744
-5.51020408163265,4.77551020408163,0.0106665873887662
-5.51020408163265,5.02040816326531,0.0113843387891008
-5.51020408163265,5.26530612244898,0.0102579635734289
-5.51020408163265,5.51020408163265,0.00796799934687747
-5.51020408163265,5.75510204081633,0.00656255239798659
-5.51020408163265,6,0.00925451910667502
-5.26530612244898,-1.10204081632653,0.0898467544955349
-5.26530612244898,-0.857142857142857,0.0517009667942478
-5.26530612244898,-0.612244897959184,0.0263550238559404
-5.26530612244898,-0.36734693877551,0.0126578773907116
-5.26530612244898,-0.122448979591837,0.00746874556602356
-5.26530612244898,0.122448979591837,0.00690128405149165
-5.26530612244898,0.36734693877551,0.00764088826809661
-5.26530612244898,0.612244897959184,0.00778782211676138
-5.26530612244898,0.857142857142857,0.00695907186542155
-5.26530612244898,1.10204081632653,0.00576581419558747
-5.26530612244898,1.3469387755102,0.00504748730665444
-5.26530612244898,1.59183673469388,0.00526574977718841
-5.26530612244898,1.83673469387755,0.00628272935199214
-5.26530612244898,2.08163265306122,0.00751097908187748
-5.26530612244898,2.3265306122449,0.00826088901289646
-5.26530612244898,2.57142857142857,0.00807733316330866
-5.26530612244898,2.81632653061224,0.00692457872591923
-5.26530612244898,3.06122448979592,0.00518376372487517
-5.26530612244898,3.30612244897959,0.00351010401592133
-5.26530612244898,3.55102040816327,0.00262431184609091
-5.26530612244898,3.79591836734694,0.00309188955787815
-5.26530612244898,4.04081632653061,0.00511645136325711
-5.26530612244898,4.28571428571429,0.00838004917225926
-5.26530612244898,4.53061224489796,0.0120035217286698
-5.26530612244898,4.77551020408163,0.0147230826196719
-5.26530612244898,5.02040816326531,0.0153303482276816
-5.26530612244898,5.26530612244898,0.0132978371323621
-5.26530612244898,5.51020408163265,0.00937321613306347
-5.26530612244898,5.75510204081633,0.00586161343479147
-5.26530612244898,6,0.00638115734451827
-5.02040816326531,-1.10204081632653,0.0773582662715631
-5.02040816326531,-0.857142857142857,0.0435396561891707
-5.02040816326531,-0.612244897959184,0.0220836108391223
-5.02040816326531,-0.36734693877551,0.0110685763803345
-5.02040816326531,-0.122448979591837,0.0070932985303363
-5.02040816326531,0.122448979591837,0.00656166092193006
-5.02040816326531,0.36734693877551,0.00678608691698235
-5.02040816326531,0.612244897959184,0.00649033023047474
-5.02040816326531,0.857142857142857,0.00563561529592915
-5.02040816326531,1.10204081632653,0.00481903085783975
-5.02040816326531,1.3469387755102,0.00462407114702962
-5.02040816326531,1.59183673469388,0.00521613450848951
-5.02040816326531,1.83673469387755,0.00627979607331364
-5.02040816326531,2.08163265306122,0.00722255062185612
-5.02040816326531,2.3265306122449,0.00748731389463969
-5.02040816326531,2.57142857142857,0.00681706507379903
-5.02040816326531,2.81632653061224,0.00536881687367713
-5.02040816326531,3.06122448979592,0.00365403897211397
-5.02040816326531,3.30612244897959,0.00235818597087833
-5.02040816326531,3.55102040816327,0.00212532242682556
-5.02040816326531,3.79591836734694,0.00336932752535996
-5.02040816326531,4.04081632653061,0.00612488466928907
-5.02040816326531,4.28571428571429,0.00993947791071942
-5.02040816326531,4.53061224489796,0.013853501370964
-5.02040816326531,4.77551020408163,0.0165676506989288
-5.02040816326531,5.02040816326531,0.0168726113021682
-5.02040816326531,5.26530612244898,0.0142863864448289
-5.02040816326531,5.51020408163265,0.00967493214261467
-5.02040816326531,5.75510204081633,0.00554037735813806
-5.02040816326531,6,0.00573170128678691
-4.77551020408163,-1.10204081632653,0.0659024022273317
-4.77551020408163,-0.857142857142857,0.0367193995594935
-4.77551020408163,-0.612244897959184,0.0194380668184197
-4.77551020408163,-0.36734693877551,0.0113158343276267
-4.77551020408163,-0.122448979591837,0.00863885290786093
-4.77551020408163,0.122448979591837,0.00805936142852148
-4.77551020408163,0.36734693877551,0.00749852610946317
-4.77551020408163,0.612244897959184,0.00631988469298778
-4.77551020408163,0.857142857142857,0.00488379756355123
-4.77551020408163,1.10204081632653,0.00386033157285087
-4.77551020408163,1.3469387755102,0.00367911524386805
-4.77551020408163,1.59183673469388,0.00430240786212144
-4.77551020408163,1.83673469387755,0.00529757740695969
-4.77551020408163,2.08163265306122,0.00607816635872016
-4.77551020408163,2.3265306122449,0.0061768428237251
-4.77551020408163,2.57142857142857,0.00544561620631123
-4.77551020408163,2.81632653061224,0.00411599167766252
-4.77551020408163,3.06122448979592,0.00270555035873427
-4.77551020408163,3.30612244897959,0.00182622687828082
-4.77551020408163,3.55102040816327,0.00198865720878583
-4.77551020408163,3.79591836734694,0.00346654094377052
-4.77551020408163,4.04081632653061,0.00621349090158052
-4.77551020408163,4.28571428571429,0.00979501141493128
-4.77551020408163,4.53061224489796,0.0133561929512807
-4.77551020408163,4.77551020408163,0.0157355926400661
-4.77551020408163,5.02040816326531,0.015842462927049
-4.77551020408163,5.26530612244898,0.0132790869960372
-4.77551020408163,5.51020408163265,0.00898191108535668
-4.77551020408163,5.75510204081633,0.00552803554420062
-4.77551020408163,6,0.0068249613363694
-4.53061224489796,-1.10204081632653,0.0547455102960397
-4.53061224489796,-0.857142857142857,0.0297647669425197
-4.53061224489796,-0.612244897959184,0.0164294030563079
-4.53061224489796,-0.36734693877551,0.0112332519212159
-4.53061224489796,-0.122448979591837,0.0101056008701208
-4.53061224489796,0.122448979591837,0.0098165773258147
-4.53061224489796,0.36734693877551,0.00873718085527769
-4.53061224489796,0.612244897959184,0.00675540268782016
-4.53061224489796,0.857142857142857,0.00460829411470315
-4.53061224489796,1.10204081632653,0.00311184980995621
-4.53061224489796,1.3469387755102,0.00266845478836353
-4.53061224489796,1.59183673469388,0.00315721403650393
-4.53061224489796,1.83673469387755,0.00409399978699471
-4.53061224489796,2.08163265306122,0.00489335607291203
-4.53061224489796,2.3265306122449,0.00511502035883205
-4.53061224489796,2.57142857142857,0.00462737032236882
-4.53061224489796,2.81632653061224,0.00364037698748154
-4.53061224489796,3.06122448979592,0.00259718796432384
-4.53061224489796,3.30612244897959,0.00198462390177406
-4.53061224489796,3.55102040816327,0.00216994284945404
-4.53061224489796,3.79591836734694,0.00332969872949085
-4.53061224489796,4.04081632653061,0.0054349949651662
-4.53061224489796,4.28571428571429,0.00820838871940366
-4.53061224489796,4.53061224489796,0.0110447956544245
-4.53061224489796,4.77551020408163,0.0130280853331906
-4.53061224489796,5.02040816326531,0.0132206043572867
-4.53061224489796,5.26530612244898,0.0112597746204613
-4.53061224489796,5.51020408163265,0.00803802829172168
-4.53061224489796,5.75510204081633,0.0060656240917013
-4.53061224489796,6,0.00918006128165566
-4.28571428571429,-1.10204081632653,0.0447553172273475
-4.28571428571429,-0.857142857142857,0.0229363480424051
-4.28571428571429,-0.612244897959184,0.0128091451524457
-4.28571428571429,-0.36734693877551,0.0102681669375088
-4.28571428571429,-0.122448979591837,0.0108814064510763
-4.28571428571429,0.122448979591837,0.01137187553388
-4.28571428571429,0.36734693877551,0.0103159241695266
-4.28571428571429,0.612244897959184,0.00791395245626553
-4.28571428571429,0.857142857142857,0.00518430776107059
-4.28571428571429,1.10204081632653,0.00312712339761601
-4.28571428571429,1.3469387755102,0.00224056798358252
-4.28571428571429,1.59183673469388,0.00245079704030243
-4.28571428571429,1.83673469387755,0.00329816949101475
-4.28571428571429,2.08163265306122,0.00420042155833961
-4.28571428571429,2.3265306122449,0.00469139028750337
-4.28571428571429,2.57142857142857,0.0045824333616461
-4.28571428571429,2.81632653061224,0.00399745605902052
-4.28571428571429,3.06122448979592,0.00326457138443503
-4.28571428571429,3.30612244897959,0.00273334177531848
-4.28571428571429,3.55102040816327,0.00264519018022807
-4.28571428571429,3.79591836734694,0.00312724763139044
-4.28571428571429,4.04081632653061,0.00424183810199891
-4.28571428571429,4.28571428571429,0.00595380191184519
-4.28571428571429,4.53061224489796,0.00797915229299545
-4.28571428571429,4.77551020408163,0.00967581784596272
-4.28571428571429,5.02040816326531,0.0102272712278668
-4.28571428571429,5.26530612244898,0.00921713858339634
-4.28571428571429,5.51020408163265,0.00737569506024055
-4.28571428571429,5.75510204081633,0.00704079718512607
-4.28571428571429,6,0.0119251023016699
-4.04081632653061,-1.10204081632653,0.0375392953026854
-4.04081632653061,-0.857142857142857,0.0174586215913838
-4.04081632653061,-0.612244897959184,0.00937861317246519
-4.04081632653061,-0.36734693877551,0.00883617197683245
-4.04081632653061,-0.122448979591837,0.0110951759235453
-4.04081632653061,0.122448979591837,0.0126982538971763
-4.04081632653061,0.36734693877551,0.0121812039333275
-4.04081632653061,0.612244897959184,0.00981582796399033
-4.04081632653061,0.857142857142857,0.00676006498707754
-4.04081632653061,1.10204081632653,0.00418396084459699
-4.04081632653061,1.3469387755102,0.00275674595396186
-4.04081632653061,1.59183673469388,0.00254863757959295
-4.04081632653061,1.83673469387755,0.00318924463291476
-4.04081632653061,2.08163265306122,0.00411496332927719
-4.04081632653061,2.3265306122449,0.00481480656508032
-4.04081632653061,2.57142857142857,0.00501605700862495
-4.04081632653061,2.81632653061224,0.00474090799712112
-4.04081632653061,3.06122448979592,0.00420485132871212
-4.04081632653061,3.30612244897959,0.00363774681224566
-4.04081632653061,3.55102040816327,0.00318087442697235
-4.04081632653061,3.79591836734694,0.00293776399888135
-4.04081632653061,4.04081632653061,0.00307977840260393
-4.04081632653061,4.28571428571429,0.00381630270917432
-4.04081632653061,4.53061224489796,0.00516568039285342
-4.04081632653061,4.77551020408163,0.00671860256587908
-4.04081632653061,5.02040816326531,0.00772000233927833
-4.04081632653061,5.26530612244898,0.00763263013311605
-4.04081632653061,5.51020408163265,0.00696761580482264
-4.04081632653061,5.75510204081633,0.00786440867692667
-4.04081632653061,6,0.0139331281868924
-3.79591836734694,-1.10204081632653,0.0343379514538199
-3.79591836734694,-0.857142857142857,0.014476442626831
-3.79591836734694,-0.612244897959184,0.00705238647120454
-3.79591836734694,-0.36734693877551,0.00751051879312165
-3.79591836734694,-0.122448979591837,0.0109269123785894
-3.79591836734694,0.122448979591837,0.0136131576814434
-3.79591836734694,0.36734693877551,0.0138996025458277
-3.79591836734694,0.612244897959184,0.0119383584008199
-3.79591836734694,0.857142857142857,0.00888332059010516
-3.79591836734694,1.10204081632653,0.00600541657323073
-3.79591836734694,1.3469387755102,0.0041334539972
-3.79591836734694,1.59183673469388,0.00349404170095885
-3.79591836734694,1.83673469387755,0.00381978283894702
-3.79591836734694,2.08163265306122,0.00457922639844383
-3.79591836734694,2.3265306122449,0.00523945760236239
-3.79591836734694,2.57142857142857,0.00548259119952949
-3.79591836734694,2.81632653061224,0.00528090100741191
-3.79591836734694,3.06122448979592,0.00479150349678259
-3.79591836734694,3.30612244897959,0.00416838795765939
-3.79591836734694,3.55102040816327,0.00347321299867592
-3.79591836734694,3.79591836734694,0.00277174800710817
-3.79591836734694,4.04081632653061,0.00229017249718938
-3.79591836734694,4.28571428571429,0.0023951524994924
-3.79591836734694,4.53061224489796,0.00330861268995603
-3.79591836734694,4.77551020408163,0.00477278003732118
-3.79591836734694,5.02040816326531,0.00605326722533361
-3.79591836734694,5.26530612244898,0.00649781184778203
-3.79591836734694,5.51020408163265,0.0064405333936895
-3.79591836734694,5.75510204081633,0.00788412238003139
-3.79591836734694,6,0.0144055373719866
-3.55102040816327,-1.10204081632653,0.0353222876860178
-3.55102040816327,-0.857142857142857,0.0143748327436692
-3.55102040816327,-0.612244897959184,0.00626769409045763
-3.55102040816327,-0.36734693877551,0.00657867777207555
-3.55102040816327,-0.122448979591837,0.0103430783939989
-3.55102040816327,0.122448979591837,0.0136888404462705
-3.55102040816327,0.36734693877551,0.0147064120303439
-3.55102040816327,0.612244897959184,0.0133476658589424
-3.55102040816327,0.857142857142857,0.0106643255895308
-3.55102040816327,1.10204081632653,0.00792359805702431
-3.55102040816327,1.3469387755102,0.00600579536662704
-3.55102040816327,1.59183673469388,0.00519327939463687
-3.55102040816327,1.83673469387755,0.00525239376273878
-3.55102040816327,2.08163265306122,0.00567138834081016
-3.55102040816327,2.3265306122449,0.00594889943744398
-3.55102040816327,2.57142857142857,0.00582608369112464
-3.55102040816327,2.81632653061224,0.0053482831791522
-3.55102040816327,3.06122448979592,0.00472214529194037
-3.55102040816327,3.30612244897959,0.00409256470421487
-3.55102040816327,3.55102040816327,0.00345004027993229
-3.55102040816327,3.79591836734694,0.002763957308828
-3.55102040816327,4.04081632653061,0.00219463255660091
-3.55102040816327,4.28571428571429,0.00211033387197485
-3.55102040816327,4.53061224489796,0.00279430717480911
-3.55102040816327,4.77551020408163,0.00406397013342091
-3.55102040816327,5.02040816326531,0.00522472709302052
-3.55102040816327,5.26530612244898,0.00561207991782825
-3.55102040816327,5.51020408163265,0.0055216570773936
-3.55102040816327,5.75510204081633,0.00693658933775165
-3.55102040816327,6,0.013461165861665
-3.30612244897959,-1.10204081632653,0.0395671541454579
-3.30612244897959,-0.857142857142857,0.016706256909007
-3.30612244897959,-0.612244897959184,0.00692696524712233
-3.30612244897959,-0.36734693877551,0.00607495129229474
-3.30612244897959,-0.122448979591837,0.0092809478411367
-3.30612244897959,0.122448979591837,0.0126110938523381
-3.30612244897959,0.36734693877551,0.0140093803754954
-3.30612244897959,0.612244897959184,0.013273528208243
-3.30612244897959,0.857142857142857,0.0113291990504009
-3.30612244897959,1.10204081632653,0.00933326424445219
-3.30612244897959,1.3469387755102,0.00804298385301605
-3.30612244897959,1.59183673469388,0.0076022071426714
-3.30612244897959,1.83673469387755,0.00766292184763118
-3.30612244897959,2.08163265306122,0.00768372764707781
-3.30612244897959,2.3265306122449,0.00725731165520133
-3.30612244897959,2.57142857142857,0.00632790693100221
-3.30612244897959,2.81632653061224,0.00518449740561022
-3.30612244897959,3.06122448979592,0.00422629410296876
-3.30612244897959,3.30612244897959,0.00366692800577967
-3.30612244897959,3.55102040816327,0.00341919258585177
-3.30612244897959,3.79591836734694,0.00326307477993837
-3.30612244897959,4.04081632653061,0.00313277149487812
-3.30612244897959,4.28571428571429,0.0032170090451123
-3.30612244897959,4.53061224489796,0.00372533084720011
-3.30612244897959,4.77551020408163,0.00452285172094402
-3.30612244897959,5.02040816326531,0.00505577486700082
-3.30612244897959,5.26530612244898,0.00483827822387684
-3.30612244897959,5.51020408163265,0.00432452522633031
-3.30612244897959,5.75510204081633,0.00559500750095443
-3.30612244897959,6,0.0122746271385806
-3.06122448979592,-1.10204081632653,0.0455044433599672
-3.06122448979592,-0.857142857142857,0.0205173265983543
-3.06122448979592,-0.612244897959184,0.00863519934798568
-3.06122448979592,-0.36734693877551,0.00599943599265457
-3.06122448979592,-0.122448979591837,0.00792708841232481
-3.06122448979592,0.122448979591837,0.0105693916071464
-3.06122448979592,0.36734693877551,0.0118924466339432
-3.06122448979592,0.612244897959184,0.0116740188832718
-3.06122448979592,0.857142857142857,0.0107564371081524
-3.06122448979592,1.10204081632653,0.0101077227022146
-3.06122448979592,1.3469387755102,0.0101805632618372
-3.06122448979592,1.59183673469388,0.0107601356316154
-3.06122448979592,1.83673469387755,0.0112083936706325
-3.06122448979592,2.08163265306122,0.0108859582417495
-3.06122448979592,2.3265306122449,0.0095333700393414
-3.06122448979592,2.57142857142857,0.00743953988834534
-3.06122448979592,2.81632653061224,0.0053057769770738
-3.06122448979592,3.06122448979592,0.00386098174965227
-3.06122448979592,3.30612244897959,0.00345367600052093
-3.06122448979592,3.55102040816327,0.00389714514457895
-3.06122448979592,3.79591836734694,0.00467682641788508
-3.06122448979592,4.04081632653061,0.00534164674978999
-3.06122448979592,4.28571428571429,0.0057438390525722
-3.06122448979592,4.53061224489796,0.00593540123731046
-3.06122448979592,4.77551020408163,0.00587289608877356
-3.06122448979592,5.02040816326531,0.00531712053221056
-3.06122448979592,5.26530612244898,0.0042011541649265
-3.06122448979592,5.51020408163265,0.00333853302892984
-3.06122448979592,5.75510204081633,0.00497296063412633
-3.06122448979592,6,0.0126457038859525
-2.81632653061224,-1.10204081632653,0.0514566778006002
-2.81632653061224,-0.857142857142857,0.0247074604815379
-2.81632653061224,-0.612244897959184,0.0108898543414876
-2.81632653061224,-0.36734693877551,0.00638450826797227
-2.81632653061224,-0.122448979591837,0.00672831415010422
-2.81632653061224,0.122448979591837,0.00827732826449662
-2.81632653061224,0.36734693877551,0.00918394987486959
-2.81632653061224,0.612244897959184,0.00935036688455088
-2.81632653061224,0.857142857142857,0.00960125968767905
-2.81632653061224,1.10204081632653,0.010676543235953
-2.81632653061224,1.3469387755102,0.012599190884924
-2.81632653061224,1.59183673469388,0.014639909380731
-2.81632653061224,1.83673469387755,0.0157488098982254
-2.81632653061224,2.08163265306122,0.0151446272944715
-2.81632653061224,2.3265306122449,0.0127557212029497
-2.81632653061224,2.57142857142857,0.00931122744774121
-2.81632653061224,2.81632653061224,0.00603224911013661
-2.81632653061224,3.06122448979592,0.00405761550282785
-2.81632653061224,3.30612244897959,0.00389915508174893
-2.81632653061224,3.55102040816327,0.00523812503276183
-2.81632653061224,3.79591836734694,0.00717868060419524
-2.81632653061224,4.04081632653061,0.00877039072880814
-2.81632653061224,4.28571428571429,0.00943603795996933
-2.81632653061224,4.53061224489796,0.00905541938345955
-2.81632653061224,4.77551020408163,0.00777671664556018
-2.81632653061224,5.02040816326531,0.00587591301075863
-2.81632653061224,5.26530612244898,0.00393314935810313
-2.81632653061224,5.51020408163265,0.00327346859237426
-2.81632653061224,5.75510204081633,0.00629690202606137
-2.81632653061224,6,0.0162779188772667
-2.57142857142857,-1.10204081632653,0.0559906282326476
-2.57142857142857,-0.857142857142857,0.0282313935200371
-2.57142857142857,-0.612244897959184,0.013108155466426
-2.57142857142857,-0.36734693877551,0.00714794850226569
-2.57142857142857,-0.122448979591837,0.00609639603377637
-2.57142857142857,0.122448979591837,0.00657382620202018
-2.57142857142857,0.36734693877551,0.0070087953619003
-2.57142857142857,0.612244897959184,0.00750261058202578
-2.57142857142857,0.857142857142857,0.00889457820056161
-2.57142857142857,1.10204081632653,0.0116877027124214
-2.57142857142857,1.3469387755102,0.0154482424417097
-2.57142857142857,1.59183673469388,0.0189141406596017
-2.57142857142857,1.83673469387755,0.0206288101063078
-2.57142857142857,2.08163265306122,0.0196942577603643
-2.57142857142857,2.3265306122449,0.0162560356098183
-2.57142857142857,2.57142857142857,0.011500923325615
-2.57142857142857,2.81632653061224,0.0071683307817707
-2.57142857142857,3.06122448979592,0.00478996422593808
-2.57142857142857,3.30612244897959,0.00501535566210842
-2.57142857142857,3.55102040816327,0.0073633530970092
-2.57142857142857,3.79591836734694,0.0105227718857577
-2.57142857142857,4.04081632653061,0.0130128696929543
-2.57142857142857,4.28571428571429,0.0138186194992898
-2.57142857142857,4.53061224489796,0.0126887257801897
-2.57142857142857,4.77551020408163,0.0100685767325248
-2.57142857142857,5.02040816326531,0.0069016944098037
-2.57142857142857,5.26530612244898,0.00455946809185759
-2.57142857142857,5.51020408163265,0.00494304710472077
-2.57142857142857,5.75510204081633,0.0105426616600446
-2.57142857142857,6,0.0241690839185355
-2.3265306122449,-1.10204081632653,0.0580902114441681
-2.3265306122449,-0.857142857142857,0.0302150641478822
-2.3265306122449,-0.612244897959184,0.0146402451664061
-2.3265306122449,-0.36734693877551,0.00795654743045882
-2.3265306122449,-0.122448979591837,0.0060892401851213
-2.3265306122449,0.122448979591837,0.00591982278643294
-2.3265306122449,0.36734693877551,0.00614052648247582
-2.3265306122449,0.612244897959184,0.00701684180371615
-2.3265306122449,0.857142857142857,0.00936746182486176
-2.3265306122449,1.10204081632653,0.0134653139148657
-2.3265306122449,1.3469387755102,0.0184988679918493
-2.3265306122449,1.59183673469388,0.0228155975545503
-2.3265306122449,1.83673469387755,0.0247093598243945
-2.3265306122449,2.08163265306122,0.0232742183108765
-2.3265306122449,2.3265306122449,0.018889896362061
-2.3265306122449,2.57142857142857,0.0131246740855905
-2.3265306122449,2.81632653061224,0.00810619303571175
-2.3265306122449,3.06122448979592,0.0056324978227964
-2.3265306122449,3.30612244897959,0.00641509010706987
-2.3265306122449,3.55102040816327,0.00980353945132378
-2.3265306122449,3.79591836734694,0.0141209697005291
-2.3265306122449,4.04081632653061,0.0174336678811819
-2.3265306122449,4.28571428571429,0.0183666690850958
-2.3265306122449,4.53061224489796,0.0166011926975217
-2.3265306122449,4.77551020408163,0.0129252082696988
-2.3265306122449,5.02040816326531,0.00897459542860995
-2.3265306122449,5.26530612244898,0.00690839952266703
-2.3265306122449,5.51020408163265,0.00916019434115961
-2.3265306122449,5.75510204081633,0.018220716428376
-2.3265306122449,6,0.0363110103278767
-2.08163265306122,-1.10204081632653,0.0572611535344963
-2.08163265306122,-0.857142857142857,0.030115149868671
-2.08163265306122,-0.612244897959184,0.0149352310698724
-2.08163265306122,-0.36734693877551,0.00832671334641549
-2.08163265306122,-0.122448979591837,0.00637224275748322
-2.08163265306122,0.122448979591837,0.00617446583007392
-2.08163265306122,0.36734693877551,0.00659991144595556
-2.08163265306122,0.612244897959184,0.00795543282001587
-2.08163265306122,0.857142857142857,0.0109480735381373
-2.08163265306122,1.10204081632653,0.0156384194537516
-2.08163265306122,1.3469387755102,0.0209985806212427
-2.08163265306122,1.59183673469388,0.0252510111090968
-2.08163265306122,1.83673469387755,0.0267082655138717
-2.08163265306122,2.08163265306122,0.024616419351816
-2.08163265306122,2.3265306122449,0.0195779716935728
-2.08163265306122,2.57142857142857,0.0133749507585599
-2.08163265306122,2.81632653061224,0.00828032354596325
-2.08163265306122,3.06122448979592,0.00614565933500444
-2.08163265306122,3.30612244897959,0.00764366102944297
-2.08163265306122,3.55102040816327,0.0119941047326572
-2.08163265306122,3.79591836734694,0.0173042374602929
-2.08163265306122,4.04081632653061,0.0213776654248941
-2.08163265306122,4.28571428571429,0.0226307687620556
-2.08163265306122,4.53061224489796,0.0207308151405324
-2.08163265306122,4.77551020408163,0.0167462649704531
-2.08163265306122,5.02040816326531,0.0128541301600222
-2.08163265306122,5.26530612244898,0.0118179305301284
-2.08163265306122,5.51020408163265,0.0164517005975082
-2.08163265306122,5.75510204081633,0.0291702665094223
-2.08163265306122,6,0.0516153002096374
-1.83673469387755,-1.10204081632653,0.0535960147571562
-1.83673469387755,-0.857142857142857,0.0279001006099668
-1.83673469387755,-0.612244897959184,0.0138122095201864
-1.83673469387755,-0.36734693877551,0.00793046029195749
-1.83673469387755,-0.122448979591837,0.00649166132306128
-1.83673469387755,0.122448979591837,0.00678127061347805
-1.83673469387755,0.36734693877551,0.0077366127121436
-1.83673469387755,0.612244897959184,0.00956559150975905
-1.83673469387755,0.857142857142857,0.0127683219680239
-1.83673469387755,1.10204081632653,0.0172300228304193
-1.83673469387755,1.3469387755102,0.0219065912304882
-1.83673469387755,1.59183673469388,0.0252012538121472
-1.83673469387755,1.83673469387755,0.0257328695078802
-1.83673469387755,2.08163265306122,0.0230429646045201
-1.83673469387755,2.3265306122449,0.0178941563028209
-1.83673469387755,2.57142857142857,0.0120452096536809
-1.83673469387755,2.81632653061224,0.00760901461026159
-1.83673469387755,3.06122448979592,0.00624530745442209
-1.83673469387755,3.30612244897959,0.00849897827664792
-1.83673469387755,3.55102040816327,0.0135566847986778
-1.83673469387755,3.79591836734694,0.0195475251657153
-1.83673469387755,4.04081632653061,0.0242907817243385
-1.83673469387755,4.28571428571429,0.0261936442687283
-1.83673469387755,4.53061224489796,0.0249368641538946
-1.83673469387755,4.77551020408163,0.0216976314440189
-1.83673469387755,5.02040816326531,0.0188780422351897
-1.83673469387755,5.26530612244898,0.019503924108447
-1.83673469387755,5.51020408163265,0.026533803697155
-1.83673469387755,5.75510204081633,0.0422659438362759
-1.83673469387755,6,0.0679261524766154
-1.59183673469388,-1.10204081632653,0.0477188873601401
-1.59183673469388,-0.857142857142857,0.0240878116178607
-1.59183673469388,-0.612244897959184,0.0116038499925206
-1.59183673469388,-0.36734693877551,0.00684215625054596
-1.59183673469388,-0.122448979591837,0.00620876775480489
-1.59183673469388,0.122448979591837,0.00716820965204651
-1.59183673469388,0.36734693877551,0.00867644553941754
-1.59183673469388,0.612244897959184,0.0107627424587734
-1.59183673469388,0.857142857142857,0.0136787304071845
-1.59183673469388,1.10204081632653,0.017198155429142
-1.59183673469388,1.3469387755102,0.0204464833205839
-1.59183673469388,1.59183673469388,0.0222571710440529
-1.59183673469388,1.83673469387755,0.0217601790621475
-1.59183673469388,2.08163265306122,0.018852538052219
-1.59183673469388,2.3265306122449,0.0143353679917701
-1.59183673469388,2.57142857142857,0.00968603545706165
-1.59183673469388,2.81632653061224,0.00656643001682833
-1.59183673469388,3.06122448979592,0.00623591469859247
-1.59183673469388,3.30612244897959,0.00906690182004699
-1.59183673469388,3.55102040816327,0.0143524035066663
-1.59183673469388,3.79591836734694,0.0205188865250408
-1.59183673469388,4.04081632653061,0.0257083889098238
-1.59183673469388,4.28571428571429,0.0285280157617301
-1.59183673469388,4.53061224489796,0.028676506571903
-1.59183673469388,4.77551020408163,0.0272062587945793
-1.59183673469388,5.02040816326531,0.0263401174940553
-1.59183673469388,5.26530612244898,0.0289419117846804
-1.59183673469388,5.51020408163265,0.0378435686854388
-1.59183673469388,5.75510204081633,0.0552264371458786
-1.59183673469388,6,0.0821787299788593
-1.3469387755102,-1.10204081632653,0.0405623242697399
-1.3469387755102,-0.857142857142857,0.0195349850944775
-1.3469387755102,-0.612244897959184,0.0090045823089327
-1.3469387755102,-0.36734693877551,0.00549731711926865
-1.3469387755102,-0.122448979591837,0.005615339721594
-1.3469387755102,0.122448979591837,0.00704714527768158
-1.3469387755102,0.36734693877551,0.00880172366744059
-1.3469387755102,0.612244897959184,0.0107531159311007
-1.3469387755102,0.857142857142857,0.0129426761925139
-1.3469387755102,1.10204081632653,0.0151122072575198
-1.3469387755102,1.3469387755102,0.016675093292717
-1.3469387755102,1.59183673469388,0.017010977429404
-1.3469387755102,1.83673469387755,0.015814575570886
-1.3469387755102,2.08163265306122,0.0132875488694385
-1.3469387755102,2.3265306122449,0.0101167198346339
-1.3469387755102,2.57142857142857,0.00729137604814523
-1.3469387755102,2.81632653061224,0.00583260310347206
-1.3469387755102,3.06122448979592,0.00649133906127991
-1.3469387755102,3.30612244897959,0.00948060774837234
-1.3469387755102,3.55102040816327,0.0143390024734098
-1.3469387755102,3.79591836734694,0.0200219615608931
-1.3469387755102,4.04081632653061,0.0252450838740975
-1.3469387755102,4.28571428571429,0.0289851416572283
-1.3469387755102,4.53061224489796,0.030954294050228
-1.3469387755102,4.77551020408163,0.031863370947022
-1.3469387755102,5.02040816326531,0.0333806069891755
-1.3469387755102,5.26530612244898,0.0378135919145386
-1.3469387755102,5.51020408163265,0.047625364477991
-1.3469387755102,5.75510204081633,0.0649118808693741
-1.3469387755102,6,0.0909405581354124
-1.10204081632653,-1.10204081632653,0.0330749214543826
-1.10204081632653,-0.857142857142857,0.0150837055826931
-1.10204081632653,-0.612244897959184,0.00670973347586296
-1.10204081632653,-0.36734693877551,0.00439694987046496
-1.10204081632653,-0.122448979591837,0.00497788396571153
-1.10204081632653,0.122448979591837,0.00645104007409791
-1.10204081632653,0.36734693877551,0.00799066468707293
-1.10204081632653,0.612244897959184,0.00942925797027888
-1.10204081632653,0.857142857142857,0.010693161221367
-1.10204081632653,1.10204081632653,0.0115519983016515
-1.10204081632653,1.3469387755102,0.0117156116475554
-1.10204081632653,1.59183673469388,0.0110577363693401
-1.10204081632653,1.83673469387755,0.00973149570613224
-1.10204081632653,2.08163265306122,0.00810949327597948
-1.10204081632653,2.3265306122449,0.00664263029865647
-1.10204081632653,2.57142857142857,0.00575600723182784
-1.10204081632653,2.81632653061224,0.0058110678966346
-1.10204081632653,3.06122448979592,0.00707861235540369
-1.10204081632653,3.30612244897959,0.0096706987620831
-1.10204081632653,3.55102040816327,0.0134515518859613
-1.10204081632653,3.79591836734694,0.0180064597590499
-1.10204081632653,4.04081632653061,0.0227354799348018
-1.10204081632653,4.28571428571429,0.027068770643046
-1.10204081632653,4.53061224489796,0.030731946979428
-1.10204081632653,4.77551020408163,0.0339696553952601
-1.10204081632653,5.02040816326531,0.037661753229614
-1.10204081632653,5.26530612244898,0.0433026166377715
-1.10204081632653,5.51020408163265,0.0528314184837267
-1.10204081632653,5.75510204081633,0.0683069961663711
-1.10204081632653,6,0.0914468392357063
-0.857142857142857,-1.10204081632653,0.0260358730241622
-0.857142857142857,-0.857142857142857,0.0113013567280557
-0.857142857142857,-0.612244897959184,0.00511283331791301
-0.857142857142857,-0.36734693877551,0.00381135278485367
-0.857142857142857,-0.122448979591837,0.00450072422108022
-0.857142857142857,0.122448979591837,0.00559315467629629
-0.857142857142857,0.36734693877551,0.00657492913607288
-0.857142857142857,0.612244897959184,0.00738537100353115
-0.857142857142857,0.857142857142857,0.00793159006730065
-0.857142857142857,1.10204081632653,0.00800724344312148
-0.857142857142857,1.3469387755102,0.00749927625128843
-0.857142857142857,1.59183673469388,0.00657075750641162
-0.857142857142857,1.83673469387755,0.0056142516971453
-0.857142857142857,2.08163265306122,0.00502443859641549
-0.857142857142857,2.3265306122449,0.00499525553828961
-0.857142857142857,2.57142857142857,0.00549487320136843
-0.857142857142857,2.81632653061224,0.00640163429447149
-0.857142857142857,3.06122448979592,0.00766443311084858
-0.857142857142857,3.30612244897959,0.00936616554137276
-0.857142857142857,3.55102040816327,0.0116693981336213
-0.857142857142857,3.79591836734694,0.0147061738260769
-0.857142857142857,4.04081632653061,0.0184862477468989
-0.857142857142857,4.28571428571429,0.0228660710543722
-0.857142857142857,4.53061224489796,0.0275964186138522
-0.857142857142857,4.77551020408163,0.0324642266159468
-0.857142857142857,5.02040816326531,0.0375318049704828
-0.857142857142857,5.26530612244898,0.0434213215255555
-0.857142857142857,5.51020408163265,0.0515109833835178
-0.857142857142857,5.75510204081633,0.0638696817364601
-0.857142857142857,6,0.0828247179878975
-0.612244897959184,-1.10204081632653,0.0200512823436854
-0.612244897959184,-0.857142857142857,0.00845293344098041
-0.612244897959184,-0.612244897959184,0.00425345378842962
-0.612244897959184,-0.36734693877551,0.00370594282497522
-0.612244897959184,-0.122448979591837,0.00423074289931885
-0.612244897959184,0.122448979591837,0.00474338958929066
-0.612244897959184,0.36734693877551,0.00516705797916689
-0.612244897959184,0.612244897959184,0.00566402326195437
-0.612244897959184,0.857142857142857,0.00616208329262513
-0.612244897959184,1.10204081632653,0.00638648384957258
-0.612244897959184,1.3469387755102,0.0061720276013173
-0.612244897959184,1.59183673469388,0.00567119364459018
-0.612244897959184,1.83673469387755,0.0052619153902736
-0.612244897959184,2.08163265306122,0.00526634573592266
-0.612244897959184,2.3265306122449,0.00573797630854761
-0.612244897959184,2.57142857142857,0.00647377852621933
-0.612244897959184,2.81632653061224,0.0072036997280977
-0.612244897959184,3.06122448979592,0.00779595525571769
-0.612244897959184,3.30612244897959,0.00835577446299918
-0.612244897959184,3.55102040816327,0.00920055004007153
-0.612244897959184,3.79591836734694,0.0107538567296496
-0.612244897959184,4.04081632653061,0.0133930716344083
-0.612244897959184,4.28571428571429,0.0172740977629078
-0.612244897959184,4.53061224489796,0.0221949467263511
-0.612244897959184,4.77551020408163,0.0276170893486069
-0.612244897959184,5.02040816326531,0.0329509358436388
-0.612244897959184,5.26530612244898,0.0380784366932738
-0.612244897959184,5.51020408163265,0.043889417588951
-0.612244897959184,5.75510204081633,0.0524919673598034
-0.612244897959184,6,0.0668421856613397
-0.36734693877551,-1.10204081632653,0.0156219649378032
-0.36734693877551,-0.857142857142857,0.00661971951553458
-0.36734693877551,-0.612244897959184,0.00396443623486159
-0.36734693877551,-0.36734693877551,0.00388261545954127
-0.36734693877551,-0.122448979591837,0.00415004800731417
-0.36734693877551,0.122448979591837,0.00422678382859026
-0.36734693877551,0.36734693877551,0.00452503066740417
-0.36734693877551,0.612244897959184,0.00546381018334774
-0.36734693877551,0.857142857142857,0.00694825183724979
-0.36734693877551,1.10204081632653,0.00846672089427875
-0.36734693877551,1.3469387755102,0.00951801199051
-0.36734693877551,1.59183673469388,0.00992986249009747
-0.36734693877551,1.83673469387755,0.0098512207936749
-0.36734693877551,2.08163265306122,0.00952704094512719
-0.36734693877551,2.3265306122449,0.00910291551772585
-0.36734693877551,2.57142857142857,0.00859746616116963
-0.36734693877551,2.81632653061224,0.00799504924733568
-0.36734693877551,3.06122448979592,0.00733952972735069
-0.36734693877551,3.30612244897959,0.00677495097882747
-0.36734693877551,3.55102040816327,0.00655815692817263
-0.36734693877551,3.79591836734694,0.00705841373558708
-0.36734693877551,4.04081632653061,0.00869159234731959
-0.36734693877551,4.28571428571429,0.0117298059559911
-0.36734693877551,4.53061224489796,0.0160408469355962
-0.36734693877551,4.77551020408163,0.0209620148542644
-0.36734693877551,5.02040816326531,0.0255384780464627
-0.36734693877551,5.26530612244898,0.0291702464857038
-0.36734693877551,5.51020408163265,0.0324029056164271
-0.36734693877551,5.75510204081633,0.0373851796744613
-0.36734693877551,6,0.0475895119612451
-0.122448979591837,-1.10204081632653,0.0131099390187933
-0.122448979591837,-0.857142857142857,0.0057665769048611
-0.122448979591837,-0.612244897959184,0.0040128456613101
-0.122448979591837,-0.36734693877551,0.00414917736251869
-0.122448979591837,-0.122448979591837,0.00431897141809268
-0.122448979591837,0.122448979591837,0.00448715654956133
-0.122448979591837,0.36734693877551,0.00549906446346105
-0.122448979591837,0.612244897959184,0.00795985675389072
-0.122448979591837,0.857142857142857,0.0116339196184364
-0.122448979591837,1.10204081632653,0.0155758552224777
-0.122448979591837,1.3469387755102,0.0186876368028497
-0.122448979591837,1.59183673469388,0.0202245162475667
-0.122448979591837,1.83673469387755,0.0199799817858352
-0.122448979591837,2.08163265306122,0.0181955460569599
-0.122448979591837,2.3265306122449,0.015382383860881
-0.122448979591837,2.57142857142857,0.0121663477117939
-0.122448979591837,2.81632653061224,0.0091473814141691
-0.122448979591837,3.06122448979592,0.00675634477671633
-0.122448979591837,3.30612244897959,0.00517304880325675
-0.122448979591837,3.55102040816327,0.00439249438727202
-0.122448979591837,3.79591836734694,0.00441517579502254
-0.122448979591837,4.04081632653061,0.00538853755330537
-0.122448979591837,4.28571428571429,0.007515748957997
-0.122448979591837,4.53061224489796,0.0107393887929499
-0.122448979591837,4.77551020408163,0.0144649655759557
-0.122448979591837,5.02040816326531,0.0176770329852036
-0.122448979591837,5.26530612244898,0.0195902391822882
-0.122448979591837,5.51020408163265,0.0205767328078924
-0.122448979591837,5.75510204081633,0.0228043112019259
-0.122448979591837,6,0.0300588838422461
0.122448979591837,-1.10204081632653,0.0125805801343704
0.122448979591837,-0.857142857142857,0.00568657524950084
0.122448979591837,-0.612244897959184,0.00412021979264998
0.122448979591837,-0.36734693877551,0.004375458398374
0.122448979591837,-0.122448979591837,0.0049263429784116
0.122448979591837,0.122448979591837,0.00609975574001653
0.122448979591837,0.36734693877551,0.00899464025315899
0.122448979591837,0.612244897959184,0.0142301112637168
0.122448979591837,0.857142857142857,0.0212683729860019
0.122448979591837,1.10204081632653,0.0285650217209363
0.122448979591837,1.3469387755102,0.0342606433783018
0.122448979591837,1.59183673469388,0.036914584832131
0.122448979591837,1.83673469387755,0.0359396865355273
0.122448979591837,2.08163265306122,0.0316804876551525
0.122448979591837,2.3265306122449,0.0252331232826344
0.122448979591837,2.57142857142857,0.0180968993041837
0.122448979591837,2.81632653061224,0.0117192916547359
0.122448979591837,3.06122448979592,0.0070545006418628
0.122448979591837,3.30612244897959,0.00433416049240382
0.122448979591837,3.55102040816327,0.00319661341745375
0.122448979591837,3.79591836734694,0.00310244614390837
0.122448979591837,4.04081632653061,0.0037374571590591
0.122448979591837,4.28571428571429,0.00508903050184706
0.122448979591837,4.53061224489796,0.00714036232712723
0.122448979591837,4.77551020408163,0.00947793839709726
0.122448979591837,5.02040816326531,0.0112589104740863
0.122448979591837,5.26530612244898,0.0117747449315743
0.122448979591837,5.51020408163265,0.0113917928813019
0.122448979591837,5.75510204081633,0.0122727535313069
0.122448979591837,6,0.0182817143749973
0.36734693877551,-1.10204081632653,0.0137206910757382
0.36734693877551,-0.857142857142857,0.00598612876196586
0.36734693877551,-0.612244897959184,0.00397865134326553
0.36734693877551,-0.36734693877551,0.00450193717492609
0.36734693877551,-0.122448979591837,0.00626390753990902
0.36734693877551,0.122448979591837,0.00970692343045848
0.36734693877551,0.36734693877551,0.0158901721842314
0.36734693877551,0.612244897959184,0.025194761512213
0.36734693877551,0.857142857142857,0.0366115527838542
0.36734693877551,1.10204081632653,0.0479089792016219
0.36734693877551,1.3469387755102,0.0564401334338493
0.36734693877551,1.59183673469388,0.0600897976578107
0.36734693877551,1.83673469387755,0.0579505134642062
0.36734693877551,2.08163265306122,0.0505566415482174
0.36734693877551,2.3265306122449,0.0396819168645011
0.36734693877551,2.57142857142857,0.0277794242376476
0.36734693877551,2.81632653061224,0.0172101545414104
0.36734693877551,3.06122448979592,0.00951655692264103
0.36734693877551,3.30612244897959,0.00505553102220074
0.36734693877551,3.55102040816327,0.00317686174443088
0.36734693877551,3.79591836734694,0.0028287194532341
0.36734693877551,4.04081632653061,0.00319434786397921
0.36734693877551,4.28571428571429,0.00394975721790958
0.36734693877551,4.53061224489796,0.00503089175096588
0.36734693877551,4.77551020408163,0.00620209416595735
0.36734693877551,5.02040816326531,0.00691002038126903
0.36734693877551,5.26530612244898,0.00671535633215908
0.36734693877551,5.51020408163265,0.00613443652044349
0.36734693877551,5.75510204081633,0.0073245968000083
0.36734693877551,6,0.0140167827244113
0.612244897959184,-1.10204081632653,0.0160856180721413
0.612244897959184,-0.857142857142857,0.00635382899884629
0.612244897959184,-0.612244897959184,0.00348765831267916
0.612244897959184,-0.36734693877551,0.00469700417514507
0.612244897959184,-0.122448979591837,0.00877898741488314
0.612244897959184,0.122448979591837,0.015974271291021
0.612244897959184,0.36734693877551,0.026936823183616
0.612244897959184,0.612244897959184,0.0415176252374904
0.612244897959184,0.857142857142857,0.0580892608932541
0.612244897959184,1.10204081632653,0.0737375614859199
0.612244897959184,1.3469387755102,0.0851387834006693
0.612244897959184,1.59183673469388,0.0896497391523581
0.612244897959184,1.83673469387755,0.0861560281280802
0.612244897959184,2.08163265306122,0.0754145551591326
0.612244897959184,2.3265306122449,0.0598201130846738
0.612244897959184,2.57142857142857,0.0426723659372327
0.612244897959184,2.81632653061224,0.0271625548716086
0.612244897959184,3.06122448979592,0.0154366264033172
0.612244897959184,3.30612244897959,0.00811858799704063
0.612244897959184,3.55102040816327,0.00449312539264851
0.612244897959184,3.79591836734694,0.00320120172220612
0.612244897959184,4.04081632653061,0.00301445229245112
0.612244897959184,4.28571428571429,0.00324503513073654
0.612244897959184,4.53061224489796,0.0036458003572602
0.612244897959184,4.77551020408163,0.00405103674872537
0.612244897959184,5.02040816326531,0.00420379219142086
0.612244897959184,5.26530612244898,0.00405577332194557
0.612244897959184,5.51020408163265,0.00441784038871768
0.612244897959184,5.75510204081633,0.00748097143388116
0.612244897959184,6,0.0166931762966857
0.857142857142857,-1.10204081632653,0.0197035175136435
0.857142857142857,-0.857142857142857,0.00714945099480341
0.857142857142857,-0.612244897959184,0.00326809220306112
0.857142857142857,-0.36734693877551,0.00574388477554044
0.857142857142857,-0.122448979591837,0.0133056370364283
0.857142857142857,0.122448979591837,0.0256703048922182
0.857142857142857,0.36734693877551,0.0427228796085934
0.857142857142857,0.612244897959184,0.0635097029322846
0.857142857142857,0.857142857142857,0.0856856009157098
0.857142857142857,1.10204081632653,0.105739660659899
0.857142857142857,1.3469387755102,0.119879363066236
0.857142857142857,1.59183673469388,0.125156461411964
0.857142857142857,1.83673469387755,0.120379480299512
0.857142857142857,2.08163265306122,0.106500165097749
0.857142857142857,2.3265306122449,0.086357640519553
0.857142857142857,2.57142857142857,0.0638558174376637
0.857142857142857,2.81632653061224,0.0428332529208243
0.857142857142857,3.06122448979592,0.026022812293189
0.857142857142857,3.30612244897959,0.0144958413430439
0.857142857142857,3.55102040816327,0.00778027080477622
0.857142857142857,3.79591836734694,0.00451079069871685
0.857142857142857,4.04081632653061,0.00321222645883862
0.857142857142857,4.28571428571429,0.00281195450516047
0.857142857142857,4.53061224489796,0.00272815034340862
0.857142857142857,4.77551020408163,0.00270397247830939
0.857142857142857,5.02040816326531,0.00271695478444406
0.857142857142857,5.26530612244898,0.00317511880224236
0.857142857142857,5.51020408163265,0.0053090431473149
0.857142857142857,5.75510204081633,0.0114119036058361
0.857142857142857,6,0.0245700386123796
1.10204081632653,-1.10204081632653,0.0257153150661945
1.10204081632653,-0.857142857142857,0.00999995299543349
1.10204081632653,-0.612244897959184,0.00518071166288708
1.10204081632653,-0.36734693877551,0.00945323570311002
1.10204081632653,-0.122448979591837,0.0213537743361989
1.10204081632653,0.122448979591837,0.0398309858720002
1.10204081632653,0.36734693877551,0.063729845616501
1.10204081632653,0.612244897959184,0.0911039396168593
1.10204081632653,0.857142857142857,0.118862713133279
1.10204081632653,1.10204081632653,0.143041507462857
1.10204081632653,1.3469387755102,0.159627774767599
1.10204081632653,1.59183673469388,0.165608085393746
1.10204081632653,1.83673469387755,0.159829581767129
1.10204081632653,2.08163265306122,0.143367185297273
1.10204081632653,2.3265306122449,0.1192670373541
1.10204081632653,2.57142857142857,0.0917358994426657
1.10204081632653,2.81632653061224,0.065031223960293
1.10204081632653,3.06122448979592,0.0424247438409319
1.10204081632653,3.30612244897959,0.0255915886958307
1.10204081632653,3.55102040816327,0.0145922852092937
1.10204081632653,3.79591836734694,0.00834774473862843
1.10204081632653,4.04081632653061,0.00531174739923657
1.10204081632653,4.28571428571429,0.00403647597590556
1.10204081632653,4.53061224489796,0.00348873852893739
1.10204081632653,4.77551020408163,0.00317490361463035
1.10204081632653,5.02040816326531,0.00322547841037873
1.10204081632653,5.26530612244898,0.00452285087304322
1.10204081632653,5.51020408163265,0.00879802126839685
1.10204081632653,5.75510204081633,0.0185100833896322
1.10204081632653,6,0.0363604696801647


==> anc/sim_data/focus_agent_3.csv <==
t,nrmse_prop,nrmse_self,nrmse_gpoe,nrmse_grbcm,nlpd_prop,nlpd_self,nlpd_gpoe,nlpd_grbcm
1,0.222123691631824,0.222123691631824,0.198873247923486,0.161783235503525,1.07089816453009,1.07089816453009,0.967918926399344,0.750853503814533
2,0.123281047719965,0.221067387010504,0.169292193809884,0.141793064479561,0.56063214995373,1.01761548163881,0.808892243835734,0.588921415786324
3,0.124313831544063,0.216475323940687,0.168503069657671,0.140786503610851,0.502065430535566,0.967664595055683,0.780518364376961,0.541611078347546
4,0.121666218143466,0.184213520086364,0.157212457579463,0.136828247572494,0.420742096399198,0.713269476666076,0.678757270463891,0.486968004143666
5,0.122944253169527,0.184795480513293,0.154927750707286,0.152146280273447,0.383020198278102,0.68402157858382,0.636262359895575,0.533450786284763
6,0.126896071129057,0.190967922795487,0.151743781326417,0.156822830566911,0.383270378527524,0.706215530650749,0.602431647083084,0.52772653918671
7,0.122008012516065,0.191002506569783,0.149416365814449,0.151271651805792,0.294255192183486,0.661866755337211,0.549595909992267,0.434524162623187
8,0.104521505617005,0.124985972951384,0.127533783209671,0.135586419797415,0.147519285010916,0.272770948565564,0.396309881669117,0.247275963201442
9,0.0972035615150239,0.106304694060941,0.11825665186539,0.095847722616876,0.0463986439071122,0.145257992465825,0.338819812368749,0.045206819103417
10,0.094155840994057,0.104133841410127,0.118264281781694,0.0998708434490351,-0.0130166280403028,0.119022648898703,0.31681983758873,0.0817928935736268
11,0.0904994932519429,0.10428320026569,0.116047869372098,0.100947701914456,-0.0987370092227169,0.10360994790096,0.270296921866138,-0.0222357398447854
12,0.0860637749417804,0.0867291634491298,0.102423464489604,0.0905710098965423,-0.178823157039738,0.00413935355724217,0.177378530937691,-0.0957536949292888
13,0.0778545337298681,0.0813136443302604,0.0970291930830621,0.0909462668393506,-0.250123974930311,-0.0590965132549564,0.12640613234013,-0.1444214161838
14,0.0775594017780624,0.0807199621964383,0.0971482771874684,0.0880949642073473,-0.268739356438377,-0.0890113822547188,0.0947654862673064,-0.175851649461737
15,0.0781189936492209,0.0803490340131731,0.0954649870706254,0.0931213841132564,-0.296070652496077,-0.112187345397158,0.0606051393731807,-0.130751470491283
16,0.0768394184530693,0.0829820122584129,0.0938787703777481,0.0871669139343466,-0.327593363722054,-0.135850713030095,0.0235199697242567,-0.22433880067114
17,0.0734964601939558,0.0790814561415292,0.0881699909128361,0.0821256349046201,-0.381606644050993,-0.178654502213502,-0.0293196348189494,-0.338584108660889
18,0.0729984051225483,0.0781246294820233,0.0831309712175339,0.083496664567571,-0.407040693962837,-0.232397232486909,-0.0748484222100472,-0.284999726129757
19,0.0684626987240266,0.0744486864553679,0.0766578573379306,0.0767189291469905,-0.414864841242545,-0.26104018732945,-0.131581735973542,-0.335232994737619
20,0.0693940957146166,0.0750680869522607,0.0752782916277648,0.0647499820913908,-0.432822501854174,-0.301947852414505,-0.182193094725981,-0.481720331829175
21,0.0686893626609878,0.0754367789787425,0.074317931291912,0.0627851324919172,-0.447312194551206,-0.319516521576608,-0.211082539752681,-0.510447483702726
22,0.0657490004913336,0.0736467341423652,0.0726800165913258,0.0672637720893487,-0.494596494578516,-0.356144886649818,-0.2351195914675,-0.511429594719396
23,0.0368217153430448,0.0593884369130949,0.047233983049724,0.0397086816062459,-0.653015728977774,-0.46324625831325,-0.322153646045623,-0.681492526459848
24,0.0363941862679287,0.0596463424711288,0.0461011858592557,0.038142049251451,-0.665344344225628,-0.473004982264562,-0.343207925196783,-0.696580072401864
25,0.0347475930806048,0.0607144899525925,0.0459192615668038,0.0438665312233697,-0.697625955782246,-0.485537372109389,-0.363544156961614,-0.691042167729679
26,0.0350088349367821,0.0600821374780164,0.0452159655590814,0.0384478248988358,-0.710797210940736,-0.496873092948283,-0.382412471638769,-0.749801476690084
27,0.0342970114890693,0.0601113130821648,0.0442567923469308,0.0406901927578105,-0.728158644497483,-0.500581163753244,-0.402825175641176,-0.739684641116074
28,0.0353975606413083,0.0628891988974242,0.0461316902719191,0.0410744810329572,-0.730436100111379,-0.479558297448467,-0.412397771114457,-0.732277762446066
29,0.035456941637707,0.0617722521627052,0.0456343288961818,0.0411197547393415,-0.73545813725621,-0.502937743024137,-0.426283649247963,-0.792634961390521
30,0.0358357246360212,0.0625714776131964,0.0449600917166774,0.0325383901058602,-0.741695390142927,-0.503769090788727,-0.46052948798628,-0.830850505907783
31,0.0342896135135183,0.0630307097335465,0.0434316782556458,0.0429581510796065,-0.774332701064688,-0.517999728507593,-0.494935422998313,-0.773076784169155
32,0.0337130843431863,0.0630681987158937,0.0433212671223654,0.0425194179696438,-0.78274388860714,-0.519097731137548,-0.508703044239389,-0.796494819447789
33,0.0332102238325775,0.0629357264888995,0.0437956137802023,0.0420681458539034,-0.790853988941238,-0.525138339518555,-0.508032650891598,-0.754377672946929
34,0.0325794074283902,0.0426306409579439,0.0430295255461392,0.0415923741437507,-0.823752116350599,-0.653352342606424,-0.538807113196132,-0.731082955954321
35,0.0315347545887607,0.0408541953425979,0.0425924923349586,0.0423857426791913,-0.841676695549029,-0.665514202651226,-0.545217471683231,-0.743158207482878
36,0.0306539087463839,0.0415884953073958,0.0420137103389814,0.0400279509529394,-0.864034471032972,-0.663890024136008,-0.561322009168735,-0.79298483909541
37,0.0309079543576322,0.0422442543359166,0.0416521854942297,0.0389597816503591,-0.862611363350984,-0.656514783487243,-0.570519030252175,-0.791933712974734
38,0.0307350870732273,0.0415866991653044,0.0415999586805961,0.0382757449540091,-0.866969926735608,-0.664947389834189,-0.574289985814958,-0.808969015077739
39,0.0302047809657705,0.0381380304983926,0.0406852939738249,0.0363288544450652,-0.886314155949249,-0.699876641842242,-0.590568383527629,-0.825494560345118
40,0.0301908199807787,0.0381409889675933,0.0406917986214074,0.0365379357554933,-0.887513000378321,-0.702501753916172,-0.593487631197212,-0.84501374621412
41,0.0306674250076415,0.0430686252604725,0.0400914166954084,0.0325710181870831,-0.891251494533594,-0.68571281981952,-0.608965041751758,-0.911299854511926
42,0.0306675722405086,0.0407846531247078,0.0398092852555585,0.0355593854698442,-0.892600173283923,-0.71526771678361,-0.614111230253189,-0.887532889349816
43,0.0298721693020706,0.0407714639152953,0.0396120529561523,0.0334887940371506,-0.901336556501409,-0.73026034961696,-0.624262959545405,-0.921593785390507
44,0.0276974344634518,0.040739994774788,0.0390847770997487,0.0353281632765454,-0.924238009198386,-0.746101745566588,-0.639520905398595,-0.913401761340309
45,0.0266897112180127,0.0384126038353969,0.0390698577493239,0.0380282641640261,-0.940998100305935,-0.770441335598707,-0.649254080642114,-0.866832169591333
46,0.0271342312239687,0.0379580857253295,0.0385737681407948,0.038116204911668,-0.934599989444677,-0.769331542414419,-0.653024352062074,-0.83474363376338
47,0.0269078463475344,0.0384569421675103,0.0386585688948178,0.0314776799041892,-0.944674842740426,-0.774051849750811,-0.661756516672111,-0.919357890620328
48,0.027443373304411,0.0391843074746355,0.0390948917575058,0.0314891554508349,-0.942679865438794,-0.767021044158257,-0.666491072915565,-0.904908365684479
49,0.027442045827618,0.0390216833233303,0.0389558764928718,0.0370333032528789,-0.944998147662474,-0.772208012700586,-0.671762759262745,-0.856246017871049
50,0.0261491447778527,0.0361681765591161,0.0378722395968555,0.0266018611150582,-0.964231464945783,-0.811820012408757,-0.696379878017537,-0.97997431007535


==> anc/sim_data/focus_agent_4.csv <==
t,nrmse_prop,nrmse_self,nrmse_gpoe,nrmse_grbcm,nlpd_prop,nlpd_self,nlpd_gpoe,nlpd_grbcm
1,0.171610000565339,0.18557551225493,0.183112975914873,0.163370570441137,0.832379758733679,0.903233345770603,0.887943578450154,0.738085779325151
2,0.116407463286157,0.140565681905153,0.152848662055315,0.138040332668503,0.572928609480023,0.695560120352663,0.736388014325953,0.576837966760693
3,0.0969642630709647,0.136620202095346,0.139435487940156,0.122914169629738,0.407564877535392,0.600223663228946,0.611824557618903,0.395397594008444
4,0.0946659836352695,0.120891794008588,0.13145297547859,0.094856506731206,0.30939596581503,0.533785724498207,0.525809002401273,0.242068325519459
5,0.0904688454964627,0.118421072079303,0.131851810574495,0.127912329989467,0.23702872295972,0.481095305737388,0.50639980756406,0.366399564997108
6,0.0924582306323279,0.116284000265446,0.119762903892839,0.112816223986612,0.205786952964676,0.464328802200825,0.445185383522926,0.2839198130444
7,0.092708656256913,0.116887340695279,0.113928405827918,0.103467699195369,0.141563443101159,0.411514043984393,0.370635030883596,0.183959557065943
8,0.0920163180716074,0.113495315125183,0.115517192229232,0.107102226566355,0.0783949195386875,0.355459683051746,0.360109546919266,0.157262701658855
9,0.0905097251259285,0.112396784255814,0.113810539904161,0.100586210392612,0.0786509274102661,0.353875781215554,0.344108004839705,0.112232688414559
10,0.0850413598903669,0.113000026004604,0.112453625681633,0.0913238007378436,0.025946353826675,0.319675031734744,0.29988377132726,0.0722480441413427
11,0.0828157107396919,0.113300996787423,0.111998377846979,0.0960053864917945,-0.0211656018509115,0.283290015653729,0.272324465543294,-0.00215666169340432
12,0.0835434109615856,0.115722509898554,0.11164841383058,0.0947636046527362,-0.028833624835734,0.298047946556897,0.262893468022301,0.00565584180579048
13,0.0804311794941216,0.111781712809518,0.0980231928290749,0.0864170448387083,-0.007052493422855,0.292455585160411,0.200471145957204,0.0512603477769139
14,0.077194749799806,0.112145323685125,0.10194653359831,0.0736598398704228,-0.0714136244405969,0.331674937813876,0.194948622832619,-0.0489583428636202
15,0.0725845822446774,0.11071218000763,0.0989924268648912,0.0803678957985559,-0.15660240664286,0.28937461545938,0.160784056942809,0.00892359210284113
16,0.072709618857854,0.110555979957205,0.0971573979433612,0.0822736808305574,-0.145099022270359,0.290852402360989,0.1127029093076,0.00155300673070487
17,0.0761350846298585,0.110441272305846,0.0970810213410433,0.0900551687641158,-0.118351208966302,0.30474565969928,0.0880663926401062,0.0432047669046379
18,0.0805535486887874,0.116947195381186,0.098290557818649,0.0853325447410211,-0.0955243076413129,0.307617777718131,0.0827047391775247,0.0171004633100189
19,0.0836827309548886,0.11600156145733,0.0987118205474086,0.0933914978318591,0.0109806127502153,0.30205771532595,0.0757333001056097,0.159153242010812
20,0.0672556385832191,0.08234510293132,0.0841396839945992,0.0694502008573154,-0.214348406155417,0.0570825388497131,-0.0394837687441279,-0.223509482738776
21,0.0667555077825525,0.0783553014813003,0.0812960385688633,0.075620005824497,-0.242692886460643,0.00332261309280527,-0.0763521973053774,-0.0961397116180937
22,0.0665961814458819,0.0782980429285914,0.0812770562642612,0.0663455135328082,-0.252081617009483,-0.00768269321983443,-0.0833528226926258,-0.284410403001092
23,0.0652213102379319,0.0784734351736221,0.0798689968459585,0.0674999686290598,-0.272864515197564,-0.0149306087454979,-0.101589142242198,-0.251776113372862
24,0.0599716927988294,0.0729521717215025,0.060942001158243,0.0560204874940368,-0.364312339104815,-0.0921476865652184,-0.250026974910562,-0.47929363886364
25,0.057050655599294,0.0701945164749564,0.059639794259041,0.0528790509589563,-0.356679026316961,-0.117942916343939,-0.262493372328613,-0.526961221009102
26,0.045895241792704,0.0663479448466428,0.0543892552791736,0.0499638494836621,-0.534208531978032,-0.169610307728697,-0.297669505201525,-0.552570768846558
27,0.0459915653759456,0.062757128669905,0.0531932661168181,0.0480231745150927,-0.546675448865152,-0.262542035422429,-0.315271698313184,-0.564097146291756
28,0.0453761501803201,0.0611035244309712,0.0532806352062234,0.0493093300113062,-0.563018424015118,-0.278859674396113,-0.320167500992347,-0.558891289395584
29,0.0426968638137665,0.062613941706415,0.0523807118057688,0.0471175338019608,-0.62402113336943,-0.26572959079193,-0.349665449048145,-0.669706106475821
30,0.0431609627188878,0.0622971887718828,0.0522369628500639,0.047595235216659,-0.636626028761368,-0.281285286599065,-0.371650008686971,-0.650141905959661
31,0.0407571045684266,0.0609568014733351,0.049841545019005,0.0480162292357674,-0.686453017496832,-0.344467346023413,-0.428343337885529,-0.671987351834305
32,0.0413141790072695,0.0562664372473979,0.0487774006830893,0.040669730563838,-0.690395091866231,-0.371609652846523,-0.452759600646881,-0.753526756188584
33,0.0414369180508588,0.056560929688442,0.0491183133508483,0.0429111206653741,-0.687254698269166,-0.371715330271776,-0.456915341233156,-0.687431902590802
34,0.0393695671857701,0.0554900504493531,0.0476831442275576,0.0402951825619188,-0.723696210264536,-0.392417697969893,-0.478302980997386,-0.718641204120506
35,0.041093750605267,0.0564246609494892,0.0478969151596926,0.0479173798249581,-0.705609357459814,-0.387634797822722,-0.484620937482149,-0.666430626994873
36,0.0417644078934838,0.0548687151569352,0.0458467501022422,0.043624328996614,-0.716837003963604,-0.4312974460269,-0.509998193573832,-0.720764308553156
37,0.0393895751776544,0.0533494824304767,0.0428512628972198,0.0446706598812788,-0.770728067339517,-0.473785432653963,-0.550024997177171,-0.760575872062619
38,0.0391463952784174,0.0531181123628368,0.0405888098951538,0.0411167770550098,-0.77859150457774,-0.479730678344292,-0.568997614924552,-0.780338647124568
39,0.039390702161964,0.0545978080443848,0.0388210059134955,0.0397616956289614,-0.778765875591194,-0.473088618183624,-0.589617986577795,-0.821462530213272
40,0.0358202260379018,0.0535359434318134,0.03663321470973,0.0314454013120866,-0.820904875392632,-0.482846712589303,-0.601524941037477,-0.922167301001998
41,0.0352397523733381,0.053333317323154,0.03649793484082,0.0342205703040858,-0.828420372148987,-0.489177201900072,-0.604038785489236,-0.873108602790455
42,0.0340139527102328,0.0518340248437492,0.0365982943804362,0.0330984999028423,-0.846063757140836,-0.517573797218246,-0.618628555118667,-0.909140244267896
43,0.0339904569552313,0.0513811863933394,0.0365500594407097,0.0300940135987741,-0.847511808129989,-0.521918167770405,-0.625182802582162,-0.967197933969708
44,0.0331732377258674,0.051079492171198,0.0358991348340413,0.0296990779304187,-0.860824028324677,-0.530889739036646,-0.639865520482051,-0.979674927649561
45,0.0344545295072881,0.0518013626003693,0.03699967115295,0.0318433024497313,-0.83938867278704,-0.512341365459176,-0.633285935737594,-0.882549949283542
46,0.0312055299947398,0.0506275662721616,0.034024940904466,0.0255115698022966,-0.896509404387691,-0.544524576790417,-0.66124861827148,-0.991088914823125
47,0.0312251507759821,0.0496238178424251,0.0336899306135489,0.0262170174319316,-0.897851902137266,-0.568123034984183,-0.6722237546803,-0.991330777053603
48,0.0311686146230623,0.0440181445574023,0.0344317019974706,0.0263390397584721,-0.89931732140727,-0.605738573760183,-0.675584891237274,-0.99342965815121
49,0.0312004297392472,0.0440401859016491,0.0344591721187564,0.0317808109032775,-0.898684535295604,-0.609772105739128,-0.67997790688848,-0.902635543212577
50,0.0311320356891444,0.0440349532623704,0.0325675017846792,0.0261743028065086,-0.902156334910098,-0.610585743794304,-0.699454464843115,-1.02326921749756


==> anc/sim_data/local_mape_history.csv <==
t,agent1,agent2,agent3,agent4,network
1,167.347629120562,128.430213664313,124.414864189814,126.468951313943,136.665414572158
2,285.110992200577,114.536754846744,129.118639987008,118.688091348543,161.863619595718
3,258.9896561614,102.171920592281,127.280338298113,110.008897392886,149.61270311117
4,244.967299513519,112.308034761096,147.69958759684,103.343409505999,152.079582844363
5,254.152750317708,113.418090011549,168.018453469113,116.510530057647,163.024955964004
6,204.302706678539,109.568332961497,270.234642326056,113.888844736933,174.498631675756
7,135.35698470732,99.2508458681363,276.290674260627,111.141866855214,155.510092922824
8,131.684688578054,82.6641679554052,168.023191039591,108.289404631734,122.665363051196
9,149.595472007872,82.0888612286834,159.610782790198,109.336270419941,125.157846611673
10,138.509711766934,81.9025256485977,153.669608702093,102.044243593163,119.031522427697
11,133.346025410502,81.3170490680799,162.261821163316,95.9450879625495,118.217495901112
12,78.681276972917,65.0106670058867,172.588394723745,93.1398131581527,102.355037965175
13,108.390508112714,67.2554738638495,137.88268218184,109.557203718944,105.771466969337
14,98.6255005248695,78.8559989210681,168.309145007901,104.483907948643,112.56863810062
15,104.305498904844,81.3455079386463,176.857945674238,91.3758142112111,113.471191682235
16,94.234304397553,86.2130250018471,179.196144526185,95.0859501304042,113.682356013997
17,91.3835477508914,80.7505165066072,166.120318292952,98.9277525768934,109.295533781836
18,86.1661245849197,83.9752266028728,165.38703470977,98.9434708012023,108.617964174691
19,87.7528496454478,82.6927950876839,165.891770334182,102.035642792964,109.593264465069
20,79.0007196017366,83.3917316912714,167.753446772259,87.9881675967709,104.53351641551
21,77.6192654163364,81.8228196118983,163.880329816576,85.4464653333577,102.192220044542
22,82.4552487263722,75.1185014500023,150.795820221176,85.4599553050585,98.4573814256523
23,67.908002554672,82.0067000228858,117.823664094822,81.847900571204,87.396566810896
24,55.2930183247234,81.6241987769386,112.776573076623,73.2339102069493,80.7319250963086
25,55.0998735943597,82.3338573079607,91.1534037666121,72.8965475401171,75.3709205522623
26,55.5616458224549,82.6714410641967,89.9605566643193,62.1003272090366,72.5734926900019
27,55.5309186088844,70.1548726955807,90.1731034925968,61.6766167996219,69.383877899171
28,54.623336479375,70.2825646688716,89.2430565355916,61.4212397178909,68.8925493504322
29,59.7732483385349,68.4387928337787,89.9305558415216,59.4855487676723,69.4070364453769
30,57.8074763226367,68.0517864436147,91.8310869532767,61.1261236386389,69.7041183395418
31,58.3917767511199,66.0033691610794,90.5566515911944,52.2711269775572,66.8057311202377
32,52.9311831657279,66.2008166508388,88.3963891423555,50.670414845268,64.5497009510476
33,52.0987035513515,38.4420302129328,87.1743900530181,51.6059507760904,57.3302686483482
34,53.2596150333632,37.7177843972757,97.4382799000397,51.5235500473488,59.9848073445068
35,53.7904625144314,37.7614449694021,77.118764849974,53.4364479063615,55.5267800600422
36,54.6879632639569,31.8445904188035,77.5478653323013,55.1226551524571,54.8007685418797
37,55.3538811099198,31.8372244493477,77.5679859815887,50.9713551810565,53.9326116804782
38,54.5210243761293,32.8352862757273,77.3827293341971,51.1870957487587,53.9815339337031
39,53.6923092366524,32.7967650126211,85.173042594535,51.2301346022209,55.7230628615073
40,54.1026962055382,32.8863792522507,85.4939982092975,46.3814958864189,54.7161423883763
41,54.8737568403046,32.9724170701279,86.7747612884506,46.0331166806704,55.1635129698884
42,55.5526830462716,32.4764508800001,86.7690264768052,46.7144561114363,55.3781541286282
43,55.9309113266046,31.4007270216905,82.1607645555758,46.638751714822,54.0327886546732
44,58.9812817405912,32.4434104814389,80.8849067484283,45.8916045289923,54.5503008748626
45,58.6029066666977,32.3828441725492,81.0886296193277,47.153003133068,54.8068458979107
46,58.4774570489584,32.3097219856393,81.0104394398494,44.741219724454,54.1347095497253
47,58.8865552619757,32.2219432290974,80.1207394513372,44.6924138522055,53.980412948654
48,57.1198849085873,32.1686432066854,80.8636630978734,44.515897130793,53.6670220859847
49,52.9850007539684,31.8681949173886,80.9781093031155,44.6492581740801,52.6201407871381
50,52.8269264565943,32.0457044077075,67.859834950495,44.2886828580837,49.2552871682201


==> anc/sim_data/local_mape_history_self.csv <==
t,agent1,agent2,agent3,agent4,network
1,122.536053507706,128.430213664313,124.414864189814,121.465511973463,124.211660833824
2,232.870636163288,103.90300525277,137.725206344722,107.217690865023,145.429134656451
3,251.501045443954,91.1113708981262,143.464166811829,118.346706456794,151.105822402676
4,264.38952537887,98.5656056392536,179.074647671177,132.104176122625,168.533488702982
5,334.645597108117,95.7798889257022,205.138922268371,148.429705129473,195.998528357916
6,268.810248133907,90.8518776731712,318.820148828243,129.115700275077,201.899493727599
7,174.528154372505,95.0771877308455,318.013753858756,129.214833860945,179.208482455763
8,152.744063752489,70.7399150771183,160.337373226654,121.355371135906,126.294180798042
9,177.344451449935,71.5878775178023,137.824007490468,122.683466038023,127.359950624057
10,176.47121322663,86.6102179549731,136.252832003932,127.506493470244,131.710189163945
11,166.128012799398,88.2687802088722,154.276251348018,127.313284256144,133.996582153108
12,95.8508261423091,79.7538641472437,138.585270290595,126.696367591339,110.221582042872
13,148.222520557352,78.7796874979574,135.18913566095,126.845718133527,122.259265462447
14,150.586403056331,89.7027673678473,126.823998149489,167.180379312217,133.573386971471
15,138.820908310341,96.3642387115038,124.402339280365,165.264401467163,131.212971942343
16,125.849897605673,96.706734423856,141.023169646353,166.130535559515,132.427584308849
17,115.296817468339,87.1918077494069,159.946580415871,165.519436111418,131.988660436259
18,109.858859722519,88.9322222996806,157.538910475926,162.156272952938,129.621566362766
19,114.486746350417,91.1505593022266,161.068470806056,160.185724819468,131.722875319542
20,110.641642088809,98.5207590629434,167.705601582723,133.127465717429,127.498867112976
21,109.366798963558,93.5551642529583,164.704759045969,127.35792761634,123.746162469706
22,107.617699817172,88.5396853195405,149.246531804668,127.939561972965,118.335869728587
23,105.788783506523,98.3362228752976,205.9735030865,125.962583751371,134.015273304923
24,96.8279918534637,99.6574981106664,207.262552909893,112.787337439591,129.133845078404
25,97.4397179217639,99.4823186842723,224.405746201097,106.702971830683,132.007688659454
26,85.2459516895376,99.3734950028841,218.93251344098,104.453473048718,127.00135829553
27,83.5195397297884,93.5036923375567,217.867437449621,88.7790826639556,120.91743804523
28,81.3594150933801,83.5352338108577,235.697125675056,90.8724618662762,122.866059111393
29,82.4675841229996,81.8364167143584,233.140084100991,93.7502419818736,122.798581730055
30,81.4031992982527,82.7759208935582,236.586105168482,89.9016484727003,122.666718458248
31,72.5847679615205,79.0538767387087,243.966049825154,77.4938354031427,118.274632482132
32,66.525596944692,78.9029850776994,243.679030149447,79.7347914873105,117.210600914787
33,65.7848184472385,56.4666952128338,244.302596431884,80.0187654907369,111.643218895673
34,70.04422312842,56.8220408678674,130.263829309756,79.9016229803492,84.2579290715981
35,70.6761486202496,55.382596678412,106.127847023792,80.8984068938407,78.2712498040736
36,70.7701087845366,51.7852351414735,110.398572478081,70.4501446574158,75.8510152653768
37,71.9342875968923,51.8236103197966,111.100415633905,65.1885006729519,75.0117035558865
38,71.0420530777967,54.2806656383513,110.856404856893,65.0471031056407,75.3065566696703
39,71.4901653215137,54.377950948992,87.6214963704746,65.4245174840478,69.728532531257
40,71.4454580564914,54.3317040650405,87.6249838002138,61.6346398004324,68.7591964305445
41,72.4147453008604,54.0982674264396,90.374669895699,61.2890125512635,69.5441737935656
42,71.9965623607961,55.0898781755797,79.6855815655542,60.4136706713193,66.7964231933123
43,71.7198869315141,54.285284271035,79.7875469646453,60.2201454100128,66.5032158943018
44,73.932860598279,49.5780724185196,82.0011957518763,59.9855133291017,66.3744105244441
45,73.4843603670148,49.0281068980414,82.4126294722911,60.1657068606757,66.2727008995058
46,72.5356708712492,47.1847887088754,82.3316969942323,58.9223772107638,65.2436334462802
47,72.6745921247709,46.6732327583819,81.7352240422642,59.0277426896714,65.0276979037721
48,71.4267639187267,46.1702360760546,82.6267947777886,58.9641996155529,64.7969985970307
49,67.98905370754,45.8729435683626,82.3345050345457,58.2039126230369,63.6001037333713
50,67.6814295953341,42.7471461425807,66.0414774137534,58.2097923990211,58.6699613876723


==> anc/sim_data/local_rmse_history.csv <==
t,agent1,agent2,agent3,agent4,network
1,0.214272801595193,0.218630484631899,0.222123691631824,0.171610000565339,0.207666227990986
2,0.241529191942753,0.203039495559287,0.123281047719965,0.116407463286157,0.179102136749634
3,0.161341897253753,0.147429264604931,0.124313831544063,0.0969642630709647,0.134742896749191
4,0.149191082068093,0.141577342495984,0.121666218143466,0.0946659836352695,0.128516963833418
5,0.151725577540738,0.145790471621753,0.122944253169527,0.0904688454964627,0.129976357358405
6,0.109632377130938,0.104050785188367,0.126896071129057,0.0924582306323279,0.108968987897185
7,0.0933175038026351,0.0903505967685709,0.122008012516065,0.092708656256913,0.10043933108533
8,0.0898811346702256,0.0821041418910534,0.104521505617005,0.0920163180716074,0.0924816960446422
9,0.0816335486583537,0.0761342921438658,0.0972035615150239,0.0905097251259285,0.0867482124028782
10,0.0801451848903415,0.0773932817212619,0.094155840994057,0.0850413598903669,0.0844250051850675
11,0.07153232159504,0.0682057470312681,0.0904994932519429,0.0828157107396919,0.0787678506515322
12,0.0677411988696817,0.0599613668918992,0.0860637749417804,0.0835434109615856,0.0751177582469228
13,0.0643222068873164,0.061223977472374,0.0778545337298681,0.0804311794941216,0.0714426776750131
14,0.0586182128949483,0.0604123956890599,0.0775594017780624,0.077194749799806,0.0690294187950228
15,0.0640979510831043,0.0568306998112,0.0781189936492209,0.0725845822446774,0.0683911078329707
16,0.0629807572668299,0.0560376920411173,0.0768394184530693,0.072709618857854,0.0676346501762572
17,0.0654517672846423,0.0509914038951056,0.0734964601939558,0.0761350846298585,0.0672352918572423
18,0.0650671616189644,0.0528236377406545,0.0729984051225483,0.0805535486887874,0.0686325607530727
19,0.0662277944496747,0.0526797831668381,0.0684626987240266,0.0836827309548886,0.0686498741601515
20,0.0608712361079557,0.0521453926695811,0.0693940957146166,0.0672556385832191,0.0627760121448895
21,0.0624510268113052,0.0515010682283869,0.0686893626609878,0.0667555077825525,0.0627037023239666
22,0.0616749787978243,0.0464540759596324,0.0657490004913336,0.0665961814458819,0.0606625226803123
23,0.0491396135224543,0.0497431360137893,0.0368217153430448,0.0652213102379319,0.0512316777677135
24,0.0348594847463498,0.0494658931803007,0.0363941862679287,0.0599716927988294,0.0463227778640481
25,0.0348232930372325,0.0498427246719985,0.0347475930806048,0.057050655599294,0.0451639554010999
26,0.0347628573140223,0.0498819524814795,0.0350088349367821,0.045895241792704,0.0419185435542591
27,0.0343990492123292,0.0451093531752708,0.0342970114890693,0.0459915653759456,0.0403412239942431
28,0.0337442142686797,0.0453614531292188,0.0353975606413083,0.0453761501803201,0.0403370664871249
29,0.0337519734140984,0.0447156912399477,0.035456941637707,0.0426968638137665,0.0394300191549644
30,0.0338088672570374,0.0445223241913997,0.0358357246360212,0.0431609627188878,0.0395990679171178
31,0.0331113491073775,0.0438493063993595,0.0342896135135183,0.0407571045684266,0.0382623910619934
32,0.0334407885073207,0.0437640586124743,0.0337130843431863,0.0413141790072695,0.0383308381241623
33,0.0334421365267241,0.0314602149470245,0.0332102238325775,0.0414369180508588,0.0351000668252517
34,0.0329692404134531,0.0313129066596459,0.0325794074283902,0.0393695671857701,0.0342010582646783
35,0.0335131623120205,0.0313832028120003,0.0315347545887607,0.041093750605267,0.0346091554096319
36,0.0338065436381294,0.0290169879957184,0.0306539087463839,0.0417644078934838,0.0341642937627333
37,0.0346265190234861,0.0288821610235043,0.0309079543576322,0.0393895751776544,0.0336898178991852
38,0.0346123265948411,0.0295448016774852,0.0307350870732273,0.0391463952784174,0.0337194094668146
39,0.0319446596724325,0.0290918430557892,0.0302047809657705,0.039390702161964,0.0329042277829648
40,0.0320111322830619,0.0288577179193509,0.0301908199807787,0.0358202260379018,0.0318278756677016
41,0.0321283209854698,0.0289366424462529,0.0306674250076415,0.0352397523733381,0.0318272265102584
42,0.0318840255558307,0.0283425321668404,0.0306675722405086,0.0340139527102328,0.031294325289795
43,0.0321641737642355,0.0279985961926884,0.0298721693020706,0.0339904569552313,0.0310891987896688
44,0.0317084238716141,0.0283205847467176,0.0276974344634518,0.0331732377258674,0.030311265405341
45,0.0316692499020161,0.0281911885351916,0.0266897112180127,0.0344545295072881,0.0304020549833912
46,0.0316267168762303,0.0274038161962221,0.0271342312239687,0.0312055299947398,0.0294162793740726
47,0.0315512433293888,0.0274193679728151,0.0269078463475344,0.0312251507759821,0.0293527891847788
48,0.0302708232041874,0.0275005862444007,0.027443373304411,0.0311686146230623,0.0291428647231665
49,0.028303507139682,0.0276037374287688,0.027442045827618,0.0312004297392472,0.0286774629786233
50,0.0281737439849875,0.0278389094213751,0.0261491447778527,0.0311320356891444,0.0283802138234828


==> anc/sim_data/local_rmse_history_self.csv <==
t,agent1,agent2,agent3,agent4,network
1,0.215750882700536,0.218630484631899,0.222123691631824,0.18557551225493,0.211024250578736
2,0.239667244547507,0.20075100198791,0.221067387010504,0.140565681905153,0.203942916913812
3,0.241856947690747,0.145041139721306,0.216475323940687,0.136620202095346,0.190432639569572
4,0.240473369432089,0.139426217536043,0.184213520086364,0.120891794008588,0.177353149382563
5,0.246606086756491,0.140050280502414,0.184795480513293,0.118421072079303,0.179305300412945
6,0.179762212061141,0.0948637507556516,0.190967922795487,0.116284000265446,0.151083007273404
7,0.153945624279514,0.0926931758287669,0.191002506569783,0.116887340695279,0.143558252994025
8,0.10327118807039,0.0816384161288175,0.124985972951384,0.113495315125183,0.107042572446037
9,0.101061640187541,0.0843692909796226,0.106304694060941,0.112396784255814,0.101569382035433
10,0.100725019782251,0.0856360907482252,0.104133841410127,0.113000026004604,0.101355725606208
11,0.0849679423050776,0.0830695900216134,0.10428320026569,0.113300996787423,0.097252518909018
12,0.0767227559710952,0.0698422465707431,0.0867291634491298,0.115722509898554,0.0889915273771267
13,0.0828227652556226,0.0692113886533083,0.0813136443302604,0.111781712809518,0.0876882073553863
14,0.0833042347795126,0.0691993667438798,0.0807199621964383,0.112145323685125,0.0877787471592498
15,0.0856240839212901,0.0719506271345792,0.0803490340131731,0.11071218000763,0.0883480766079705
16,0.0852659048144858,0.0703369632298214,0.0829820122584129,0.110555979957205,0.0884960479103155
17,0.0830739606875222,0.0611806227462115,0.0790814561415292,0.110441272305846,0.0852870196423888
18,0.0819666011561947,0.0609218825268537,0.0781246294820233,0.116947195381186,0.0869052698559519
19,0.0855965810278961,0.0572396023589303,0.0744486864553679,0.11600156145733,0.0860263272744775
20,0.0768419874339626,0.0610811729778523,0.0750680869522607,0.08234510293132,0.0742487952437504
21,0.0779008168318722,0.0592109541328566,0.0754367789787425,0.0783553014813003,0.0731517861116686
22,0.0783739553711153,0.0568951554873138,0.0736467341423652,0.0782980429285914,0.0723428651884949
23,0.0742578572873066,0.0616286627259097,0.0593884369130949,0.0784734351736221,0.0689155060657891
24,0.0689652488461748,0.0616396261038377,0.0596463424711288,0.0729521717215025,0.0660215013910288
25,0.0690703667120391,0.061486151680419,0.0607144899525925,0.0701945164749564,0.0655072168534877
26,0.0630896818712723,0.0609256423402275,0.0600821374780164,0.0663479448466428,0.0626581097753676
27,0.0612147626546017,0.059803351826139,0.0601113130821648,0.062757128669905,0.0609826106686431
28,0.0605405637535736,0.0544388375242535,0.0628891988974242,0.0611035244309712,0.0598277505143697
29,0.059962874722869,0.055811179929237,0.0617722521627052,0.062613941706415,0.0600973189572366
30,0.059074268289547,0.0576501972938034,0.0625714776131964,0.0622971887718828,0.0604347664046495
31,0.0550179078684684,0.0593430280293367,0.0630307097335465,0.0609568014733351,0.0596598004884531
32,0.055380746996663,0.059130713487752,0.0630681987158937,0.0562664372473979,0.0585384020649305
33,0.055301691676627,0.0537772059707341,0.0629357264888995,0.056560929688442,0.0572501297383288
34,0.0592363947853926,0.0544262173582748,0.0426306409579439,0.0554900504493531,0.0533096634074394
35,0.05961106505097,0.0533530710580269,0.0408541953425979,0.0564246609494892,0.05303969482423
36,0.0596408298885393,0.0517519663751064,0.0415884953073958,0.0548687151569352,0.0523819469340106
37,0.0616769493446778,0.0517958534124643,0.0422442543359166,0.0533494824304767,0.0527200170978462
38,0.0610890350326947,0.0522841149698597,0.0415866991653044,0.0531181123628368,0.0524797253419447
39,0.0612607208592604,0.0530377612661816,0.0381380304983926,0.0545978080443848,0.0524435650339308
40,0.0612424235013198,0.0530036166503866,0.0381409889675933,0.0535359434318134,0.0521556566752269
41,0.0612075291382355,0.052386147109956,0.0430686252604725,0.053333317323154,0.052891443662357
42,0.0635897645991472,0.0519156932055152,0.0407846531247078,0.0518340248437492,0.0526522825354924
43,0.0622481085866502,0.0519048498041005,0.0407714639152953,0.0513811863933394,0.0521327129564177
44,0.0628077979679584,0.0457237877354887,0.040739994774788,0.051079492171198,0.0507551621640133
45,0.0627698460432118,0.045541250097095,0.0384126038353969,0.0518013626003693,0.0504305669543898
46,0.0615943378425804,0.0412813122731988,0.0379580857253295,0.0506275662721616,0.0487390396290203
47,0.0623488806448828,0.0411235756749657,0.0384569421675103,0.0496238178424251,0.0487852208463226
48,0.0662747800385336,0.0411006330154035,0.0391843074746355,0.0440181445574023,0.0488738567793816
49,0.067175303164661,0.0408145450573501,0.0390216833233303,0.0440401859016491,0.0490932230229913
50,0.0670331253329787,0.0358571651020571,0.0361681765591161,0.0440349532623704,0.0475036585051445


==> anc/sim_data/measurements_agent_1.csv <==
time,x,y,value,agent
1,-5.26530612244898,-3.55102040816327,0.475734515246849,1
2,-4.53061224489796,-3.79591836734694,0.83782653421258,1
3,-4.53061224489796,1.10204081632653,-0.38143768644825,1
4,-5.02040816326531,-2.08163265306122,0.380182375433737,1
5,-0.122448979591837,-0.36734693877551,0.764458904220489,1
6,-3.06122448979592,-4.77551020408163,-0.648330838769333,1
7,-2.08163265306122,-2.08163265306122,-0.424464980209135,1
8,-0.612244897959184,-4.77551020408163,-1.37105107833606,1
9,-4.28571428571429,-3.30612244897959,0.623580938863593,1
10,0.857142857142857,-0.36734693877551,0.685680592085284,1
11,0.857142857142857,-4.28571428571429,-1.20929770582229,1
12,-2.57142857142857,-2.3265306122449,-0.170924392625642,1
13,-6,-2.08163265306122,1.1023438643865,1
14,0.122448979591837,-3.55102040816327,-1.10487043152821,1
15,-3.30612244897959,0.857142857142857,0.161896916278655,1
16,-1.59183673469388,-3.55102040816327,-1.21771901263617,1
17,-4.04081632653061,-0.857142857142857,0.499265815434368,1
18,0.612244897959184,-3.55102040816327,-1.18869797027756,1
19,-3.30612244897959,0.612244897959184,0.345879721780396,1
20,-2.08163265306122,-1.3469387755102,-0.18791172907918,1
21,-4.28571428571429,-4.53061224489796,0.525688522951655,1
22,-4.53061224489796,-1.59183673469388,0.453874638574577,1
23,-5.75510204081633,-5.26530612244898,0.699419344232813,1
24,-2.08163265306122,1.10204081632653,-0.671166138052734,1
25,-0.122448979591837,-4.53061224489796,-1.37723696704233,1
26,-0.612244897959184,-2.08163265306122,-0.457287303727202,1
27,0.612244897959184,-1.83673469387755,-0.15582226077179,1
28,-0.857142857142857,-3.06122448979592,-0.936913218743448,1
29,-1.3469387755102,-1.83673469387755,-0.524824185924865,1
30,-0.857142857142857,-1.3469387755102,-0.123009261941627,1
31,-2.57142857142857,0.122448979591837,-0.248622243433714,1
32,-2.81632653061224,-1.83673469387755,0.0189424527982055,1
33,-1.59183673469388,-1.59183673469388,-0.348927022950584,1
34,-0.36734693877551,-0.857142857142857,0.563918645707225,1
35,-5.02040816326531,-4.77551020408163,0.787422897355883,1
36,-6,-2.3265306122449,1.0489753001441,1
37,-3.55102040816327,0.857142857142857,0.415397005011714,1
38,-3.06122448979592,-5.51020408163265,-0.972501668298329,1
39,-0.612244897959184,-2.81632653061224,-0.952041390706358,1
40,-0.122448979591837,-1.83673469387755,-0.162031762746751,1
41,-1.10204081632653,-3.30612244897959,-1.21860190715506,1
42,-5.75510204081633,-1.83673469387755,0.734130936545202,1
43,1.10204081632653,-4.53061224489796,-1.32807315867794,1
44,-1.59183673469388,-0.857142857142857,-0.456426449032654,1
45,-5.51020408163265,-5.51020408163265,0.660273408609505,1
46,0.857142857142857,-2.3265306122449,-0.472293626414289,1
47,0.857142857142857,-0.122448979591837,0.713885824060799,1
48,-4.53061224489796,0.857142857142857,-0.332686978081887,1
49,-2.57142857142857,-5.51020408163265,-0.924153565704718,1
50,-3.30612244897959,-6,-0.78412308984883,1


==> anc/sim_data/measurements_agent_2.csv <==
time,x,y,value,agent
1,1.3469387755102,0.36734693877551,1.41547444179679,2
2,2.3265306122449,0.857142857142857,1.62344857994864,2
3,-1.10204081632653,-5.51020408163265,-1.41007574529587,2
4,2.57142857142857,-4.28571428571429,-0.51658767063926,2
5,1.83673469387755,-1.83673469387755,0.20704311411224,2
6,3.79591836734694,-3.79591836734694,0.47723830446863,2
7,4.04081632653061,-3.30612244897959,0.728897421861979,2
8,3.30612244897959,-3.79591836734694,0.338176307169257,2
9,-0.857142857142857,-5.51020408163265,-1.32459682666408,2
10,-0.612244897959184,0.36734693877551,0.700435471340003,2
11,4.53061224489796,-2.3265306122449,0.720425416326462,2
12,0.36734693877551,-4.28571428571429,-1.35753752280477,2
13,1.10204081632653,-2.81632653061224,-0.600038706362428,2
14,5.75510204081633,-5.75510204081633,0.485280375837004,2
15,5.02040816326531,-5.02040816326531,0.547893175495026,2
16,6,-0.122448979591837,0.292655447060896,2
17,3.55102040816327,-1.83673469387755,0.886530554079183,2
18,3.55102040816327,-5.75510204081633,-0.566628218413853,2
19,2.57142857142857,0.36734693877551,1.73418971303894,2
20,0.612244897959184,0.612244897959184,0.940555054669642,2
21,3.55102040816327,-2.3265306122449,1.03578710938388,2
22,4.04081632653061,-5.51020408163265,-0.0946228484969397,2
23,6,-0.612244897959184,0.486700753840832,2
24,0.612244897959184,0.36734693877551,1.01977345537148,2
25,4.77551020408163,-6,0.236079312740719,2
26,2.3265306122449,-0.122448979591837,1.46693758517677,2
27,3.06122448979592,-3.30612244897959,0.232869915354776,2
28,-0.122448979591837,-1.3469387755102,0.156756796883461,2
29,1.59183673469388,-3.55102040816327,-0.908515661256876,2
30,-0.36734693877551,-4.77551020408163,-1.3380786399412,2
31,3.79591836734694,-1.10204081632653,1.46487571786741,2
32,5.51020408163265,0.857142857142857,0.201808232125121,2
33,5.02040816326531,-3.79591836734694,0.243848521045575,2
34,1.10204081632653,-0.857142857142857,0.623137616079054,2
35,0.122448979591837,0.36734693877551,0.90458309143419,2
36,6,-5.02040816326531,-0.126533766334964,2
37,2.81632653061224,-4.04081632653061,-0.204724208269007,2
38,4.77551020408163,-4.77551020408163,0.659593855887689,2
39,0.122448979591837,-5.51020408163265,-1.27870696324757,2
40,0.857142857142857,0.612244897959184,1.09726360430444,2
41,0.612244897959184,-0.612244897959184,0.730825421243445,2
42,6,-0.857142857142857,0.416181355205555,2
43,3.30612244897959,-4.53061224489796,-0.10987952452964,2
44,-0.857142857142857,-2.57142857142857,-0.877918810514691,2
45,-0.612244897959184,0.857142857142857,0.627803963702846,2
46,3.30612244897959,-1.83673469387755,1.17475520376698,2
47,0.857142857142857,-3.55102040816327,-1.02604971992106,2
48,3.79591836734694,-3.55102040816327,0.558579351342984,2
49,2.57142857142857,-2.57142857142857,0.211192518540681,2
50,5.26530612244898,0.36734693877551,0.278093497084222,2


==> anc/sim_data/measurements_agent_3.csv <==
time,x,y,value,agent
1,-0.612244897959184,0.612244897959184,0.693595563230811,3
2,-0.612244897959184,3.06122448979592,0.284194047190871,3
3,0.122448979591837,-0.612244897959184,0.636460341227086,3
4,0.612244897959184,2.08163265306122,1.02350416972872,3
5,3.55102040816327,4.28571428571429,0.121934720433805,3
6,5.75510204081633,3.30612244897959,-0.762358378163736,3
7,1.83673469387755,3.30612244897959,0.579497963876985,3
8,2.57142857142857,2.08163265306122,1.43231214789805,3
9,5.02040816326531,0.36734693877551,0.560812018626016,3
10,-0.36734693877551,-0.612244897959184,0.505671943613695,3
11,3.06122448979592,4.28571428571429,0.13326375704876,3
12,3.79591836734694,0.612244897959184,1.58709202895293,3
13,2.81632653061224,2.81632653061224,1.02370397783122,3
14,-0.122448979591837,3.30612244897959,0.330364326606246,3
15,3.55102040816327,2.81632653061224,0.863493607428918,3
16,-1.10204081632653,5.02040816326531,-0.241474242831842,3
17,3.55102040816327,1.83673469387755,1.33750621174217,3
18,2.57142857142857,-0.36734693877551,1.45081304661353,3
19,5.51020408163265,4.04081632653061,-0.727326169654848,3
20,2.08163265306122,0.36734693877551,1.41203156887975,3
21,1.10204081632653,0.122448979591837,1.12001075232496,3
22,5.51020408163265,3.06122448979592,-0.401694033366855,3
23,3.55102040816327,6,-1.17563984312021,3
24,-0.36734693877551,2.08163265306122,0.666407765935224,3
25,4.04081632653061,4.28571428571429,0.0745991220862688,3
26,4.28571428571429,3.79591836734694,0.208115218413686,3
27,3.79591836734694,2.3265306122449,1.03073511952964,3
28,5.75510204081633,2.81632653061224,-0.311636917865237,3
29,1.83673469387755,-1.10204081632653,0.800443242814993,3
30,0.857142857142857,3.06122448979592,0.533418580704903,3
31,1.10204081632653,1.3469387755102,1.21905302182388,3
32,-0.36734693877551,3.30612244897959,0.284031322644485,3
33,0.612244897959184,-0.857142857142857,0.580652365498369,3
34,1.3469387755102,4.77551020408163,0.145626475234375,3
35,2.3265306122449,3.55102040816327,0.374346760769563,3
36,0.612244897959184,-0.612244897959184,0.505235483242171,3
37,1.3469387755102,3.06122448979592,0.719637906747777,3
38,6,3.06122448979592,-0.539335785923854,3
39,-0.612244897959184,6,0.418444665100893,3
40,2.3265306122449,0.122448979591837,1.49955555652242,3
41,4.04081632653061,-0.122448979591837,1.15180481983069,3
42,-0.612244897959184,-0.857142857142857,0.20065979069846,3
43,0.612244897959184,4.04081632653061,0.238265743688308,3
44,1.59183673469388,5.51020408163265,0.0247753593190196,3
45,3.06122448979592,-1.10204081632653,1.29685369877988,3
46,2.81632653061224,-1.10204081632653,1.04554329148466,3
47,2.57142857142857,1.59183673469388,1.53759569379038,3
48,4.04081632653061,2.57142857142857,0.846547424397225,3
49,-1.10204081632653,4.77551020408163,-0.302151397069968,3
50,-1.10204081632653,2.57142857142857,-0.102848687448076,3


==> anc/sim_data/measurements_agent_4.csv <==
time,x,y,value,agent
1,-2.3265306122449,5.26530612244898,-0.811157125698427,4
2,-6,5.26530612244898,-1.58509439451598,4
3,-2.81632653061224,3.06122448979592,-0.533521346160984,4
4,-0.612244897959184,0.36734693877551,0.660869146242425,4
5,-4.28571428571429,1.3469387755102,-0.360450398315534,4
6,-3.06122448979592,5.75510204081633,-1.24147485136507,4
7,-3.79591836734694,4.04081632653061,-0.776683809858514,4
8,1.10204081632653,4.04081632653061,0.184158801296071,4
9,-3.79591836734694,4.53061224489796,-0.90848130832893,4
10,-3.79591836734694,-0.612244897959184,0.318884814390978,4
11,0.612244897959184,4.77551020408163,0.210057377606498,4
12,0.122448979591837,-0.857142857142857,0.193813721372557,4
13,-4.53061224489796,3.55102040816327,-0.985592782807511,4
14,0.36734693877551,3.30612244897959,0.719780485183335,4
15,-6,2.08163265306122,-0.680680864361213,4
16,-4.53061224489796,5.75510204081633,-1.2852618573787,4
17,-0.612244897959184,1.59183673469388,0.722578957389314,4
18,-4.04081632653061,1.3469387755102,-0.116356449622821,4
19,-4.53061224489796,1.83673469387755,-0.532769673062662,4
20,-1.3469387755102,-0.36734693877551,-0.346440949833644,4
21,0.36734693877551,5.75510204081633,0.290865203111287,4
22,-3.55102040816327,4.28571428571429,-0.875750011662967,4
23,-2.81632653061224,-0.36734693877551,-0.0830843445596885,4
24,-4.28571428571429,3.06122448979592,-0.575319937105021,4
25,-0.857142857142857,2.3265306122449,0.35229360016828,4
26,-4.77551020408163,3.06122448979592,-1.01705903930204,4
27,-0.612244897959184,-0.612244897959184,0.328962512828744,4
28,1.10204081632653,-0.612244897959184,0.765271528312025,4
29,-2.3265306122449,0.612244897959184,-0.47040639712607,4
30,1.10204081632653,5.26530612244898,0.216120455640241,4
31,-3.55102040816327,1.83673469387755,-0.0234085742025593,4
32,-5.26530612244898,-0.122448979591837,0.0805405452647055,4
33,-4.53061224489796,0.857142857142857,-0.162825760323436,4
34,-3.06122448979592,3.30612244897959,-0.678388437314576,4
35,-5.02040816326531,3.55102040816327,-1.08365605394336,4
36,-0.122448979591837,4.04081632653061,0.22264920506419,4
37,-1.59183673469388,3.06122448979592,-0.529739358851807,4
38,-5.75510204081633,4.28571428571429,-1.5089899315058,4
39,0.857142857142857,4.28571428571429,0.0709247504451778,4
40,-6,1.83673469387755,-0.378475024115315,4
41,-4.77551020408163,3.55102040816327,-0.91853367479528,4
42,-5.26530612244898,6,-0.980151248997777,4
43,0.857142857142857,-0.612244897959184,0.666433859155917,4
44,-3.30612244897959,4.28571428571429,-0.903798278687682,4
45,-3.06122448979592,5.51020408163265,-1.03003993696817,4
46,-5.51020408163265,3.55102040816327,-1.56750621373497,4
47,-5.51020408163265,1.3469387755102,-0.470305407818999,4
48,0.122448979591837,0.122448979591837,0.853432947269905,4
49,0.122448979591837,3.55102040816327,0.417335568563176,4
50,1.10204081632653,5.02040816326531,0.14846081449592,4


==> anc/sim_data/network_metrics_history.csv <==
t,J,n_admitted,rmse_local,rmse_overlap,mae,nlpd,cov95
1,14.7735763953192,2,0.207666227990986,0.695415120068026,0.167423971767923,0.979669377737483,0.952777777777778
2,5.61660056499038,4,0.179102136749634,0.582336243729114,0.138013509650571,0.796453052713844,0.953055555555556
3,11.9499448247593,3,0.134742896749191,0.39332899915445,0.110965494684408,0.57590683579805,0.991111111111111
4,2.81871860544904,3,0.128516963833418,0.358128187809757,0.102813553264046,0.479518991836736,0.99
5,1.02314884291725,3,0.129976357358405,0.367284708363499,0.104102412931448,0.447820495166908,0.987777777777778
6,1.16086070757545,3,0.108968987897185,0.342422658791396,0.0882245251957626,0.309381049268573,0.986111111111111
7,1.61129356737574,4,0.10043933108533,0.302582730923893,0.0792565668202636,0.199284046753137,0.983333333333333
8,1.1476639906643,4,0.0924816960446422,0.296640711861375,0.0727042103210984,0.116152576174064,0.985833333333333
9,0.845197968742612,2,0.0867482124028782,0.274695354489535,0.0675274761724684,0.0480685658224183,0.986111111111111
10,0.929850721021376,4,0.0844250051850675,0.264733433575406,0.0652538919510424,0.00403122026486173,0.9875
11,0.902530675278995,3,0.0787678506515322,0.226817581252996,0.0584972727124199,-0.0734204145405659,0.983888888888889
12,1.31968494502483,4,0.0751177582469228,0.207025243401105,0.05423986785416,-0.140102637496442,0.981388888888889
13,1.14204902578789,2,0.0714426776750131,0.205666102047405,0.0531047416517833,-0.17190793601763,0.974166666666667
14,0.983729558055039,4,0.0690294187950228,0.196172939482503,0.051404176865887,-0.224611839391895,0.974722222222222
15,0.553982351461021,4,0.0683911078329707,0.195822494502176,0.0500397279647882,-0.261474873134949,0.961388888888889
16,0.484872802031119,4,0.0676346501762572,0.193527298383779,0.0485974487951193,-0.297846068557389,0.955277777777778
17,0.378133345376062,3,0.0672352918572423,0.195835275766891,0.0472998670326896,-0.290892668122814,0.936944444444444
18,0.362598459595407,3,0.0686325607530727,0.200846884063125,0.0467063674139194,-0.308973904740902,0.931944444444444
19,0.307327179977021,4,0.0686498741601515,0.209604264896549,0.0464048097596604,-0.280954277384996,0.916944444444444
20,0.708242257257839,3,0.0627760121448895,0.175217300870703,0.0432612453089684,-0.368091581331844,0.923888888888889
21,0.620071885238974,4,0.0627037023239666,0.176329533825444,0.043287451271532,-0.377638779286321,0.920833333333333
22,0.391688546135919,2,0.0606625226803123,0.1736149470823,0.0415061680342701,-0.409389386429511,0.916944444444444
23,0.444354206165315,4,0.0512316777677135,0.158310412786048,0.0359839685508717,-0.493508880005085,0.923333333333333
24,0.369355780554604,2,0.0463227778640481,0.133708148361632,0.0332374420757037,-0.570103592232978,0.936388888888889
25,0.235983188198712,3,0.0451639554010999,0.128066758979547,0.0327365506515606,-0.576981865731862,0.930277777777778
26,0.282558946287287,3,0.0419185435542591,0.118465409415831,0.0309412238117491,-0.636328569256863,0.943888888888889
27,0.228406295350268,4,0.0403412239942431,0.115333134508883,0.0293131688054128,-0.67154836383297,0.947777777777778
28,0.188427839256419,4,0.0403370664871249,0.113138663098477,0.0292197652181743,-0.686087956254009,0.948333333333333
29,0.171702474452309,4,0.0394300191549644,0.110229143318647,0.0286938607316465,-0.709533990703286,0.957222222222222
30,0.140247872708963,4,0.0395990679171178,0.110927695292892,0.0287520313096917,-0.719813228822786,0.956388888888889
31,0.0767574229758691,2,0.0382623910619934,0.108492859559063,0.0272955204169431,-0.74916437571901,0.948333333333333
32,0.0810801792540184,1,0.0383308381241623,0.108249076294202,0.0272855904468896,-0.756235132326713,0.945277777777778
33,0.0682673285269116,2,0.0351000668252517,0.109219931764776,0.0261380484960876,-0.769225117945999,0.933611111111111
34,0.0558071498110365,4,0.0342010582646783,0.107638321130098,0.0256817905421099,-0.791334640278155,0.936111111111111
35,0.0425440106019936,2,0.0346091554096319,0.108871287837819,0.0260502802818459,-0.791949703839824,0.926111111111111
36,0.0439496554887457,2,0.0341642937627333,0.108722240777375,0.025683065447629,-0.809210093078246,0.926944444444444
37,0.0487364677665872,2,0.0336898178991852,0.10971534699397,0.025041305156438,-0.824536606943367,0.929722222222222
38,0.0414387943298015,1,0.0337194094668146,0.110110219086331,0.0251012360641312,-0.831200862897058,0.924166666666667
39,0.0467264249290558,2,0.0329042277829648,0.102788320069723,0.0242765757326541,-0.85281861572459,0.921666666666667
40,0.0544145248399092,0,0.0318278756677016,0.0984775650220371,0.0237374009765964,-0.865285560550119,0.926944444444444
41,0.0671484322393667,0,0.0318272265102584,0.0986278312493683,0.023760850827243,-0.867177706400282,0.925555555555556
42,0.0755102640346872,1,0.031294325289795,0.099476629630022,0.0233755322319394,-0.878640545023446,0.927777777777778
43,0.0649122783664478,0,0.0310891987896688,0.0988430765195115,0.0231699534528499,-0.883377199246971,0.926666666666667
44,0.0701620383903896,0,0.030311265405341,0.0982464986226086,0.0227046041354089,-0.893651716562712,0.925
45,0.0717301776414575,1,0.0304020549833912,0.0972411475149615,0.0227704325319971,-0.895246172370619,0.919444444444444
46,0.0740036543232752,1,0.0294162793740726,0.0965660374523658,0.0221327384288261,-0.912059553683789,0.930277777777778
47,0.0635999685876352,2,0.0293527891847788,0.0963448612035113,0.0219876987057931,-0.918165172508737,0.925277777777778
48,0.0652738809019957,1,0.0291428647231665,0.0942864032376706,0.021937624024574,-0.919285487690812,0.921388888888889
49,0.0584227767057794,1,0.0286774629786233,0.0943999582382484,0.0216113658613107,-0.929594514296552,0.922222222222222
50,0.0498751369276909,1,0.0283802138234828,0.0925443608868353,0.0212599433133496,-0.937494124686278,0.919722222222222


==> anc/sim_data/network_metrics_history_self.csv <==
t,rmse_local,rmse_overlap,mae,nlpd,cov95
1,0.211024250578736,0.716841095000219,0.170633558567858,1.00694792477546,0.953333333333333
2,0.203942916913812,0.695439530866306,0.160408197657139,0.953284534429262,0.934444444444444
3,0.190432639569572,0.630593766408041,0.149700475009413,0.852892852207923,0.944722222222222
4,0.177353149382563,0.57561276965899,0.136367238916294,0.743750198399116,0.952222222222222
5,0.179305300412945,0.581497869574458,0.13837099382738,0.713788886605589,0.947777777777778
6,0.151083007273404,0.536372161887155,0.116562796542205,0.54735869154817,0.973611111111111
7,0.143558252994025,0.512038105065528,0.109288590308945,0.459286457058819,0.9725
8,0.107042572446037,0.38238809223591,0.0829116947986034,0.271733742168732,0.990833333333333
9,0.101569382035433,0.361388439068915,0.0789936099930681,0.227246970452356,0.991111111111111
10,0.101355725606208,0.361645536885078,0.0782996923793715,0.199072475015838,0.986944444444444
11,0.097252518909018,0.340107872414898,0.0740492090726046,0.148919682594074,0.986388888888889
12,0.0889915273771267,0.293123953773904,0.0652078055552238,0.0811789174046813,0.981666666666667
13,0.0876882073553863,0.300143211612049,0.0651745640894077,0.0585897750451356,0.973888888888889
14,0.0877787471592498,0.29007283152678,0.0657182486186118,0.0384141666056542,0.964166666666667
15,0.0883480766079705,0.295491918900718,0.0651536402986917,0.0204743384331803,0.955
16,0.0884960479103155,0.298891717197244,0.0649195675133552,-0.0123566483105193,0.951388888888889
17,0.0852870196423888,0.292337276490881,0.0619163765316256,-0.0489495820545079,0.935833333333333
18,0.0869052698559519,0.300860322620078,0.0611492623300827,-0.0722322396934854,0.935555555555556
19,0.0860263272744775,0.30064683967926,0.0602423187786875,-0.0824798707360937,0.925555555555556
20,0.0742487952437504,0.240911833600866,0.0541149493372854,-0.160162930523772,0.937777777777778
21,0.0731517861116686,0.23657613666659,0.0531177063093252,-0.184180543361591,0.940277777777778
22,0.0723428651884949,0.238988431681006,0.0523527491317796,-0.200548273668431,0.936944444444444
23,0.0689155060657891,0.245336011530322,0.0500670446164444,-0.236619395329876,0.935277777777778
24,0.0660215013910288,0.236384048903554,0.0486089363852622,-0.285695132164309,0.953055555555556
25,0.0655072168534877,0.235440529611344,0.0480122551745827,-0.298972623366965,0.950555555555556
26,0.0626581097753676,0.223657390277085,0.0458393386448347,-0.332793546842999,0.951666666666667
27,0.0609826106686431,0.223289697268903,0.044121456922103,-0.38539345408807,0.960555555555556
28,0.0598277505143697,0.214394738207783,0.0434355722649353,-0.408606539889942,0.959444444444444
29,0.0600973189572366,0.217006128307871,0.0435958329386416,-0.415313799730985,0.951666666666667
30,0.0604347664046495,0.218326875649974,0.043917883006689,-0.421445314905183,0.950277777777778
31,0.0596598004884531,0.218914257796519,0.0420343769323,-0.460279098442568,0.950277777777778
32,0.0585384020649305,0.213143561433019,0.0417304382275483,-0.471056549381012,0.945
33,0.0572501297383288,0.213723325215742,0.0408119870020905,-0.480370404894905,0.939444444444444
34,0.0533096634074394,0.2042475629015,0.0380206791041531,-0.512757967107839,0.934722222222222
35,0.05303969482423,0.202303307438831,0.0379637778717727,-0.518808363277178,0.932777777777778
36,0.0523819469340106,0.202025462444925,0.0369934747462511,-0.541213598381304,0.936666666666667
37,0.0527200170978462,0.205236377489015,0.036597220737784,-0.548966215488825,0.934722222222222
38,0.0524797253419447,0.204690084055565,0.0364960191137994,-0.556504338705423,0.930833333333333
39,0.0524435650339308,0.204716548037276,0.0361982969565249,-0.570598892503334,0.930277777777778
40,0.0521556566752269,0.203743123143135,0.0359641533265862,-0.574081518933541,0.926388888888889
41,0.052891443662357,0.206698276501637,0.0366933635369236,-0.571321580018663,0.921388888888889
42,0.0526522825354924,0.207918066195726,0.0358764619808534,-0.593035472473361,0.924166666666667
43,0.0521327129564177,0.205413270049842,0.0353569279518683,-0.6024987256514,0.924166666666667
44,0.0507551621640133,0.199287747419325,0.033876912028364,-0.62292007811135,0.923888888888889
45,0.0504305669543898,0.196380016620519,0.0336364887009278,-0.626129793177059,0.918611111111111
46,0.0487390396290203,0.190892083438408,0.032335888989037,-0.653421078703711,0.926944444444444
47,0.0487852208463226,0.191699229036711,0.0322101425552911,-0.657917673243617,0.923611111111111
48,0.0488738567793816,0.191185168821821,0.031577525012718,-0.662135707474747,0.915555555555556
49,0.0490932230229913,0.191954470719373,0.0316916261282805,-0.669026062835729,0.915555555555556
50,0.0475036585051445,0.185095440861002,0.0305240892611923,-0.698045315753225,0.919722222222222


==> anc/sim_data/overlap_rmse_history.csv <==
t,agent1,agent2,agent3,agent4,network
1,0.750494781855131,0.809751613809983,0.734167438380156,0.420079558702367,0.695415120068026
2,0.779538452420948,0.736202426313577,0.286497959513645,0.353138373621176,0.582336243729114
3,0.482987327383594,0.450543476260907,0.299695889283983,0.304543917744613,0.39332899915445
4,0.414358394201321,0.406637901218657,0.304311993784998,0.288738886368966,0.358128187809757
5,0.428650881130551,0.426255238875575,0.303275970044699,0.286671950879777,0.367284708363499
6,0.379589534205775,0.373710910493337,0.327428834809454,0.279383979587381,0.342422658791396
7,0.336614903711376,0.301853474077386,0.295439618864467,0.27297537362454,0.302582730923893
8,0.320985124290386,0.294436865595037,0.300376911340798,0.26838785559468,0.296640711861375
9,0.297330521635839,0.264990649844912,0.267158452911327,0.26801311264392,0.274695354489535
10,0.288937828280324,0.270831648477287,0.246549832143598,0.250426622490872,0.264733433575406
11,0.243246403897206,0.219851369842266,0.209107426012862,0.233571203742392,0.226817581252996
12,0.232064069643719,0.177390236101015,0.177111011545175,0.233983903136548,0.207025243401105
13,0.230093136830529,0.177339169290519,0.173256045622867,0.234060872850327,0.205666102047405
14,0.198146734903223,0.173708912469712,0.165461720159994,0.238999567109025,0.196172939482503
15,0.226243264238647,0.140966080897902,0.168471788593404,0.232261928183002,0.195822494502176
16,0.230838098112721,0.116473054743344,0.155394632585526,0.242510966805548,0.193527298383779
17,0.25341572778221,0.106041643702006,0.139546264746465,0.241802191155654,0.195835275766891
18,0.249933298144344,0.103325399506211,0.132896923534327,0.26561908696882,0.200846884063125
19,0.258289783272456,0.100477141460445,0.139370931685346,0.281961463241796,0.209604264896549
20,0.231373802945002,0.0987019677489876,0.137037266407636,0.201864515421671,0.175217300870703
21,0.231090460645354,0.122350852657859,0.135290340922749,0.194145330878734,0.176329533825444
22,0.229026495257999,0.109912918960486,0.134103048667936,0.19506662055551,0.1736149470823
23,0.199577359136377,0.108256437092144,0.125077618132413,0.181806925546147,0.158310412786048
24,0.12747584777263,0.106617784147817,0.122716260177388,0.169807984439247,0.133708148361632
25,0.127560191040651,0.108662423195556,0.118623230519337,0.153146281868677,0.128066758979547
26,0.127261685855991,0.105568313131726,0.12061360406615,0.119366519602561,0.118465409415831
27,0.125471341892317,0.0994986879981803,0.116982325422586,0.117809238397005,0.115333134508883
28,0.121227320322853,0.100383549457779,0.113642205044935,0.11624954790865,0.113138663098477
29,0.12144367967443,0.0962956229996279,0.113907096137198,0.107729361155121,0.110229143318647
30,0.12189694817171,0.0940095666878364,0.115981520830316,0.109870089448614,0.110927695292892
31,0.118698611137079,0.0931223554768117,0.115133895125553,0.105194368285604,0.108492859559063
32,0.120177625514931,0.0907571710572404,0.1121718836464,0.107746892394585,0.108249076294202
33,0.120183186414945,0.0970194375525219,0.109378783943346,0.109066429491511,0.109219931764776
34,0.11792872485985,0.0964489870172335,0.107693234753438,0.107408606021326,0.107638321130098
35,0.117539369551543,0.096864989360563,0.109680522542196,0.110379720412473,0.108871287837819
36,0.118085085978202,0.0984991265520636,0.104743895831696,0.112537342169674,0.108722240777375
37,0.12265102062107,0.0975699050942301,0.106235857023663,0.110908128227779,0.10971534699397
38,0.124515641669311,0.0989857728237064,0.105821287734882,0.109528846470982,0.110110219086331
39,0.11158104180632,0.0921954016246204,0.0959839255388557,0.109993272693677,0.102788320069723
40,0.11188586543466,0.0907709091821919,0.0957548026818344,0.0941516658175336,0.0984775650220371
41,0.111995182665287,0.0912229255512222,0.096413163906071,0.0935401257593857,0.0986278312493683
42,0.113845039145932,0.0895803849885452,0.0964134661705094,0.0964443082734673,0.099476629630022
43,0.113074375347355,0.0893768489295234,0.0950900872893283,0.0962478826671562,0.0988430765195115
44,0.111390209041108,0.0915462898010613,0.093419019548225,0.0953618524699243,0.0982464986226086
45,0.111405708315792,0.0907405173338186,0.0872700375381811,0.0977866570490994,0.0972411475149615
46,0.11123812317737,0.0896246201386958,0.0898505854014063,0.0939168679045585,0.0965660374523658
47,0.111061814144919,0.0896155023594682,0.0892348339439812,0.093812625525487,0.0963448612035113
48,0.103367232113301,0.0897293053715945,0.0898050232046181,0.0935875431452857,0.0942864032376706
49,0.103310180863756,0.0900641742513899,0.0897806426051617,0.0938098913827841,0.0943999582382484
50,0.103318681402037,0.089989309421097,0.0823666897078399,0.0932777444926826,0.0925443608868353


==> anc/sim_data/overlap_rmse_history_self.csv <==
t,agent1,agent2,agent3,agent4,network
1,0.765231232602942,0.809751613809983,0.734167438380156,0.524562940863994,0.716841095000219
2,0.77745712453577,0.724481080320241,0.730986355624815,0.52047199350506,0.695439530866306
3,0.789093099382482,0.436077371358092,0.706219989867783,0.528219580797825,0.630593766408041
4,0.782073635137855,0.395314019588245,0.607136186273229,0.43450379611094,0.57561276965899
5,0.799155408515468,0.39285431730143,0.606378555598425,0.438041385039134,0.581497869574458
6,0.695121633936454,0.326178666603233,0.62510539420895,0.412840189186238,0.536372161887155
7,0.620812862905262,0.31670091641397,0.62511047132139,0.415043252679354,0.512038105065528
8,0.392525700995359,0.296235807918203,0.432373211193244,0.39509990982392,0.38238809223591
9,0.393600733643517,0.309488171071077,0.34066247577232,0.394526333232279,0.361388439068915
10,0.392143481775592,0.316119031726283,0.327829773115989,0.40245479837574,0.361645536885078
11,0.312723793426384,0.303416030987024,0.330838406080265,0.404205331164395,0.340107872414898
12,0.283195351192188,0.234416504186727,0.194774199244273,0.413036216379318,0.293123953773904
13,0.308315969302945,0.231567511140716,0.202861543772505,0.412927033290747,0.300143211612049
14,0.309888022197599,0.229642587825308,0.198829008736985,0.385058062115155,0.29007283152678
15,0.328831076218443,0.227755396464077,0.199533820290862,0.386582143660516,0.295491918900718
16,0.3359332939689,0.21549730332935,0.218390412083333,0.387763325506067,0.298891717197244
17,0.336131495349813,0.187934259663074,0.205058889856076,0.389219111136911,0.292337276490881
18,0.329937061593766,0.176161851414167,0.199219641334591,0.42718591609269,0.300860322620078
19,0.346434689571951,0.146263204027929,0.20031165156696,0.424286945464615,0.30064683967926
20,0.30623950235132,0.176472684358551,0.197168019872745,0.261445170332309,0.240911833600866
21,0.305359706028201,0.177349257031983,0.197280789087035,0.245471087874166,0.23657613666659
22,0.309895813200295,0.17660755159392,0.199864204608575,0.247569261634999,0.238988431681006
23,0.311426864312413,0.187994453761285,0.216339413038453,0.248249241932653,0.245336011530322
24,0.287846124751685,0.188752331234512,0.217158868324944,0.240559485639113,0.236384048903554
25,0.288813710691099,0.188459633300713,0.219871564544414,0.233356110210279,0.235440529611344
26,0.261207475920748,0.184295302372764,0.218439676150285,0.224010081987457,0.223657390277085
27,0.252446978651339,0.204673969910356,0.21854997450647,0.214588334445095,0.223289697268903
28,0.249236357623554,0.172316577101241,0.223240329006379,0.205456579073329,0.214394738207783
29,0.246884952866852,0.182322607457312,0.217742533124684,0.216243184907717,0.217006128307871
30,0.242735710802208,0.191938736540658,0.221276202073651,0.214341402992284,0.218326875649974
31,0.225299776163925,0.206257529516454,0.223364341235965,0.220227206559228,0.218914257796519
32,0.226405404636034,0.205197894010127,0.223514586890958,0.195949885465064,0.213143561433019
33,0.225951493556125,0.207142702794,0.22259114450583,0.197994051909728,0.213723325215742
34,0.244429490337154,0.211022201129886,0.153867175866349,0.197273958949325,0.2042475629015
35,0.244248788772041,0.205799298600659,0.149046351763895,0.198697950939361,0.202303307438831
36,0.24451841082419,0.204710736468458,0.152150257584307,0.195989056235102,0.202025462444925
37,0.254430465207588,0.20486607112596,0.154709853055527,0.194545046769262,0.205236377489015
38,0.253799162352467,0.204924255622641,0.15285719539944,0.194470652037799,0.204690084055565
39,0.254293462739379,0.208107326392021,0.136323774627244,0.202675761112557,0.204716548037276
40,0.254208469901117,0.207922539906768,0.136337058842784,0.199006327858753,0.203743123143135
41,0.253837208480911,0.204807419523914,0.157410982663941,0.199346645495568,0.206698276501637
42,0.267151659864598,0.20322189120165,0.145276568531767,0.197851614109996,0.207918066195726
43,0.260626601367361,0.203803806490012,0.145259290670981,0.19548904737586,0.205413270049842
44,0.264137408410957,0.172155013544839,0.145831555149343,0.195421757739302,0.199287747419325
45,0.264108326573769,0.171148985110362,0.130346372958365,0.19551236149716,0.196380016620519
46,0.25881288562939,0.154587902736038,0.128829378813299,0.195654317080574,0.190892083438408
47,0.262303668444963,0.153968828265536,0.131139753513646,0.193098752311637,0.191699229036711
48,0.280588948119271,0.153787936792422,0.132271788698454,0.162266329577873,0.191185168821821
49,0.284609623227087,0.151945204225771,0.131405132321761,0.161334385037546,0.191954470719373
50,0.284523244569891,0.128593427691573,0.116240105882698,0.161368461442899,0.185095440861002


==> anc/sim_data/retained_packets_agent_1.csv <==
order,time,sender,x,y
1,1,3,-0.358324142284051,0.358324142284055
2,2,2,1.10204068218787,-0.507981944771338
3,3,2,-0.643122825190907,-5.0589560358315
4,4,2,1.10204077088681,0.269510598937738
5,5,3,-0.444606734697126,0.524496644167585
6,6,2,1.10174694819698,-4.23814996383444
7,7,2,-0.705500764207926,-5.41701485712804
8,8,3,0.430325817637429,1.10204022701359
9,9,3,0.322741397709683,-0.544401276552152
10,10,4,-3.66091489607423,-0.339376545905495
11,12,2,0.736728346241459,-1.22978993763306
12,14,4,-1.11146254513028,-0.598558563374582
13,15,4,-5.49119860166181,1.10204065056795
14,16,4,-4.70762129834095,-0.121141140679099
15,17,4,-1.07532613740709,0.389504418818468
16,18,4,-5.5347519226326,-0.812942838901638
17,19,2,0.2447574262187,-4.5177843284191
18,20,4,-0.892149132826433,-0.282598366643146
19,21,3,1.06047744261572,0.0852828713603299
20,22,2,0.285448694664875,-0.981634848569687
21,23,4,-2.791443446167,-0.145760577379579
22,24,3,0.106271893896296,-0.0192888817099506
23,27,3,-0.623079202254975,0.849848724013866
24,28,2,0.279507341354572,0.391801700876884
25,29,3,-0.643545884388206,1.10187471286822
26,30,2,0.813963953900789,-2.64705100255573
27,34,2,-0.628180228410403,-0.572241514696551
28,39,2,0.314708894915833,-5.37841997051637
29,47,2,0.897585881337717,-1.48707359507697
30,48,4,-4.8281135386091,0.38693346883834
31,49,2,-0.654238460007441,-5.23583101161722


==> anc/sim_data/retained_packets_agent_2.csv <==
order,time,sender,x,y
1,2,3,-1.10204058777823,-0.855287713210281
2,4,4,0.123186675199668,0.372772524666126
3,5,1,-0.377225506830589,-4.72813785692772
4,7,1,-1.10204081470176,-2.20568103312818
5,8,1,0.863285159608494,-0.563515777540247
6,9,3,4.84095443682219,0.206360860196043
7,10,4,0.25764729330691,1.10203343144345
8,11,1,-0.402966142260095,-4.75192094419128
9,12,4,0.382880336001245,-0.496116103675303
10,13,3,2.88148028350006,1.10204079315764
11,14,3,0.0761148096531097,-0.117067386175909
12,15,3,3.61440109429817,0.394353919141228
13,16,1,-0.805360030970369,-3.27201742645913
14,18,1,0.683795817808989,-1.28540680682712
15,19,4,0.171271503219267,0.422478770315838
16,21,4,-1.0348945344895,-0.55806864390143
17,22,3,4.10748714363715,-0.791888973651686
18,23,1,-0.0256482420595137,-0.710399962480496
19,25,3,3.75059508099655,0.491722819717083
20,26,3,1.09562919735609,1.10203035002404
21,27,4,-0.712204055460195,-0.542913888838435
22,28,1,0.061243345876166,-0.0684669156003112
23,29,4,-0.66570019349916,0.365328116755021
24,30,1,0.184794786267822,-1.93722658041236
25,31,3,5.57539675159681,-0.353476819449032
26,33,3,4.61093687656875,0.0401251275275039
27,34,1,-0.299735328187109,-2.12303017960299
28,37,4,-0.274211232518053,0.889325772246342
29,46,4,0.535053933889598,0.832945575077046
30,47,3,2.35300337421632,0.0443498393205594


==> anc/sim_data/retained_packets_agent_3.csv <==
order,time,sender,x,y
1,2,2,2.28962328013848,0.423424626145913
2,3,4,-1.10204081503904,4.9085295625739
3,6,1,-0.0685160481788425,-0.221099239723711
4,7,2,4.7299049994108,-1.10204079573832
5,8,1,-1.10202979409405,-1.10201492833308
6,10,1,1.10203874904823,0.524834793088634
7,11,4,0.316053332231643,4.63696956319032
8,12,2,1.96058074256568,-1.1020406387975
9,14,4,0.28388995518968,4.60517974976074
10,15,4,-1.10203986341967,5.13624846388037
11,16,2,5.62151880293237,-0.0924366584153705
12,17,2,3.81358493216461,-1.10203994381526
13,19,2,1.38486436208477,0.340128986696427
14,20,2,0.198510217033048,-0.125049283928418
15,21,1,-0.5829965665601,-0.455702396982367
16,23,4,0.278134415975688,5.56235718638631
17,25,1,0.0683072780706904,-0.62217393147196
18,26,2,5.77427511460703,-0.315587019654972
19,27,2,4.68316456790668,0.0974414081626521
20,28,1,0.31901918191311,-1.10123361012579
21,29,2,2.35136516876244,0.327785665373475
22,30,2,-0.219653927024585,0.0153249501136592
23,31,2,4.26072648388955,-0.62134746007738
24,32,4,0.0985313973067983,2.19414112989141
25,33,1,-0.925944995639993,0.376901294764038
26,34,4,0.603133899765779,3.30043647528385
27,35,2,5.28445682753396,0.583398518937028
28,36,4,0.865168399856558,1.57570361804668


==> anc/sim_data/retained_packets_agent_4.csv <==
order,time,sender,x,y
1,1,2,1.06614613192635,-0.637134061281668
2,2,3,-0.370207717531097,1.85052739529368
3,3,2,1.10204079901689,0.973825182849385
4,4,3,0.342617913269873,2.1093064241456
5,5,1,-4.81578296491742,-1.10204081378671
6,6,3,-0.696489858664761,4.96548431686791
7,7,1,-2.21211590459558,-1.10204079882042
8,8,3,-0.0188409498747961,-1.10204023826767
9,10,3,1.10204057504609,1.11258519151273
10,11,1,0.329394475353941,0.744606018181971
11,12,3,0.288368868265054,-0.552420685734488
12,13,1,-5.99999951999052,-1.0167324201432
13,14,3,-0.0670442528009361,3.21225926601138
14,15,1,-4.66035524737639,0.687431031824535
15,16,1,-0.936437391238171,-0.341097433457328
16,17,3,-0.0300584983236392,-0.218554308582971
17,18,1,-5.00876436897759,-0.646177322503265
18,19,1,-3.20360118224815,-0.25262350146391
19,20,1,-2.1759945931522,-0.90360671131097
20,21,2,0.0830900899118797,0.23257784776703
21,23,1,-3.17906816979352,0.134817466586927
22,24,2,0.76733501908622,0.489428936383091
23,25,1,-2.87890647876668,0.356075887836095
24,26,1,-1.38950210923598,0.677784591553418
25,27,3,0.452760567147158,2.12963984367381
26,28,1,-2.119934121261,-1.01395928941312
27,29,3,-0.0975070307502408,3.57068773052148
28,30,3,0.879403495234973,3.34332789676754
29,34,1,-2.32139669883471,0.766630989781554
30,35,3,0.879007918509969,1.45892619341655
31,36,3,-0.688110585694635,4.92052666159731
32,37,3,-0.588847446958774,3.00358380825999
33,38,3,0.0473714515221804,2.22091218621169
34,39,2,-0.158427320243591,0.0736851469358704
35,42,1,-4.0006005551207,-0.925287739003655
36,45,2,0.772842488488174,-0.804830243644714
37,50,2,-0.393621699622016,-0.235467233520408


==> anc/sim_data/shared_vs_self_metrics_history.csv <==
t,shared_local_rmse,self_local_rmse,shared_overlap_rmse,self_overlap_rmse,shared_mae,self_mae,shared_nlpd,self_nlpd,shared_cov95,self_cov95
1,0.207666227990986,0.211024250578736,0.695415120068026,0.716841095000219,0.167423971767923,0.170633558567858,0.979669377737483,1.00694792477546,0.952777777777778,0.953333333333333
2,0.179102136749634,0.203942916913812,0.582336243729114,0.695439530866306,0.138013509650571,0.160408197657139,0.796453052713844,0.953284534429262,0.953055555555556,0.934444444444444
3,0.134742896749191,0.190432639569572,0.39332899915445,0.630593766408041,0.110965494684408,0.149700475009413,0.57590683579805,0.852892852207923,0.991111111111111,0.944722222222222
4,0.128516963833418,0.177353149382563,0.358128187809757,0.57561276965899,0.102813553264046,0.136367238916294,0.479518991836736,0.743750198399116,0.99,0.952222222222222
5,0.129976357358405,0.179305300412945,0.367284708363499,0.581497869574458,0.104102412931448,0.13837099382738,0.447820495166908,0.713788886605589,0.987777777777778,0.947777777777778
6,0.108968987897185,0.151083007273404,0.342422658791396,0.536372161887155,0.0882245251957626,0.116562796542205,0.309381049268573,0.54735869154817,0.986111111111111,0.973611111111111
7,0.10043933108533,0.143558252994025,0.302582730923893,0.512038105065528,0.0792565668202636,0.109288590308945,0.199284046753137,0.459286457058819,0.983333333333333,0.9725
8,0.0924816960446422,0.107042572446037,0.296640711861375,0.38238809223591,0.0727042103210984,0.0829116947986034,0.116152576174064,0.271733742168732,0.985833333333333,0.990833333333333
9,0.0867482124028782,0.101569382035433,0.274695354489535,0.361388439068915,0.0675274761724684,0.0789936099930681,0.0480685658224183,0.227246970452356,0.986111111111111,0.991111111111111
10,0.0844250051850675,0.101355725606208,0.264733433575406,0.361645536885078,0.0652538919510424,0.0782996923793715,0.00403122026486173,0.199072475015838,0.9875,0.986944444444444
11,0.0787678506515322,0.097252518909018,0.226817581252996,0.340107872414898,0.0584972727124199,0.0740492090726046,-0.0734204145405659,0.148919682594074,0.983888888888889,0.986388888888889
12,0.0751177582469228,0.0889915273771267,0.207025243401105,0.293123953773904,0.05423986785416,0.0652078055552238,-0.140102637496442,0.0811789174046813,0.981388888888889,0.981666666666667
13,0.0714426776750131,0.0876882073553863,0.205666102047405,0.300143211612049,0.0531047416517833,0.0651745640894077,-0.17190793601763,0.0585897750451356,0.974166666666667,0.973888888888889
14,0.0690294187950228,0.0877787471592498,0.196172939482503,0.29007283152678,0.051404176865887,0.0657182486186118,-0.224611839391895,0.0384141666056542,0.974722222222222,0.964166666666667
15,0.0683911078329707,0.0883480766079705,0.195822494502176,0.295491918900718,0.0500397279647882,0.0651536402986917,-0.261474873134949,0.0204743384331803,0.961388888888889,0.955
16,0.0676346501762572,0.0884960479103155,0.193527298383779,0.298891717197244,0.0485974487951193,0.0649195675133552,-0.297846068557389,-0.0123566483105193,0.955277777777778,0.951388888888889
17,0.0672352918572423,0.0852870196423888,0.195835275766891,0.292337276490881,0.0472998670326896,0.0619163765316256,-0.290892668122814,-0.0489495820545079,0.936944444444444,0.935833333333333
18,0.0686325607530727,0.0869052698559519,0.200846884063125,0.300860322620078,0.0467063674139194,0.0611492623300827,-0.308973904740902,-0.0722322396934854,0.931944444444444,0.935555555555556
19,0.0686498741601515,0.0860263272744775,0.209604264896549,0.30064683967926,0.0464048097596604,0.0602423187786875,-0.280954277384996,-0.0824798707360937,0.916944444444444,0.925555555555556
20,0.0627760121448895,0.0742487952437504,0.175217300870703,0.240911833600866,0.0432612453089684,0.0541149493372854,-0.368091581331844,-0.160162930523772,0.923888888888889,0.937777777777778
21,0.0627037023239666,0.0731517861116686,0.176329533825444,0.23657613666659,0.043287451271532,0.0531177063093252,-0.377638779286321,-0.184180543361591,0.920833333333333,0.940277777777778
22,0.0606625226803123,0.0723428651884949,0.1736149470823,0.238988431681006,0.0415061680342701,0.0523527491317796,-0.409389386429511,-0.200548273668431,0.916944444444444,0.936944444444444
23,0.0512316777677135,0.0689155060657891,0.158310412786048,0.245336011530322,0.0359839685508717,0.0500670446164444,-0.493508880005085,-0.236619395329876,0.923333333333333,0.935277777777778
24,0.0463227778640481,0.0660215013910288,0.133708148361632,0.236384048903554,0.0332374420757037,0.0486089363852622,-0.570103592232978,-0.285695132164309,0.936388888888889,0.953055555555556
25,0.0451639554010999,0.0655072168534877,0.128066758979547,0.235440529611344,0.0327365506515606,0.0480122551745827,-0.576981865731862,-0.298972623366965,0.930277777777778,0.950555555555556
26,0.0419185435542591,0.0626581097753676,0.118465409415831,0.223657390277085,0.0309412238117491,0.0458393386448347,-0.636328569256863,-0.332793546842999,0.943888888888889,0.951666666666667
27,0.0403412239942431,0.0609826106686431,0.115333134508883,0.223289697268903,0.0293131688054128,0.044121456922103,-0.67154836383297,-0.38539345408807,0.947777777777778,0.960555555555556
28,0.0403370664871249,0.0598277505143697,0.113138663098477,0.214394738207783,0.0292197652181743,0.0434355722649353,-0.686087956254009,-0.408606539889942,0.948333333333333,0.959444444444444
29,0.0394300191549644,0.0600973189572366,0.110229143318647,0.217006128307871,0.0286938607316465,0.0435958329386416,-0.709533990703286,-0.415313799730985,0.957222222222222,0.951666666666667
30,0.0395990679171178,0.0604347664046495,0.110927695292892,0.218326875649974,0.0287520313096917,0.043917883006689,-0.719813228822786,-0.421445314905183,0.956388888888889,0.950277777777778
31,0.0382623910619934,0.0596598004884531,0.108492859559063,0.218914257796519,0.0272955204169431,0.0420343769323,-0.74916437571901,-0.460279098442568,0.948333333333333,0.950277777777778
32,0.0383308381241623,0.0585384020649305,0.108249076294202,0.213143561433019,0.0272855904468896,0.0417304382275483,-0.756235132326713,-0.471056549381012,0.945277777777778,0.945
33,0.0351000668252517,0.0572501297383288,0.109219931764776,0.213723325215742,0.0261380484960876,0.0408119870020905,-0.769225117945999,-0.480370404894905,0.933611111111111,0.939444444444444
34,0.0342010582646783,0.0533096634074394,0.107638321130098,0.2042475629015,0.0256817905421099,0.0380206791041531,-0.791334640278155,-0.512757967107839,0.936111111111111,0.934722222222222
35,0.0346091554096319,0.05303969482423,0.108871287837819,0.202303307438831,0.0260502802818459,0.0379637778717727,-0.791949703839824,-0.518808363277178,0.926111111111111,0.932777777777778
36,0.0341642937627333,0.0523819469340106,0.108722240777375,0.202025462444925,0.025683065447629,0.0369934747462511,-0.809210093078246,-0.541213598381304,0.926944444444444,0.936666666666667
37,0.0336898178991852,0.0527200170978462,0.10971534699397,0.205236377489015,0.025041305156438,0.036597220737784,-0.824536606943367,-0.548966215488825,0.929722222222222,0.934722222222222
38,0.0337194094668146,0.0524797253419447,0.110110219086331,0.204690084055565,0.0251012360641312,0.0364960191137994,-0.831200862897058,-0.556504338705423,0.924166666666667,0.930833333333333
39,0.0329042277829648,0.0524435650339308,0.102788320069723,0.204716548037276,0.0242765757326541,0.0361982969565249,-0.85281861572459,-0.570598892503334,0.921666666666667,0.930277777777778
40,0.0318278756677016,0.0521556566752269,0.0984775650220371,0.203743123143135,0.0237374009765964,0.0359641533265862,-0.865285560550119,-0.574081518933541,0.926944444444444,0.926388888888889
41,0.0318272265102584,0.052891443662357,0.0986278312493683,0.206698276501637,0.023760850827243,0.0366933635369236,-0.867177706400282,-0.571321580018663,0.925555555555556,0.921388888888889
42,0.031294325289795,0.0526522825354924,0.099476629630022,0.207918066195726,0.0233755322319394,0.0358764619808534,-0.878640545023446,-0.593035472473361,0.927777777777778,0.924166666666667
43,0.0310891987896688,0.0521327129564177,0.0988430765195115,0.205413270049842,0.0231699534528499,0.0353569279518683,-0.883377199246971,-0.6024987256514,0.926666666666667,0.924166666666667
44,0.030311265405341,0.0507551621640133,0.0982464986226086,0.199287747419325,0.0227046041354089,0.033876912028364,-0.893651716562712,-0.62292007811135,0.925,0.923888888888889
45,0.0304020549833912,0.0504305669543898,0.0972411475149615,0.196380016620519,0.0227704325319971,0.0336364887009278,-0.895246172370619,-0.626129793177059,0.919444444444444,0.918611111111111
46,0.0294162793740726,0.0487390396290203,0.0965660374523658,0.190892083438408,0.0221327384288261,0.032335888989037,-0.912059553683789,-0.653421078703711,0.930277777777778,0.926944444444444
47,0.0293527891847788,0.0487852208463226,0.0963448612035113,0.191699229036711,0.0219876987057931,0.0322101425552911,-0.918165172508737,-0.657917673243617,0.925277777777778,0.923611111111111
48,0.0291428647231665,0.0488738567793816,0.0942864032376706,0.191185168821821,0.021937624024574,0.031577525012718,-0.919285487690812,-0.662135707474747,0.921388888888889,0.915555555555556
49,0.0286774629786233,0.0490932230229913,0.0943999582382484,0.191954470719373,0.0216113658613107,0.0316916261282805,-0.929594514296552,-0.669026062835729,0.922222222222222,0.915555555555556
50,0.0283802138234828,0.0475036585051445,0.0925443608868353,0.185095440861002,0.0212599433133496,0.0305240892611923,-0.937494124686278,-0.698045315753225,0.919722222222222,0.919722222222222


==> anc/sim_data/truth_grid.csv <==
x,y,z
-6,-6,0.595043276520753
-6,-5.75510204081633,0.554131369292341
-6,-5.51020408163265,0.513004370724777
-6,-5.26530612244898,0.480051462135403
-6,-5.02040816326531,0.461233052224112
-6,-4.77551020408163,0.459887215717873
-6,-4.53061224489796,0.476894062729012
-6,-4.28571428571429,0.511073265253161
-6,-4.04081632653061,0.55969841372385
-6,-3.79591836734694,0.619034254227473
-6,-3.55102040816327,0.684830668979861
-6,-3.30612244897959,0.75273437174317
-6,-3.06122448979592,0.818602017888457
-6,-2.81632653061224,0.878715179738201
-6,-2.57142857142857,0.929908318484336
-6,-2.3265306122449,0.96962631489548
-6,-2.08163265306122,0.995929545998197
-6,-1.83673469387755,1.00746323100511
-6,-1.59183673469388,1.00340499468379
-6,-1.3469387755102,0.983401246512874
-6,-1.10204081632653,0.94749971871325
-6,-0.857142857142857,0.896082766635284
-6,-0.612244897959184,0.82980402297021
-6,-0.36734693877551,0.749529760244
-6,-0.122448979591837,0.65628577962704
-6,0.122448979591837,0.551210650783601
-6,0.36734693877551,0.435516471951701
-6,0.612244897959184,0.310458780510771
-6,0.857142857142857,0.17731761306815
-6,1.10204081632653,0.0373918160539964
-6,1.3469387755102,-0.107991583706707
-6,1.59183673469388,-0.25745189945519
-6,1.83673469387755,-0.409513406669619
-6,2.08163265306122,-0.562550032541966
-6,2.3265306122449,-0.71472029961455
-6,2.57142857142857,-0.863899342926378
-6,2.81632653061224,-1.00761776341794
-6,3.06122448979592,-1.14302014861319
-6,3.30612244897959,-1.26685895437814
-6,3.55102040816327,-1.37554155943463
-6,3.79591836734694,-1.46524887999596
-6,4.04081632653061,-1.53214190842891
-6,4.28571428571429,-1.57266668318258
-6,4.53061224489796,-1.58395730035533
-6,4.77551020408163,-1.56431981257601
-6,5.02040816326531,-1.51375728109082
-6,5.26530612244898,-1.43446938919793
-6,5.51020408163265,-1.33123250526709
-6,5.75510204081633,-1.21154398512319
-6,6,-1.08540628584298
-5.75510204081633,-6,0.694853548484965
-5.75510204081633,-5.75510204081633,0.68078131286345
-5.75510204081633,-5.51020408163265,0.651142466565237
-5.75510204081633,-5.26530612244898,0.614641445688627
-5.75510204081633,-5.02040816326531,0.578958332419925
-5.75510204081633,-4.77551020408163,0.550046576603465
-5.75510204081633,-4.53061224489796,0.531819333900114
-5.75510204081633,-4.28571428571429,0.526150994547093
-5.75510204081633,-4.04081632653061,0.533101279656704
-5.75510204081633,-3.79591836734694,0.551270101755118
-5.75510204081633,-3.55102040816327,0.578204823424626
-5.75510204081633,-3.30612244897959,0.610800980266272
-5.75510204081633,-3.06122448979592,0.645657927737111
-5.75510204081633,-2.81632653061224,0.679368974629616
-5.75510204081633,-2.57142857142857,0.708739718839379
-5.75510204081633,-2.3265306122449,0.730938056841847
-5.75510204081633,-2.08163265306122,0.74358504792252
-5.75510204081633,-1.83673469387755,0.744798260230765
-5.75510204081633,-1.59183673469388,0.733199344382765
-5.75510204081633,-1.3469387755102,0.707896276441823
-5.75510204081633,-1.10204081632653,0.668448752631978
-5.75510204081633,-0.857142857142857,0.614823183451574
-5.75510204081633,-0.612244897959184,0.547342007609727
-5.75510204081633,-0.36734693877551,0.466630823033028
-5.75510204081633,-0.122448979591837,0.373566148812935
-5.75510204081633,0.122448979591837,0.269226397058429
-5.75510204081633,0.36734693877551,0.154848668707129
-5.75510204081633,0.612244897959184,0.0317940702381758
-5.75510204081633,0.857142857142857,-0.0984758437918733
-5.75510204081633,1.10204081632653,-0.234409349687342
-5.75510204081633,1.3469387755102,-0.37436033500592
-5.75510204081633,1.59183673469388,-0.516569815016359
-5.75510204081633,1.83673469387755,-0.659135359284188
-5.75510204081633,2.08163265306122,-0.799972921109882
-5.75510204081633,2.3265306122449,-0.936778098942284
-5.75510204081633,2.57142857142857,-1.06699640198003
-5.75510204081633,2.81632653061224,-1.18781437428426
-5.75510204081633,3.06122448979592,-1.29618510643098
-5.75510204081633,3.30612244897959,-1.38890227501727
-5.75510204081633,3.55102040816327,-1.46273580887197
-5.75510204081633,3.79591836734694,-1.51463887176683
-5.75510204081633,4.04081632653061,-1.54202930339731
-5.75510204081633,4.28571428571429,-1.54313830415834
-5.75510204081633,4.53061224489796,-1.51740468407915
-5.75510204081633,4.77551020408163,-1.46587485935226
-5.75510204081633,5.02040816326531,-1.39154857629924
-5.75510204081633,5.26530612244898,-1.29959124311564
-5.75510204081633,5.51020408163265,-1.19732070349941
-5.75510204081633,5.75510204081633,-1.09387584226535
-5.75510204081633,6,-0.999493919293173
-5.51020408163265,-6,0.701147432879143
-5.51020408163265,-5.75510204081633,0.729050255814264
-5.51020408163265,-5.51020408163265,0.731328389626707
-5.51020408163265,-5.26530612244898,0.714579990376278
-5.51020408163265,-5.02040816326531,0.685967326211152
-5.51020408163265,-4.77551020408163,0.652202832358149
-5.51020408163265,-4.53061224489796,0.61885748897044
-5.51020408163265,-4.28571428571429,0.589985566475742
-5.51020408163265,-4.04081632653061,0.568018740765985
-5.51020408163265,-3.79591836734694,0.553862465761919
-5.51020408163265,-3.55102040816327,0.547123787103922
-5.51020408163265,-3.30612244897959,0.546407033912171
-5.51020408163265,-3.06122448979592,0.54962693883167
-5.51020408163265,-2.81632653061224,0.554303667676456
-5.51020408163265,-2.57142857142857,0.55781822933569
-5.51020408163265,-2.3265306122449,0.557618227439611
-5.51020408163265,-2.08163265306122,0.551372313245136
-5.51020408163265,-1.83673469387755,0.537077081765844
-5.51020408163265,-1.59183673469388,0.513122997807149
-5.51020408163265,-1.3469387755102,0.478326903083477
-5.51020408163265,-1.10204081632653,0.431938419335622
-5.51020408163265,-0.857142857142857,0.373626722881625
-5.51020408163265,-0.612244897959184,0.303453180407689
-5.51020408163265,-0.36734693877551,0.221834495904915
-5.51020408163265,-0.122448979591837,0.129500452011948
-5.51020408163265,0.122448979591837,0.0274500195531934
-5.51020408163265,0.36734693877551,-0.0830905669015577
-5.51020408163265,0.612244897959184,-0.200704396959895
-5.51020408163265,0.857142857142857,-0.323812239570743
-5.51020408163265,1.10204081632653,-0.450690649330464
-5.51020408163265,1.3469387755102,-0.579479179392234
-5.51020408163265,1.59183673469388,-0.708177910297754
-5.51020408163265,1.83673469387755,-0.83463873222855
-5.51020408163265,2.08163265306122,-0.956556223570796
-5.51020408163265,2.3265306122449,-1.07146628202571
-5.51020408163265,2.57142857142857,-1.17676256049743
-5.51020408163265,2.81632653061224,-1.26974186688391
-5.51020408163265,3.06122448979592,-1.34768958894106
-5.51020408163265,3.30612244897959,-1.40801444592832
-5.51020408163265,3.55102040816327,-1.44843796951843
-5.51020408163265,3.79591836734694,-1.46723763462256
-5.51020408163265,4.04081632653061,-1.46353320538156
-5.51020408163265,4.28571428571429,-1.43759368332134
-5.51020408163265,4.53061224489796,-1.39112789479551
-5.51020408163265,4.77551020408163,-1.32750677925603
-5.51020408163265,5.02040816326531,-1.25185253587554
-5.51020408163265,5.26530612244898,-1.17092290498259
-5.51020408163265,5.51020408163265,-1.09272300337012
-5.51020408163265,5.75510204081633,-1.02579766999345
-5.51020408163265,6,-0.978198669139243
-5.26530612244898,-6,0.613656984340655
-5.26530612244898,-5.75510204081633,0.685677365628955
-5.26530612244898,-5.51020408163265,0.729072904290986
-5.26530612244898,-5.26530612244898,0.74669681113261
-5.26530612244898,-5.02040816326531,0.743348866228012
-5.26530612244898,-4.77551020408163,0.724695973033216
-5.26530612244898,-4.53061224489796,0.696378556970138
-5.26530612244898,-4.28571428571429,0.663362905307221
-5.26530612244898,-4.04081632653061,0.629546830491998
-5.26530612244898,-3.79591836734694,0.597590383563872
-5.26530612244898,-3.55102040816327,0.568924022837232
-5.26530612244898,-3.30612244897959,0.543880559557228
-5.26530612244898,-3.06122448979592,0.521900355306054
-5.26530612244898,-2.81632653061224,0.50176775053466
-5.26530612244898,-2.57142857142857,0.481847370683595
-5.26530612244898,-2.3265306122449,0.46029951671488
-5.26530612244898,-2.08163265306122,0.435262933333996
-5.26530612244898,-1.83673469387755,0.405000243345804
-5.26530612244898,-1.59183673469388,0.368006168418636
-5.26530612244898,-1.3469387755102,0.323081595342122
-5.26530612244898,-1.10204081632653,0.269378032405332
-5.26530612244898,-0.857142857142857,0.206417509950818
-5.26530612244898,-0.612244897959184,0.134092936302032
-5.26530612244898,-0.36734693877551,0.0526536418115183
-5.26530612244898,-0.122448979591837,-0.0373194831269451
-5.26530612244898,0.122448979591837,-0.134945164563374
-5.26530612244898,0.36734693877551,-0.239075487239107
-5.26530612244898,0.612244897959184,-0.348328930102808
-5.26530612244898,0.857142857142857,-0.461120155461606
-5.26530612244898,1.10204081632653,-0.575685098025741
-5.26530612244898,1.3469387755102,-0.690101371673968
-5.26530612244898,1.59183673469388,-0.802305814455695
-5.26530612244898,1.83673469387755,-0.910112976766508
-5.26530612244898,2.08163265306122,-1.01124028627892
-5.26530612244898,2.3265306122449,-1.10334718711563
-5.26530612244898,2.57142857142857,-1.18409639087933
-5.26530612244898,2.81632653061224,-1.25124510717989
-5.26530612244898,3.06122448979592,-1.30277235301011
-5.26530612244898,3.30612244897959,-1.33704481858505
-5.26530612244898,3.55102040816327,-1.35301802663954
-5.26530612244898,3.79591836734694,-1.35046157875817
-5.26530612244898,4.04081632653061,-1.3301873698804
-5.26530612244898,4.28571428571429,-1.2942484992634
-5.26530612244898,4.53061224489796,-1.24606562940452
-5.26530612244898,4.77551020408163,-1.19042900355454
-5.26530612244898,5.02040816326531,-1.13332136250911
-5.26530612244898,5.26530612244898,-1.08151340861193
-5.26530612244898,5.51020408163265,-1.04190316734818
-5.26530612244898,5.75510204081633,-1.02060661888341
-5.26530612244898,6,-1.02185998804511
-5.02040816326531,-6,0.450934669606053
-5.02040816326531,-5.75510204081633,0.558254448979406
-5.02040816326531,-5.51020408163265,0.640832117973316
-5.02040816326531,-5.26530612244898,0.697145439081487
-5.02040816326531,-5.02040816326531,0.728526523244818
-5.02040816326531,-4.77551020408163,0.738246800319288
-5.02040816326531,-4.53061224489796,0.730618867351018
-5.02040816326531,-4.28571428571429,0.710226060434016
-5.02040816326531,-4.04081632653061,0.681337602091478
-5.02040816326531,-3.79591836734694,0.647524002489734
-5.02040816326531,-3.55102040816327,0.611457097689738
-5.02040816326531,-3.30612244897959,0.574861497943769
-5.02040816326531,-3.06122448979592,0.538577174219168
-5.02040816326531,-2.81632653061224,0.502693506199677
-5.02040816326531,-2.57142857142857,0.46672041407459
-5.02040816326531,-2.3265306122449,0.429769720211123
-5.02040816326531,-2.08163265306122,0.390727810531933
-5.02040816326531,-1.83673469387755,0.348407829409165
-5.02040816326531,-1.59183673469388,0.30167545361646
-5.02040816326531,-1.3469387755102,0.249546580606976
-5.02040816326531,-1.10204081632653,0.191258138365603
-5.02040816326531,-0.857142857142857,0.126314927386371
-5.02040816326531,-0.612244897959184,0.054516234738455
-5.02040816326531,-0.36734693877551,-0.0240338109163909
-5.02040816326531,-0.122448979591837,-0.108928332115857
-5.02040816326531,0.122448979591837,-0.19946883524236
-5.02040816326531,0.36734693877551,-0.294682551362891
-5.02040816326531,0.612244897959184,-0.393343880637206
-5.02040816326531,0.857142857142857,-0.493998716284054
-5.02040816326531,1.10204081632653,-0.594991458874859
-5.02040816326531,1.3469387755102,-0.694495693946192
-5.02040816326531,1.59183673469388,-0.790550722308308
-5.02040816326531,1.83673469387755,-0.881107271683671
-5.02040816326531,2.08163265306122,-0.964086588193296
-5.02040816326531,2.3265306122449,-1.03745745912747
-5.02040816326531,2.57142857142857,-1.09933526589649
-5.02040816326531,2.81632653061224,-1.1481056036528
-5.02040816326531,3.06122448979592,-1.18257205081033
-5.02040816326531,3.30612244897959,-1.20212312916125
-5.02040816326531,3.55102040816327,-1.20690733233214
-5.02040816326531,3.79591836734694,-1.19799756511491
-5.02040816326531,4.04081632653061,-1.17751808946264
-5.02040816326531,4.28571428571429,-1.1486993212559
-5.02040816326531,4.53061224489796,-1.11582041093937
-5.02040816326531,4.77551020408163,-1.08399894612092
-5.02040816326531,5.02040816326531,-1.0587942483527
-5.02040816326531,5.26530612244898,-1.04560849187732
-5.02040816326531,5.51020408163265,-1.04890033359798
-5.02040816326531,5.75510204081633,-1.07126907444471
-5.02040816326531,6,-1.11252049333217
-4.77551020408163,-6,0.241504113532627
-4.77551020408163,-5.75510204081633,0.368439064559661
-4.77551020408163,-5.51020408163265,0.479809183324981
-4.77551020408163,-5.26530612244898,0.57002840871692
-4.77551020408163,-5.02040816326531,0.636682912285453
-4.77551020408163,-4.77551020408163,0.679948912858085
-4.77551020408163,-4.53061224489796,0.701863004067871
-4.77551020408163,-4.28571428571429,0.705583376094152
-4.77551020408163,-4.04081632653061,0.694737006436885
-4.77551020408163,-3.79591836734694,0.672905638591134
-4.77551020408163,-3.55102040816327,0.643268262811926
-4.77551020408163,-3.30612244897959,0.608392481644112
-4.77551020408163,-3.06122448979592,0.570151669999073
-4.77551020408163,-2.81632653061224,0.529737776390264
-4.77551020408163,-2.57142857142857,0.48773882538202
-4.77551020408163,-2.3265306122449,0.444253463158382
-4.77551020408163,-2.08163265306122,0.39902031903707
-4.77551020408163,-1.83673469387755,0.351546067372581
-4.77551020408163,-1.59183673469388,0.301221870627243
-4.77551020408163,-1.3469387755102,0.247422781883179
-4.77551020408163,-1.10204081632653,0.189588418573957
-4.77551020408163,-0.857142857142857,0.127285745703178
-4.77551020408163,-0.612244897959184,0.0602562240153972
-4.77551020408163,-0.36734693877551,-0.0115499356558761
-4.77551020408163,-0.122448979591837,-0.0879498998502065
-4.77551020408163,0.122448979591837,-0.168512926378037
-4.77551020408163,0.36734693877551,-0.252552853844082
-4.77551020408163,0.612244897959184,-0.339128611562452
-4.77551020408163,0.857142857142857,-0.427053958084903
-4.77551020408163,1.10204081632653,-0.514918405249083
-4.77551020408163,1.3469387755102,-0.601121736297485
-4.77551020408163,1.59183673469388,-0.683924630558215
-4.77551020408163,1.83673469387755,-0.761517627187013
-4.77551020408163,2.08163265306122,-0.832109952558458
-4.77551020408163,2.3265306122449,-0.894038527803307
-4.77551020408163,2.57142857142857,-0.945895654477778
-4.77551020408163,2.81632653061224,-0.986671310130903
-4.77551020408163,3.06122448979592,-1.01590254710804
-4.77551020408163,3.30612244897959,-1.03381813847535
-4.77551020408163,3.55102040816327,-1.04146150474946
-4.77551020408163,3.79591836734694,-1.04076954571803
-4.77551020408163,4.04081632653061,-1.03458018350084
-4.77551020408163,4.28571428571429,-1.02653859207663
-4.77551020408163,4.53061224489796,-1.02087313203203
-4.77551020408163,4.77551020408163,-1.02201914162012
-4.77551020408163,5.02040816326531,-1.03408412468817
-4.77551020408163,5.26530612244898,-1.06017302301429
-4.77551020408163,5.51020408163265,-1.10162713425903
-4.77551020408163,5.75510204081633,-1.15727226253754
-4.77551020408163,6,-1.2228147994109
-4.53061224489796,-6,0.015281866882805
-4.53061224489796,-5.75510204081633,0.143833325480762
-4.53061224489796,-5.51020408163265,0.269000992734444
-4.53061224489796,-5.26530612244898,0.382133807210141
-4.53061224489796,-5.02040816326531,0.477504515702659
-4.53061224489796,-4.77551020408163,0.552147069263889
-4.53061224489796,-4.53061224489796,0.60541530877974
-4.53061224489796,-4.28571428571429,0.638403894332672
-4.53061224489796,-4.04081632653061,0.653345704246462
-4.53061224489796,-3.79591836734694,0.65306571069566
-4.53061224489796,-3.55102040816327,0.640537593938474
-4.53061224489796,-3.30612244897959,0.618560952350766
-4.53061224489796,-3.06122448979592,0.589556083078493
-4.53061224489796,-2.81632653061224,0.55546016526281
-4.53061224489796,-2.57142857142857,0.517702280713277
-4.53061224489796,-2.3265306122449,0.477233488602031
-4.53061224489796,-2.08163265306122,0.434590447570937
-4.53061224489796,-1.83673469387755,0.38997532623075
-4.53061224489796,-1.59183673469388,0.343339726698833
-4.53061224489796,-1.3469387755102,0.29446515292951
-4.53061224489796,-1.10204081632653,0.243036574698893
-4.53061224489796,-0.857142857142857,0.188708518373302
-4.53061224489796,-0.612244897959184,0.131164725719793
-4.53061224489796,-0.36734693877551,0.0701728150640693
-4.53061224489796,-0.122448979591837,0.00563476032636755
-4.53061224489796,0.122448979591837,-0.0623673055870736
-4.53061224489796,0.36734693877551,-0.133532063499598
-4.53061224489796,0.612244897959184,-0.207310354630237
-4.53061224489796,0.857142857142857,-0.282891524942474
-4.53061224489796,1.10204081632653,-0.359209683346024
-4.53061224489796,1.3469387755102,-0.434974222490512
-4.53061224489796,1.59183673469388,-0.5087275393163
-4.53061224489796,1.83673469387755,-0.578930769269258
-4.53061224489796,2.08163265306122,-0.644075711215456
-4.53061224489796,2.3265306122449,-0.702818171754527
-4.53061224489796,2.57142857142857,-0.754124852903459
-4.53061224489796,2.81632653061224,-0.797422734157474
-4.53061224489796,3.06122448979592,-0.832736706203366
-4.53061224489796,3.30612244897959,-0.860798081704021
-4.53061224489796,3.55102040816327,-0.883103770851335
-4.53061224489796,3.79591836734694,-0.901903874547709
-4.53061224489796,4.04081632653061,-0.920095100994189
-4.53061224489796,4.28571428571429,-0.941000036238506
-4.53061224489796,4.53061224489796,-0.968019472964819
-4.53061224489796,4.77551020408163,-1.00415831181071
-4.53061224489796,5.02040816326531,-1.05144610626573
-4.53061224489796,5.26530612244898,-1.11030107925292
-4.53061224489796,5.51020408163265,-1.17891939502582
-4.53061224489796,5.75510204081633,-1.25280491447826
-4.53061224489796,6,-1.32458074092315
-4.28571428571429,-6,-0.202667480388087
-4.28571428571429,-5.75510204081633,-0.0889852982661963
-4.28571428571429,-5.51020408163265,0.0341594047626217
-4.28571428571429,-5.26530612244898,0.156408352088621
-4.28571428571429,-5.02040816326531,0.269632763712476
-4.28571428571429,-4.77551020408163,0.368197193496429
-4.28571428571429,-4.53061224489796,0.448862986085825
-4.28571428571429,-4.28571428571429,0.510453053455121
-4.28571428571429,-4.04081632653061,0.55339275931838
-4.28571428571429,-3.79591836734694,0.579220325535127
-4.28571428571429,-3.55102040816327,0.590132857170749
-4.28571428571429,-3.30612244897959,0.588607081344724
-4.28571428571429,-3.06122448979592,0.577111060510562
-4.28571428571429,-2.81632653061224,0.557906252052561
-4.28571428571429,-2.57142857142857,0.532928595490423
-4.28571428571429,-2.3265306122449,0.503732105437123
-4.28571428571429,-2.08163265306122,0.471477529909058
-4.28571428571429,-1.83673469387755,0.436950643447552
-4.28571428571429,-1.59183673469388,0.400598385993601
-4.28571428571429,-1.3469387755102,0.362575211055632
-4.28571428571429,-1.10204081632653,0.322795783174828
-4.28571428571429,-0.857142857142857,0.28099293772593
-4.28571428571429,-0.612244897959184,0.23678123168967
-4.28571428571429,-0.36734693877551,0.189726395036028
-4.28571428571429,-0.122448979591837,0.139419725943879
-4.28571428571429,0.122448979591837,0.0855543724704896
-4.28571428571429,0.36734693877551,0.027998077401718
-4.28571428571429,0.612244897959184,-0.0331450431516227
-4.28571428571429,0.857142857142857,-0.0974921975014344
-4.28571428571429,1.10204081632653,-0.164367359487682
-4.28571428571429,1.3469387755102,-0.232820998761464
-4.28571428571429,1.59183673469388,-0.301687560416418
-4.28571428571429,1.83673469387755,-0.369680050511274
-4.28571428571429,2.08163265306122,-0.435516456176479
-4.28571428571429,2.3265306122449,-0.498068106650388
-4.28571428571429,2.57142857142857,-0.556515927100807
-4.28571428571429,2.81632653061224,-0.610497183385914
-4.28571428571429,3.06122448979592,-0.660222968286664
-4.28571428571429,3.30612244897959,-0.706545485264238
-4.28571428571429,3.55102040816327,-0.750954351761421
-4.28571428571429,3.79591836734694,-0.79548306629581
-4.28571428571429,4.04081632653061,-0.842511131004601
-4.28571428571429,4.28571428571429,-0.894455018785186
-4.28571428571429,4.53061224489796,-0.953353233238351
-4.28571428571429,4.77551020408163,-1.02036787738794
-4.28571428571429,5.02040816326531,-1.09524738075885
-4.28571428571429,5.26530612244898,-1.17582086110365
-4.28571428571429,5.51020408163265,-1.25762049013989
-4.28571428571429,5.75510204081633,-1.33374821290977
-4.28571428571429,6,-1.3951089166096
-4.04081632653061,-6,-0.395351951182517
-4.04081632653061,-5.75510204081633,-0.309013087018596
-4.04081632653061,-5.51020408163265,-0.201624911238729
-4.04081632653061,-5.26530612244898,-0.0838439954907515
-4.04081632653061,-5.02040816326531,0.0349297919870347
-4.04081632653061,-4.77551020408163,0.147187138809214
-4.04081632653061,-4.53061224489796,0.247555083615475
-4.04081632653061,-4.28571428571429,0.332741457118206
-4.04081632653061,-4.04081632653061,0.401277450457126
-4.04081632653061,-3.79591836734694,0.453151486458163
-4.04081632653061,-3.55102040816327,0.489410057758352
-4.04081632653061,-3.30612244897959,0.511779204243819
-4.04081632653061,-3.06122448979592,0.522338741442554
-4.04081632653061,-2.81632653061224,0.523263243857793
-4.04081632653061,-2.57142857142857,0.51663053867137
-4.04081632653061,-2.3265306122449,0.504290278294892
-4.04081632653061,-2.08163265306122,0.487781451325771
-4.04081632653061,-1.83673469387755,0.468287440624239
-4.04081632653061,-1.59183673469388,0.446619248938321
-4.04081632653061,-1.3469387755102,0.423220597770834
-4.04081632653061,-1.10204081632653,0.39819170809521
-4.04081632653061,-0.857142857142857,0.371330861857409
-4.04081632653061,-0.612244897959184,0.342193786463784
-4.04081632653061,-0.36734693877551,0.310170308237045
-4.04081632653061,-0.122448979591837,0.274575746790858
-4.04081632653061,0.122448979591837,0.234751650968091
-4.04081632653061,0.36734693877551,0.190167418655314
-4.04081632653061,0.612244897959184,0.140511900362233
-4.04081632653061,0.857142857142857,0.0857629920345148
-4.04081632653061,1.10204081632653,0.0262239806424855
-4.04081632653061,1.3469387755102,-0.0374818196821793
-4.04081632653061,1.59183673469388,-0.10446203044358
-4.04081632653061,1.83673469387755,-0.173649843752128
-4.04081632653061,2.08163265306122,-0.243934118306719
-4.04081632653061,2.3265306122449,-0.314310810549358
-4.04081632653061,2.57142857142857,-0.384036817115552
-4.04081632653061,2.81632653061224,-0.452764174203392
-4.04081632653061,3.06122448979592,-0.520631424347947
-4.04081632653061,3.30612244897959,-0.588289981584778
-4.04081632653061,3.55102040816327,-0.656846608836378
-4.04081632653061,3.79591836734694,-0.727708843591738
-4.04081632653061,4.04081632653061,-0.802328688151801
-4.04081632653061,4.28571428571429,-0.881851536298159
-4.04081632653061,4.53061224489796,-0.966692455374843
-4.04081632653061,4.77551020408163,-1.05608042968733
-4.04081632653061,5.02040816326531,-1.14763188452122
-4.04081632653061,5.26530612244898,-1.23703515482936
-4.04081632653061,5.51020408163265,-1.31794308112898
-4.04081632653061,5.75510204081633,-1.38217527261748
-4.04081632653061,6,-1.42031717178694
-3.79591836734694,-6,-0.554372946017806
-3.79591836734694,-5.75510204081633,-0.502760812988709
-3.79591836734694,-5.51020408163265,-0.421052571191168
-3.79591836734694,-5.26530612244898,-0.318973806812308
-3.79591836734694,-5.02040816326531,-0.206073856227005
-3.79591836734694,-4.77551020408163,-0.0908183324226018
-3.79591836734694,-4.53061224489796,0.0199516339750163
-3.79591836734694,-4.28571428571429,0.121236510611885
-3.79591836734694,-4.04081632653061,0.209844700808377
-3.79591836734694,-3.79591836734694,0.284189641344776
-3.79591836734694,-3.55102040816327,0.343993069140965
-3.79591836734694,-3.30612244897959,0.389955277728777
-3.79591836734694,-3.06122448979592,0.423435452927514
-3.79591836734694,-2.81632653061224,0.446168131181365
-3.79591836734694,-2.57142857142857,0.460027788158869
-3.79591836734694,-2.3265306122449,0.46684357970885
-3.79591836734694,-2.08163265306122,0.468260393445985
-3.79591836734694,-1.83673469387755,0.465640046560481
-3.79591836734694,-1.59183673469388,0.459996725814
-3.79591836734694,-1.3469387755102,0.451962495258013
-3.79591836734694,-1.10204081632653,0.441780803902358
-3.79591836734694,-0.857142857142857,0.42932748360036
-3.79591836734694,-0.612244897959184,0.414159093658627
-3.79591836734694,-0.36734693877551,0.395587364889729
-3.79591836734694,-0.122448979591837,0.372776043199082
-3.79591836734694,0.122448979591837,0.34485312407556
-3.79591836734694,0.36734693877551,0.311028071897395
-3.79591836734694,0.612244897959184,0.270701016342341
-3.79591836734694,0.857142857142857,0.223549922573573
-3.79591836734694,1.10204081632653,0.169582892183573
-3.79591836734694,1.3469387755102,0.109146221606289
-3.79591836734694,1.59183673469388,0.0428843293499169
-3.79591836734694,1.83673469387755,-0.0283455319545832
-3.79591836734694,2.08163265306122,-0.103593698660078
-3.79591836734694,2.3265306122449,-0.181957091837144
-3.79591836734694,2.57142857142857,-0.262715358167643
-3.79591836734694,2.81632653061224,-0.345440177074095
-3.79591836734694,3.06122448979592,-0.430053920931822
-3.79591836734694,3.30612244897959,-0.516816885754378
-3.79591836734694,3.55102040816327,-0.606228193948892
-3.79591836734694,3.79591836734694,-0.698834145860634
-3.79591836734694,4.04081632653061,-0.794949200994509
-3.79591836734694,4.28571428571429,-0.894308782459956
-3.79591836734694,4.53061224489796,-0.995689336588236
-3.79591836734694,4.77551020408163,-1.09654856225663
-3.79591836734694,5.02040816326531,-1.19275546689637
-3.79591836734694,5.26530612244898,-1.2784925760379
-3.79591836734694,5.51020408163265,-1.34641643411952
-3.79591836734694,5.75510204081633,-1.38815159363415
-3.79591836734694,6,-1.39516160466449
-3.55102040816327,-6,-0.678593543967638
-3.55102040816327,-5.75510204081633,-0.664093366799436
-3.55102040816327,-5.51020408163265,-0.613594681364778
-3.55102040816327,-5.26530612244898,-0.534976091063822
-3.55102040816327,-5.02040816326531,-0.436983822611258
-3.55102040816327,-4.77551020408163,-0.328163584582763
-3.55102040816327,-4.53061224489796,-0.216099599803334
-3.55102040816327,-4.28571428571429,-0.10696338066418
-3.55102040816327,-4.04081632653061,-0.00533221936530026
-3.55102040816327,-3.79591836734694,0.0857844758369558
-3.55102040816327,-3.55102040816327,0.16477811447631
-3.55102040816327,-3.30612244897959,0.231194202464991
-3.55102040816327,-3.06122448979592,0.285454824664886
-3.55102040816327,-2.81632653061224,0.328584970396868
-3.55102040816327,-2.57142857142857,0.36196404682416
-3.55102040816327,-2.3265306122449,0.387113268487322
-3.55102040816327,-2.08163265306122,0.405522270956425
-3.55102040816327,-1.83673469387755,0.418514173878233
-3.55102040816327,-1.59183673469388,0.427146795800271
-3.55102040816327,-1.3469387755102,0.432147897583461
-3.55102040816327,-1.10204081632653,0.433883219044289
-3.55102040816327,-0.857142857142857,0.432356781976903
-3.55102040816327,-0.612244897959184,0.427242801364235
-3.55102040816327,-0.36734693877551,0.417947248507459
-3.55102040816327,-0.122448979591837,0.403694700223873
-3.55102040816327,0.122448979591837,0.383633006762654
-3.55102040816327,0.36734693877551,0.356945212248074
-3.55102040816327,0.612244897959184,0.322955883411252
-3.55102040816327,0.857142857142857,0.281218299640487
-3.55102040816327,1.10204081632653,0.231570337637661
-3.55102040816327,1.3469387755102,0.174150471973152
-3.55102040816327,1.59183673469388,0.109370796163707
-3.55102040816327,1.83673469387755,0.0378506402434344
-3.55102040816327,2.08163265306122,-0.0396787540348326
-3.55102040816327,2.3265306122449,-0.122482001885336
-3.55102040816327,2.57142857142857,-0.209919066257761
-3.55102040816327,2.81632653061224,-0.301514070804249
-3.55102040816327,3.06122448979592,-0.396972333004013
-3.55102040816327,3.30612244897959,-0.496128931654665
-3.55102040816327,3.55102040816327,-0.598819576899182
-3.55102040816327,3.79591836734694,-0.70467480868805
-3.55102040816327,4.04081632653061,-0.812851242871798
-3.55102040816327,4.28571428571429,-0.921728133128772
-3.55102040816327,4.53061224489796,-1.02861294053409
-3.55102040816327,4.77551020408163,-1.1295142455512
-3.55102040816327,5.02040816326531,-1.21905159695504
-3.55102040816327,5.26530612244898,-1.29057608010639
-3.55102040816327,5.51020408163265,-1.33656789808753
-3.55102040816327,5.75510204081633,-1.34935322845011
-3.55102040816327,6,-1.32213819380251
-3.30612244897959,-6,-0.77190052961772
-3.30612244897959,-5.75510204081633,-0.792761954505859
-3.30612244897959,-5.51020408163265,-0.774897338342818
-3.30612244897959,-5.26530612244898,-0.723779208113651
-3.30612244897959,-5.02040816326531,-0.646652420240096
-3.30612244897959,-4.77551020408163,-0.55141562234288
-3.30612244897959,-4.53061224489796,-0.445725344247561
-3.30612244897959,-4.28571428571429,-0.3363677181957
-3.30612244897959,-4.04081632653061,-0.228892217648839
-3.30612244897959,-3.79591836734694,-0.127469652064053
-3.30612244897959,-3.55102040816327,-0.0349212085329037
-3.30612244897959,-3.30612244897959,0.0471372320175983
-3.30612244897959,-3.06122448979592,0.118085391655806
-3.30612244897959,-2.81632653061224,0.178063140284795
-3.30612244897959,-2.57142857142857,0.227737511452392
-3.30612244897959,-2.3265306122449,0.268090008497723
-3.30612244897959,-2.08163265306122,0.300233808463636
-3.30612244897959,-1.83673469387755,0.325264826109445
-3.30612244897959,-1.59183673469388,0.344147311188237
-3.30612244897959,-1.3469387755102,0.357633144492465
-3.30612244897959,-1.10204081632653,0.366213535473449
-3.30612244897959,-0.857142857142857,0.370101679254831
-3.30612244897959,-0.612244897959184,0.369244522792234
-3.30612244897959,-0.36734693877551,0.363360781774604
-3.30612244897959,-0.122448979591837,0.352000697862735
-3.30612244897959,0.122448979591837,0.334620973344835
-3.30612244897959,0.36734693877551,0.310666333554735
-3.30612244897959,0.612244897959184,0.279647821766885
-3.30612244897959,0.857142857142857,0.241207767859131
-3.30612244897959,1.10204081632653,0.195162755539352
-3.30612244897959,1.3469387755102,0.141518923768011
-3.30612244897959,1.59183673469388,0.0804583251993592
-3.30612244897959,1.83673469387755,0.0123002711874085
-3.30612244897959,2.08163265306122,-0.0625531527760441
-3.30612244897959,2.3265306122449,-0.143673771246409
-3.30612244897959,2.57142857142857,-0.23064973739361
-3.30612244897959,2.81632653061224,-0.323096635312649
-3.30612244897959,3.06122448979592,-0.420622293211521
-3.30612244897959,3.30612244897959,-0.522735249010697
-3.30612244897959,3.55102040816327,-0.628694508855691
-3.30612244897959,3.79591836734694,-0.737308452680734
-3.30612244897959,4.04081632653061,-0.846702945139391
-3.30612244897959,4.28571428571429,-0.954092021725572
-3.30612244897959,4.53061224489796,-1.05559752730829
-3.30612244897959,4.77551020408163,-1.14617465906297
-3.30612244897959,5.02040816326531,-1.2197055432426
-3.30612244897959,5.26530612244898,-1.26931903381248
-3.30612244897959,5.51020408163265,-1.28797780607938
-3.30612244897959,5.75510204081633,-1.26934003674717
-3.30612244897959,6,-1.20885099213819
-3.06122448979592,-6,-0.840837482501683
-3.06122448979592,-5.75510204081633,-0.89240105146429
-3.06122448979592,-5.51020408163265,-0.905309665070451
-3.06122448979592,-5.26530612244898,-0.882403482006052
-3.06122448979592,-5.02040816326531,-0.82900225309759
-3.06122448979592,-4.77551020408163,-0.751830798067653
-3.06122448979592,-4.53061224489796,-0.658070396645037
-3.06122448979592,-4.28571428571429,-0.554616877035521
-3.06122448979592,-4.04081632653061,-0.447572183443859
-3.06122448979592,-3.79591836734694,-0.341957012962148
-3.06122448979592,-3.55102040816327,-0.241608369010454
-3.06122448979592,-3.30612244897959,-0.149215463303619
-3.06122448979592,-3.06122448979592,-0.0664468841116481
-3.06122448979592,-2.81632653061224,0.00587231090428464
-3.06122448979592,-2.57142857142857,0.0675661101937283
-3.06122448979592,-2.3265306122449,0.118918730272122
-3.06122448979592,-2.08163265306122,0.160505935409363
-3.06122448979592,-1.83673469387755,0.19305406951916
-3.06122448979592,-1.59183673469388,0.217329391815734
-3.06122448979592,-1.3469387755102,0.23405707625546
-3.06122448979592,-1.10204081632653,0.243867379934545
-3.06122448979592,-0.857142857142857,0.247265561583894
-3.06122448979592,-0.612244897959184,0.244621724635304
-3.06122448979592,-0.36734693877551,0.236176557587914
-3.06122448979592,-0.122448979591837,0.222058772639749
-3.06122448979592,0.122448979591837,0.202309870669442
-3.06122448979592,0.36734693877551,0.176911777455603
-3.06122448979592,0.612244897959184,0.145813069145942
-3.06122448979592,0.857142857142857,0.108950115239659
-3.06122448979592,1.10204081632653,0.0662606449729511
-3.06122448979592,1.3469387755102,0.0176890140316768
-3.06122448979592,1.59183673469388,-0.0368152961633773
-3.06122448979592,1.83673469387755,-0.0973019215677682
-3.06122448979592,2.08163265306122,-0.163820206286518
-3.06122448979592,2.3265306122449,-0.236407931635749
-3.06122448979592,2.57142857142857,-0.315059168452517
-3.06122448979592,2.81632653061224,-0.399662869298816
-3.06122448979592,3.06122448979592,-0.489906247085838
-3.06122448979592,3.30612244897959,-0.585141466725236
-3.06122448979592,3.55102040816327,-0.684220797447359
-3.06122448979592,3.79591836734694,-0.785313986761901
-3.06122448979592,4.04081632653061,-0.885731720831684
-3.06122448979592,4.28571428571429,-0.981789629873269
-3.06122448979592,4.53061224489796,-1.06875673237359
-3.06122448979592,4.77551020408163,-1.14093809423403
-3.06122448979592,5.02040816326531,-1.19194071128241
-3.06122448979592,5.26530612244898,-1.21516069587295
-3.06122448979592,5.51020408163265,-1.2045054801937
-3.06122448979592,5.75510204081633,-1.15532494696516
-3.06122448979592,6,-1.06547088963187
-2.81632653061224,-6,-0.892608220066128
-2.81632653061224,-5.75510204081633,-0.968571682494196
-2.81632653061224,-5.51020408163265,-1.00814408843468
-2.81632653061224,-5.26530612244898,-1.01157489945884
-2.81632653061224,-5.02040816326531,-0.982083446194704
-2.81632653061224,-4.77551020408163,-0.924899949255266
-2.81632653061224,-4.53061224489796,-0.846334295348745
-2.81632653061224,-4.28571428571429,-0.752980782809882
-2.81632653061224,-4.04081632653061,-0.651113627302855
-2.81632653061224,-3.79591836734694,-0.546284993064686
-2.81632653061224,-3.55102040816327,-0.443107498305906
-2.81632653061224,-3.30612244897959,-0.345186144533736
-2.81632653061224,-3.06122448979592,-0.255158194869347
-2.81632653061224,-2.81632653061224,-0.174800700659251
-2.81632653061224,-2.57142857142857,-0.105171223318199
-2.81632653061224,-2.3265306122449,-0.0467553841796333
-2.81632653061224,-2.08163265306122,0.000396582141678448
-2.81632653061224,-1.83673469387755,0.0365542473193844
-2.81632653061224,-1.59183673469388,0.0622158497832532
-2.81632653061224,-1.3469387755102,0.0780401829120387
-2.81632653061224,-1.10204081632653,0.0847969029467928
-2.81632653061224,-0.857142857142857,0.0833290562152426
-2.81632653061224,-0.612244897959184,0.0745214534988338
-2.81632653061224,-0.36734693877551,0.0592695077667297
-2.81632653061224,-0.122448979591837,0.038444973294841
-2.81632653061224,0.122448979591837,0.0128573065541984
-2.81632653061224,0.36734693877551,-0.0167882730842823
-2.81632653061224,0.612244897959184,-0.0499328653481094
-2.81632653061224,0.857142857142857,-0.0862014308139984
-2.81632653061224,1.10204081632653,-0.125430299109231
-2.81632653061224,1.3469387755102,-0.167679084517035
-2.81632653061224,1.59183673469388,-0.213222036521667
-2.81632653061224,1.83673469387755,-0.262514916509732
-2.81632653061224,2.08163265306122,-0.316134837063247
-2.81632653061224,2.3265306122449,-0.374691984945334
-2.81632653061224,2.57142857142857,-0.438713750804882
-2.81632653061224,2.81632653061224,-0.508503643674589
-2.81632653061224,3.06122448979592,-0.583979761675024
-2.81632653061224,3.30612244897959,-0.664500889064997
-2.81632653061224,3.55102040816327,-0.74869281531751
-2.81632653061224,3.79591836734694,-0.834293322450234
-2.81632653061224,4.04081632653061,-0.918041132949272
-2.81632653061224,4.28571428571429,-0.995641000459721
-2.81632653061224,4.53061224489796,-1.06184235081694
-2.81632653061224,4.77551020408163,-1.11066997020476
-2.81632653061224,5.02040816326531,-1.13583915164374
-2.81632653061224,5.26530612244898,-1.1313713237704
-2.81632653061224,5.51020408163265,-1.09239709752398
-2.81632653061224,5.75510204081633,-1.01609135250852
-2.81632653061224,6,-0.902632160125377
-2.57142857142857,-6,-0.933677500005371
-2.57142857142857,-5.75510204081633,-1.02719266380764
-2.57142857142857,-5.51020408163265,-1.08809014186411
-2.57142857142857,-5.26530612244898,-1.11425723957073
-2.57142857142857,-5.02040816326531,-1.10683401990857
-2.57142857142857,-4.77551020408163,-1.06941664206414
-2.57142857142857,-4.53061224489796,-1.00719666140997
-2.57142857142857,-4.28571428571429,-0.926163310085611
-2.57142857142857,-4.04081632653061,-0.832446005619662
-2.57142857142857,-3.79591836734694,-0.73183030009735
-2.57142857142857,-3.55102040816327,-0.629446823769716
-2.57142857142857,-3.30612244897959,-0.529610713671256
-2.57142857142857,-3.06122448979592,-0.435777524552337
-2.57142857142857,-2.81632653061224,-0.350578517562243
-2.57142857142857,-2.57142857142857,-0.275901010709825
-2.57142857142857,-2.3265306122449,-0.212985850806632
-2.57142857142857,-2.08163265306122,-0.162522161871034
-2.57142857142857,-1.83673469387755,-0.124727941305243
-2.57142857142857,-1.59183673469388,-0.0994128039147813
-2.57142857142857,-1.3469387755102,-0.0860254909387296
-2.57142857142857,-1.10204081632653,-0.0836931553788671
-2.57142857142857,-0.857142857142857,-0.0912615929538206
-2.57142857142857,-0.612244897959184,-0.107345426519884
-2.57142857142857,-0.36734693877551,-0.130394960439226
-2.57142857142857,-0.122448979591837,-0.158782479492276
-2.57142857142857,0.122448979591837,-0.190905906218517
-2.57142857142857,0.36734693877551,-0.225302837137849
-2.57142857142857,0.612244897959184,-0.2607639485483
-2.57142857142857,0.857142857142857,-0.296432342290139
-2.57142857142857,1.10204081632653,-0.331875044635484
-2.57142857142857,1.3469387755102,-0.367114651043804
-2.57142857142857,1.59183673469388,-0.402612710668327
-2.57142857142857,1.83673469387755,-0.43920124090003
-2.57142857142857,2.08163265306122,-0.477963968945639
-2.57142857142857,2.3265306122449,-0.520073764353712
-2.57142857142857,2.57142857142857,-0.566596724723581
-2.57142857142857,2.81632653061224,-0.618276327110249
-2.57142857142857,3.06122448979592,-0.675313158566697
-2.57142857142857,3.30612244897959,-0.737157478165931
-2.57142857142857,3.55102040816327,-0.802333816558581
-2.57142857142857,3.79591836734694,-0.868319380694162
-2.57142857142857,4.04081632653061,-0.931501118443321
-2.57142857142857,4.28571428571429,-0.987239111134908
-2.57142857142857,4.53061224489796,-1.03006486597502
-2.57142857142857,4.77551020408163,-1.05403967800902
-2.57142857142857,5.02040816326531,-1.05328769576318
-2.57142857142857,5.26530612244898,-1.02269803080439
-2.57142857142857,5.51020408163265,-0.958758711719209
-2.57142857142857,5.75510204081633,-0.860443318955252
-2.57142857142857,6,-0.730023104280265
-2.3265306122449,-6,-0.968989962641279
-2.3265306122449,-5.75510204081633,-1.07348957699937
-2.3265306122449,-5.51020408163265,-1.15000415681327
-2.3265306122449,-5.26530612244898,-1.19439518455549
-2.3265306122449,-5.02040816326531,-1.20588081202601
-2.3265306122449,-4.77551020408163,-1.18642534261404
-2.3265306122449,-4.53061224489796,-1.13998405836705
-2.3265306122449,-4.28571428571429,-1.07174132923093
-2.3265306122449,-4.04081632653061,-0.987435952388555
-2.3265306122449,-3.79591836734694,-0.892824906925138
-2.3265306122449,-3.55102040816327,-0.793301240950528
-2.3265306122449,-3.30612244897959,-0.69365624180415
-2.3265306122449,-3.06122448979592,-0.597960489421406
-2.3265306122449,-2.81632653061224,-0.509531498993284
-2.3265306122449,-2.57142857142857,-0.430955433860925
-2.3265306122449,-2.3265306122449,-0.364134766482961
-2.3265306122449,-2.08163265306122,-0.31034096700413
-2.3265306122449,-1.83673469387755,-0.27025978612176
-2.3265306122449,-1.59183673469388,-0.244025198326841
-2.3265306122449,-1.3469387755102,-0.23124548629485
-2.3265306122449,-1.10204081632653,-0.231030343294768
-2.3265306122449,-0.857142857142857,-0.242030543849208
-2.3265306122449,-0.612244897959184,-0.262501328694025
-2.3265306122449,-0.36734693877551,-0.290397275206998
-2.3265306122449,-0.122448979591837,-0.323500690923055
-2.3265306122449,0.122448979591837,-0.359578530322462
-2.3265306122449,0.36734693877551,-0.396555822999453
-2.3265306122449,0.612244897959184,-0.432687976995352
-2.3265306122449,0.857142857142857,-0.466711218514729
-2.3265306122449,1.10204081632653,-0.49795052945853
-2.3265306122449,1.3469387755102,-0.526367837746208
-2.3265306122449,1.59183673469388,-0.552539385726829
-2.3265306122449,1.83673469387755,-0.577559139784756
-2.3265306122449,2.08163265306122,-0.602873533262152
-2.3265306122449,2.3265306122449,-0.630060500353036
-2.3265306122449,2.57142857142857,-0.660571708845248
-2.3265306122449,2.81632653061224,-0.695460685249518
-2.3265306122449,3.06122448979592,-0.735121260115916
-2.3265306122449,3.30612244897959,-0.77906101482381
-2.3265306122449,3.55102040816327,-0.825733959106608
-2.3265306122449,3.79591836734694,-0.872456145894316
-2.3265306122449,4.04081632653061,-0.915427476417681
-2.3265306122449,4.28571428571429,-0.949881937183959
-2.3265306122449,4.53061224489796,-0.970385449190014
-2.3265306122449,4.77551020408163,-0.971293186536905
-2.3265306122449,5.02040816326531,-0.947364141963236
-2.3265306122449,5.26530612244898,-0.894507843525474
-2.3265306122449,5.51020408163265,-0.810605878661217
-2.3265306122449,5.75510204081633,-0.696311269229608
-2.3265306122449,6,-0.555687403535182
-2.08163265306122,-6,-1.00170546657195
-2.08163265306122,-5.75510204081633,-1.11144246085868
-2.08163265306122,-5.51020408163265,-1.19813643892459
-2.08163265306122,-5.26530612244898,-1.25600122913731
-2.08163265306122,-5.02040816326531,-1.2825704659159
-2.08163265306122,-4.77551020408163,-1.27827808641402
-2.08163265306122,-4.53061224489796,-1.24582692969873
-2.08163265306122,-4.28571428571429,-1.18948774198686
-2.08163265306122,-4.04081632653061,-1.11443395042432
-2.08163265306122,-3.79591836734694,-1.02617777303805
-2.08163265306122,-3.55102040816327,-0.93013767304239
-2.08163265306122,-3.30612244897959,-0.831339553734499
-2.08163265306122,-3.06122448979592,-0.73423551413832
-2.08163265306122,-2.81632653061224,-0.642613842805923
-2.08163265306122,-2.57142857142857,-0.559570768004795
-2.08163265306122,-2.3265306122449,-0.487516611150575
-2.08163265306122,-2.08163265306122,-0.428194778352459
-2.08163265306122,-1.83673469387755,-0.382699984322274
-2.08163265306122,-1.59183673469388,-0.351490830579425
-2.08163265306122,-1.3469387755102,-0.334399983031651
-2.08163265306122,-1.10204081632653,-0.330651410806293
-2.08163265306122,-0.857142857142857,-0.338897385972789
-2.08163265306122,-0.612244897959184,-0.357287580194124
-2.08163265306122,-0.36734693877551,-0.383578644002149
-2.08163265306122,-0.122448979591837,-0.415285831045868
-2.08163265306122,0.122448979591837,-0.449869842746365
-2.08163265306122,0.36734693877551,-0.48494377451509
-2.08163265306122,0.612244897959184,-0.518478516135523
-2.08163265306122,0.857142857142857,-0.54898155468996
-2.08163265306122,1.10204081632653,-0.575624630002381
-2.08163265306122,1.3469387755102,-0.598300159406038
-2.08163265306122,1.59183673469388,-0.617594117095677
-2.08163265306122,1.83673469387755,-0.634672881517055
-2.08163265306122,2.08163265306122,-0.651091897854829
-2.08163265306122,2.3265306122449,-0.668543308010999
-2.08163265306122,2.57142857142857,-0.688566788443797
-2.08163265306122,2.81632653061224,-0.71225209455245
-2.08163265306122,3.06122448979592,-0.739963277749372
-2.08163265306122,3.30612244897959,-0.771113796384791
-2.08163265306122,3.55102040816327,-0.804019625874307
-2.08163265306122,3.79591836734694,-0.83585471670346
-2.08163265306122,4.04081632653061,-0.862729994011645
-2.08163265306122,4.28571428571429,-0.879913024568168
-2.08163265306122,4.53061224489796,-0.882199156941773
-2.08163265306122,4.77551020408163,-0.864434409701205
-2.08163265306122,5.02040816326531,-0.822173571444615
-2.08163265306122,5.26530612244898,-0.752432502797317
-2.08163265306122,5.51020408163265,-0.65446180219318
-2.08163265306122,5.75510204081633,-0.530432859525249
-2.08163265306122,6,-0.385893479369905
-1.83673469387755,-6,-1.03329871915559
-1.83673469387755,-5.75510204081633,-1.14363163870584
-1.83673469387755,-5.51020408163265,-1.23575293412441
-1.83673469387755,-5.26530612244898,-1.30260069264226
-1.83673469387755,-5.02040816326531,-1.34029632398668
-1.83673469387755,-4.77551020408163,-1.34790688351278
-1.83673469387755,-4.53061224489796,-1.326941815655
-1.83673469387755,-4.28571428571429,-1.28072581207909
-1.83673469387755,-4.04081632653061,-1.21376013468256
-1.83673469387755,-3.79591836734694,-1.13114907318127
-1.83673469387755,-3.55102040816327,-1.03813392021663
-1.83673469387755,-3.30612244897959,-0.939748456980964
-1.83673469387755,-3.06122448979592,-0.840589284164021
-1.83673469387755,-2.81632653061224,-0.744681433673244
-1.83673469387755,-2.57142857142857,-0.655413625512532
-1.83673469387755,-2.3265306122449,-0.575517029797139
-1.83673469387755,-2.08163265306122,-0.507065174174446
-1.83673469387755,-1.83673469387755,-0.451479430248704
-1.83673469387755,-1.59183673469388,-0.409532947057739
-1.83673469387755,-1.3469387755102,-0.381354428125544
-1.83673469387755,-1.10204081632653,-0.366440138515763
-1.83673469387755,-0.857142857142857,-0.363686532913483
-1.83673469387755,-0.612244897959184,-0.37145600745769
-1.83673469387755,-0.36734693877551,-0.387684405029575
-1.83673469387755,-0.122448979591837,-0.410031840138707
-1.83673469387755,0.122448979591837,-0.436069661682603
-1.83673469387755,0.36734693877551,-0.463487802604444
-1.83673469387755,0.612244897959184,-0.490300176560513
-1.83673469387755,0.857142857142857,-0.51502254883081
-1.83673469387755,1.10204081632653,-0.536798142046041
-1.83673469387755,1.3469387755102,-0.555451091114022
-1.83673469387755,1.59183673469388,-0.571455985480179
-1.83673469387755,1.83673469387755,-0.58582184702141
-1.83673469387755,2.08163265306122,-0.599899434806349
-1.83673469387755,2.3265306122449,-0.615130230218721
-1.83673469387755,2.57142857142857,-0.632762660612582
-1.83673469387755,2.81632653061224,-0.65356543762393
-1.83673469387755,3.06122448979592,-0.677569301670971
-1.83673469387755,3.30612244897959,-0.703867466270076
-1.83673469387755,3.55102040816327,-0.730502375923204
-1.83673469387755,3.79591836734694,-0.754462650604957
-1.83673469387755,4.04081632653061,-0.771809454650049
-1.83673469387755,4.28571428571429,-0.777945480108416
-1.83673469387755,4.53061224489796,-0.768031051857733
-1.83673469387755,4.77551020408163,-0.737538870072478
-1.83673469387755,5.02040816326531,-0.682920026311041
-1.83673469387755,5.26530612244898,-0.602328482713412
-1.83673469387755,5.51020408163265,-0.496320364543079
-1.83673469387755,5.75510204081633,-0.368412131420399
-1.83673469387755,6,-0.225355272569105
-1.59183673469388,-6,-1.06387140702057
-1.59183673469388,-5.75510204081633,-1.17135382676889
-1.59183673469388,-5.51020408163265,-1.26505709547816
-1.59183673469388,-5.26530612244898,-1.33697904149378
-1.59183673469388,-5.02040816326531,-1.38210423565869
-1.59183673469388,-4.77551020408163,-1.39832973027878
-1.59183673469388,-4.53061224489796,-1.38608391220047
-1.59183673469388,-4.28571428571429,-1.3477761381743
-1.59183673469388,-4.04081632653061,-1.28719307703752
-1.59183673469388,-3.79591836734694,-1.20892680152296
-1.59183673469388,-3.55102040816327,-1.11788768479861
-1.59183673469388,-3.30612244897959,-1.01892703044786
-1.59183673469388,-3.06122448979592,-0.916572408822079
-1.59183673469388,-2.81632653061224,-0.814863371345544
-1.59183673469388,-2.57142857142857,-0.717266116598982
-1.59183673469388,-2.3265306122449,-0.626642060109854
-1.59183673469388,-2.08163265306122,-0.545246380561234
-1.59183673469388,-1.83673469387755,-0.474737654560467
-1.59183673469388,-1.59183673469388,-0.416187487053593
-1.59183673469388,-1.3469387755102,-0.370087943675898
-1.59183673469388,-1.10204081632653,-0.336362594467844
-1.59183673469388,-0.857142857142857,-0.314392171331441
-1.59183673469388,-0.612244897959184,-0.303066949343534
-1.59183673469388,-0.36734693877551,-0.30087475777715
-1.59183673469388,-0.122448979591837,-0.306026902172327
-1.59183673469388,0.122448979591837,-0.316615949836776
-1.59183673469388,0.36734693877551,-0.330791318026401
-1.59183673469388,0.612244897959184,-0.346932699817549
-1.59183673469388,0.857142857142857,-0.363798760820329
-1.59183673469388,1.10204081632653,-0.38062968612781
-1.59183673469388,1.3469387755102,-0.397186791705886
-1.59183673469388,1.59183673469388,-0.413719729476085
-1.59183673469388,1.83673469387755,-0.430860658236767
-1.59183673469388,2.08163265306122,-0.449453845245332
-1.59183673469388,2.3265306122449,-0.470337317922065
-1.59183673469388,2.57142857142857,-0.494099496577681
-1.59183673469388,2.81632653061224,-0.520837717438206
-1.59183673469388,3.06122448979592,-0.549947157021584
-1.59183673469388,3.30612244897959,-0.579968201164082
-1.59183673469388,3.55102040816327,-0.608518209790742
-1.59183673469388,3.79591836734694,-0.632330216614249
-1.59183673469388,4.04081632653061,-0.647416273546033
-1.59183673469388,4.28571428571429,-0.649366250277704
-1.59183673469388,4.53061224489796,-0.633782765121808
-1.59183673469388,4.77551020408163,-0.59683816745582
-1.59183673469388,5.02040816326531,-0.535919059999226
-1.59183673469388,5.26530612244898,-0.450297784730932
-1.59183673469388,5.51020408163265,-0.341740607780049
-1.59183673469388,5.75510204081633,-0.214933758152611
-1.59183673469388,6,-0.0775888196027754
-1.3469387755102,-6,-1.09255309700618
-1.3469387755102,-5.75510204081633,-1.19488889948899
-1.3469387755102,-5.51020408163265,-1.28730641769579
-1.3469387755102,-5.26530612244898,-1.36114723743301
-1.3469387755102,-5.02040816326531,-1.41051819588678
-1.3469387755102,-4.77551020408163,-1.43235704343568
-1.3469387755102,-4.53061224489796,-1.42616030053847
-1.3469387755102,-4.28571428571429,-1.39350491264256
-1.3469387755102,-4.04081632653061,-1.33748079335657
-1.3469387755102,-3.79591836734694,-1.26212559849418
-1.3469387755102,-3.55102040816327,-1.17192413145752
-1.3469387755102,-3.30612244897959,-1.07140773974327
-1.3469387755102,-3.06122448979592,-0.964866397689443
-1.3469387755102,-2.81632653061224,-0.856168617041042
-1.3469387755102,-2.57142857142857,-0.748671876177796
-1.3469387755102,-2.3265306122449,-0.645198865081578
-1.3469387755102,-2.08163265306122,-0.548052601963163
-1.3469387755102,-1.83673469387755,-0.45904631077463
-1.3469387755102,-1.59183673469388,-0.37953109140854
-1.3469387755102,-1.3469387755102,-0.310414112671972
-1.3469387755102,-1.10204081632653,-0.252169772035719
-1.3469387755102,-0.857142857142857,-0.20485336668536
-1.3469387755102,-0.612244897959184,-0.168129470879145
-1.3469387755102,-0.36734693877551,-0.141324999492581
-1.3469387755102,-0.122448979591837,-0.123510933365717
-1.3469387755102,0.122448979591837,-0.113608962188789
-1.3469387755102,0.36734693877551,-0.110512143994039
-1.3469387755102,0.612244897959184,-0.113203852327472
-1.3469387755102,0.857142857142857,-0.120857654437914
-1.3469387755102,1.10204081632653,-0.132902323479914
-1.3469387755102,1.3469387755102,-0.149040306641266
-1.3469387755102,1.59183673469388,-0.169213741701499
-1.3469387755102,1.83673469387755,-0.193518611146736
-1.3469387755102,2.08163265306122,-0.222074045970532
-1.3469387755102,2.3265306122449,-0.254859524414528
-1.3469387755102,2.57142857142857,-0.291537339236824
-1.3469387755102,2.81632653061224,-0.33128101780871
-1.3469387755102,3.06122448979592,-0.372632334929729
-1.3469387755102,3.30612244897959,-0.413410220347669
-1.3469387755102,3.55102040816327,-0.450694259998753
-1.3469387755102,3.79591836734694,-0.480903453146305
-1.3469387755102,4.04081632653061,-0.499986909696029
-1.3469387755102,4.28571428571429,-0.503736359731111
-1.3469387755102,4.53061224489796,-0.48821953493949
-1.3469387755102,4.77551020408163,-0.450317551509283
-1.3469387755102,5.02040816326531,-0.38832784197899
-1.3469387755102,5.26530612244898,-0.302567699900892
-1.3469387755102,5.51020408163265,-0.195884899166945
-1.3469387755102,5.75510204081633,-0.0739565355600173
-1.3469387755102,6,0.0547566162153893
-1.10204081632653,-6,-1.11790495913574
-1.10204081632653,-5.75510204081633,-1.21382376375172
-1.10204081632653,-5.51020408163265,-1.30303109629344
-1.10204081632653,-5.26530612244898,-1.37644099454651
-1.10204081632653,-5.02040816326531,-1.42751584668645
-1.10204081632653,-4.77551020408163,-1.45244650851914
-1.10204081632653,-4.53061224489796,-1.44997173330882
-1.10204081632653,-4.28571428571429,-1.42096153293914
-1.10204081632653,-4.04081632653061,-1.36788121904785
-1.10204081632653,-3.79591836734694,-1.29423236969232
-1.10204081632653,-3.55102040816327,-1.20404162134592
-1.10204081632653,-3.30612244897959,-1.10144287266329
-1.10204081632653,-3.06122448979592,-0.990375496671694
-1.10204081632653,-2.81632653061224,-0.874401246147079
-1.10204081632653,-2.57142857142857,-0.756626120675752
-1.10204081632653,-2.3265306122449,-0.639701406964042
-1.10204081632653,-2.08163265306122,-0.525871724676192
-1.10204081632653,-1.83673469387755,-0.417038268119753
-1.10204081632653,-1.59183673469388,-0.314812365310885
-1.10204081632653,-1.3469387755102,-0.22054602932127
-1.10204081632653,-1.10204081632653,-0.135338911551201
-1.10204081632653,-0.857142857142857,-0.0600311767346254
-1.10204081632653,-0.612244897959184,0.00480344375274196
-1.10204081632653,-0.36734693877551,0.0588514940697479
-1.10204081632653,-0.122448979591837,0.102033557157432
-1.10204081632653,0.122448979591837,0.13445876725753
-1.10204081632653,0.36734693877551,0.156367698418872
-1.10204081632653,0.612244897959184,0.168075155686662
-1.10204081632653,0.857142857142857,0.169924891806153
-1.10204081632653,1.10204081632653,0.162266021521972
-1.10204081632653,1.3469387755102,0.145457119951964
-1.10204081632653,1.59183673469388,0.119899822218441
-1.10204081632653,1.83673469387755,0.0860999123149187
-1.10204081632653,2.08163265306122,0.0447506374108547
-1.10204081632653,2.3265306122449,-0.00316978895910984
-1.10204081632653,2.57142857142857,-0.0562970445983439
-1.10204081632653,2.81632653061224,-0.112788886755957
-1.10204081632653,3.06122448979592,-0.170257975930965
-1.10204081632653,3.30612244897959,-0.225746693113422
-1.10204081632653,3.55102040816327,-0.275762635154552
-1.10204081632653,3.79591836734694,-0.316393362276591
-1.10204081632653,4.04081632653061,-0.343516440009164
-1.10204081632653,4.28571428571429,-0.353114677734392
-1.10204081632653,4.53061224489796,-0.341695511995286
-1.10204081632653,4.77551020408163,-0.306796832702292
-1.10204081632653,5.02040816326531,-0.247539149539311
-1.10204081632653,5.26530612244898,-0.165157237612756
-1.10204081632653,5.51020408163265,-0.0634167503994023
-1.10204081632653,5.75510204081633,0.0512012932243761
-1.10204081632653,6,0.169674342598202
-0.857142857142857,-6,-1.13827619795188
-0.857142857142857,-5.75510204081633,-1.22737047471092
-0.857142857142857,-5.51020408163265,-1.31228572568082
-0.857142857142857,-5.26530612244898,-1.38368519914024
-0.857142857142857,-5.02040816326531,-1.43459155085889
-0.857142857142857,-4.77551020408163,-1.46065596426128
-0.857142857142857,-4.53061224489796,-1.46004934765113
-0.857142857142857,-4.28571428571429,-1.43309317230178
-0.857142857142857,-4.04081632653061,-1.38174560950787
-0.857142857142857,-3.79591836734694,-1.30904337103586
-0.857142857142857,-3.55102040816327,-1.21857835842807
-0.857142857142857,-3.30612244897959,-1.11406516019335
-0.857142857142857,-3.06122448979592,-0.999032312863842
-0.857142857142857,-2.81632653061224,-0.876647575999285
-0.857142857142857,-2.57142857142857,-0.749666122276978
-0.857142857142857,-2.3265306122449,-0.620472616886942
-0.857142857142857,-2.08163265306122,-0.491176736098006
-0.857142857142857,-1.83673469387755,-0.363719463155861
-0.857142857142857,-1.59183673469388,-0.239955164395812
-0.857142857142857,-1.3469387755102,-0.121689634848955
-0.857142857142857,-1.10204081632653,-0.0106720852077256
-0.857142857142857,-0.857142857142857,0.0914462795720239
-0.857142857142857,-0.612244897959184,0.183167063762841
-0.857142857142857,-0.36734693877551,0.263193871509008
-0.857142857142857,-0.122448979591837,0.330464214740241
-0.857142857142857,0.122448979591837,0.384162055836004
-0.857142857142857,0.36734693877551,0.423716751481961
-0.857142857142857,0.612244897959184,0.448797892953465
-0.857142857142857,0.857142857142857,0.45931494623659
-0.857142857142857,1.10204081632653,0.455427165214321
-0.857142857142857,1.3469387755102,0.437565068216423
-0.857142857142857,1.59183673469388,0.406461491756434
-0.857142857142857,1.83673469387755,0.363188548598101
-0.857142857142857,2.08163265306122,0.30919644348047
-0.857142857142857,2.3265306122449,0.246350194903062
-0.857142857142857,2.57142857142857,0.176959957581943
-0.857142857142857,2.81632653061224,0.103799229200253
-0.857142857142857,3.06122448979592,0.0301026507684492
-0.857142857142857,3.30612244897959,-0.0404682043018953
-0.857142857142857,3.55102040816327,-0.103905829156125
-0.857142857142857,3.79591836734694,-0.156001148596045
-0.857142857142857,4.04081632653061,-0.192566821508238
-0.857142857142857,4.28571428571429,-0.20974976434593
-0.857142857142857,4.53061224489796,-0.204432353527691
-0.857142857142857,4.77551020408163,-0.174704711569125
-0.857142857142857,5.02040816326531,-0.120367550075839
-0.857142857142857,5.26530612244898,-0.043398160753489
-0.857142857142857,5.51020408163265,0.0517146697716828
-0.857142857142857,5.75510204081633,0.157881404673615
-0.857142857142857,6,0.265688094520525
-0.612244897959184,-6,-1.15209107512865
-0.612244897959184,-5.75510204081633,-1.23464290564803
-0.612244897959184,-5.51020408163265,-1.31488919223212
-0.612244897959184,-5.26530612244898,-1.38337463674951
-0.612244897959184,-5.02040816326531,-1.43285969661205
-0.612244897959184,-4.77551020408163,-1.45865424533554
-0.612244897959184,-4.53061224489796,-1.45855952773548
-0.612244897959184,-4.28571428571429,-1.43252945188637
-0.612244897959184,-4.04081632653061,-1.38216564547885
-0.612244897959184,-3.79591836734694,-1.31015069735354
-0.612244897959184,-3.55102040816327,-1.21970718892185
-0.612244897959184,-3.30612244897959,-1.11414976052806
-0.612244897959184,-3.06122448979592,-0.996574230863836
-0.612244897959184,-2.81632653061224,-0.869701675440742
-0.612244897959184,-2.57142857142857,-0.735867726142637
-0.612244897959184,-2.3265306122449,-0.597121971253735
-0.612244897959184,-2.08163265306122,-0.455384758110458
-0.612244897959184,-1.83673469387755,-0.312603939491185
-0.612244897959184,-1.59183673469388,-0.170863914937983
-0.612244897959184,-1.3469387755102,-0.032420628161829
-0.612244897959184,-1.10204081632653,0.100338228785557
-0.612244897959184,-0.857142857142857,0.22498725948243
-0.612244897959184,-0.612244897959184,0.339180488877768
-0.612244897959184,-0.36734693877551,0.440762151566815
-0.612244897959184,-0.122448979591837,0.527852644311329
-0.612244897959184,0.122448979591837,0.598905159493686
-0.612244897959184,0.36734693877551,0.652739662149058
-0.612244897959184,0.612244897959184,0.688565732726603
-0.612244897959184,0.857142857142857,0.706004323913724
-0.612244897959184,1.10204081632653,0.705113172075548
-0.612244897959184,1.3469387755102,0.686414793206333
-0.612244897959184,1.59183673469388,0.650922228464915
-0.612244897959184,1.83673469387755,0.600156911939415
-0.612244897959184,2.08163265306122,0.536154579887483
-0.612244897959184,2.3265306122449,0.461457493866145
-0.612244897959184,2.57142857142857,0.379092790048459
-0.612244897959184,2.81632653061224,0.292536406307566
-0.612244897959184,3.06122448979592,0.205659515441187
-0.612244897959184,3.30612244897959,0.122650273957529
-0.612244897959184,3.55102040816327,0.0478992042470775
-0.612244897959184,3.79591836734694,-0.0141666984961706
-0.612244897959184,4.04081632653061,-0.0593162065577699
-0.612244897959184,4.28571428571429,-0.0838229228604501
-0.612244897959184,4.53061224489796,-0.0848509869986196
-0.612244897959184,4.77551020408163,-0.060899986077562
-0.612244897959184,5.02040816326531,-0.0122684219740345
-0.612244897959184,5.26530612244898,0.0585317537074203
-0.612244897959184,5.51020408163265,0.146503082575976
-0.612244897959184,5.75510204081633,0.244145158921142
-0.612244897959184,6,0.341806454241681
-0.36734693877551,-6,-1.15806289478044
-0.36734693877551,-5.75510204081633,-1.23487629555012
-0.36734693877551,-5.51020408163265,-1.31062761626124
-0.36734693877551,-5.26530612244898,-1.37583998386051
-0.36734693877551,-5.02040816326531,-1.42316562002668
-0.36734693877551,-4.77551020408163,-1.44776075787016
-0.36734693877551,-4.53061224489796,-1.44725671220023
-0.36734693877551,-4.28571428571429,-1.42143256595989
-0.36734693877551,-4.04081632653061,-1.37170299632147
-0.36734693877551,-3.79591836734694,-1.30053005181387
-0.36734693877551,-3.55102040816327,-1.21085583471055
-0.36734693877551,-3.30612244897959,-1.10563583724929
-0.36734693877551,-3.06122448979592,-0.98752925709626
-0.36734693877551,-2.81632653061224,-0.858772103971312
-0.36734693877551,-2.57142857142857,-0.721223233409062
-0.36734693877551,-2.3265306122449,-0.576538636881745
-0.36734693877551,-2.08163265306122,-0.42640423748571
-0.36734693877551,-1.83673469387755,-0.272750179877596
-0.36734693877551,-1.59183673469388,-0.117883314755327
-0.36734693877551,-1.3469387755102,0.0354949206914622
-0.36734693877551,-1.10204081632653,0.18438124812544
-0.36734693877551,-0.857142857142857,0.325639540183212
-0.36734693877551,-0.612244897959184,0.45619710870716
-0.36734693877551,-0.36734693877551,0.573223101474752
-0.36734693877551,-0.122448979591837,0.674261134831305
-0.36734693877551,0.122448979591837,0.757310058681576
-0.36734693877551,0.36734693877551,0.820864036242467
-0.36734693877551,0.612244897959184,0.863930781515649
-0.36734693877551,0.857142857142857,0.8860447340079
-0.36734693877551,1.10204081632653,0.887283897666608
-0.36734693877551,1.3469387755102,0.868290054274358
-0.36734693877551,1.59183673469388,0.83028599186287
-0.36734693877551,1.83673469387755,0.775081801660483
-0.36734693877551,2.08163265306122,0.70506442310435
-0.36734693877551,2.3265306122449,0.623168333734325
-0.36734693877551,2.57142857142857,0.532828287574892
-0.36734693877551,2.81632653061224,0.437915706230157
-0.36734693877551,3.06122448979592,0.342658235221065
-0.36734693877551,3.30612244897959,0.251537698512278
-0.36734693877551,3.55102040816327,0.169156644707843
-0.36734693877551,3.79591836734694,0.100059778718575
-0.36734693877551,4.04081632653061,0.0484958391178789
-0.36734693877551,4.28571428571429,0.0181097471936327
-0.36734693877551,4.53061224489796,0.0115654386080474
-0.36734693877551,4.77551020408163,0.030117140375943
-0.36734693877551,5.02040816326531,0.073170137342785
-0.36734693877551,5.26530612244898,0.137898723610284
-0.36734693877551,5.51020408163265,0.219014409863475
-0.36734693877551,5.75510204081633,0.308794718786604
-0.36734693877551,6,0.397483419123676
-0.122448979591837,-6,-1.15534118181196
-0.122448979591837,-5.75510204081633,-1.2275863213833
-0.122448979591837,-5.51020408163265,-1.29940859773944
-0.122448979591837,-5.26530612244898,-1.36138106600921
-0.122448979591837,-5.02040816326531,-1.40618280321199
-0.122448979591837,-4.77551020408163,-1.42899265779388
-0.122448979591837,-4.53061224489796,-1.42746739163446
-0.122448979591837,-4.28571428571429,-1.40140530804016
-0.122448979591837,-4.04081632653061,-1.35220863924196
-0.122448979591837,-3.79591836734694,-1.28225864890417
-0.122448979591837,-3.55102040816327,-1.19431102342921
-0.122448979591837,-3.30612244897959,-1.09100552348053
-0.122448979591837,-3.06122448979592,-0.974560081292528
-0.122448979591837,-2.81632653061224,-0.846683485691487
-0.122448979591837,-2.57142857142857,-0.70869509455272
-0.122448979591837,-2.3265306122449,-0.56179353707391
-0.122448979591837,-2.08163265306122,-0.407382230875527
-0.122448979591837,-1.83673469387755,-0.247349783901937
-0.122448979591837,-1.59183673469388,-0.0842228708904105
-0.122448979591837,-1.3469387755102,0.0788477597550834
-0.122448979591837,-1.10204081632653,0.238255791301289
-0.122448979591837,-0.857142857142857,0.390207720338347
-0.122448979591837,-0.612244897959184,0.531017142030641
-0.122448979591837,-0.36734693877551,0.657358131350601
-0.122448979591837,-0.122448979591837,0.766437651094912
-0.122448979591837,0.122448979591837,0.856080046677957
-0.122448979591837,0.36734693877551,0.924743187157521
-0.122448979591837,0.612244897959184,0.971498064368716
-0.122448979591837,0.857142857142857,0.99600130210565
-0.122448979591837,1.10204081632653,0.998478275582916
-0.122448979591837,1.3469387755102,0.979720615013907
-0.122448979591837,1.59183673469388,0.941091557372275
-0.122448979591837,1.83673469387755,0.884528453756296
-0.122448979591837,2.08163265306122,0.812533056846795
-0.122448979591837,2.3265306122449,0.728144384506638
-0.122448979591837,2.57142857142857,0.634893006079732
-0.122448979591837,2.81632653061224,0.536737383483753
-0.122448979591837,3.06122448979592,0.437981634530973
-0.122448979591837,3.30612244897959,0.343170305162829
-0.122448979591837,3.55102040816327,0.256950937649371
-0.122448979591837,3.79591836734694,0.183891418656301
-0.122448979591837,4.04081632653061,0.128238409259491
-0.122448979591837,4.28571428571429,0.0936074837330002
-0.122448979591837,4.53061224489796,0.082606255474489
-0.122448979591837,4.77551020408163,0.0964091515788312
-0.122448979591837,5.02040816326531,0.134325702289291
-0.122448979591837,5.26530612244898,0.193430592285515
-0.122448979591837,5.51020408163265,0.268348554676658
-0.122448979591837,5.75510204081633,0.351303595158259
-0.122448979591837,6,0.432541409629873
0.122448979591837,-6,-1.14360154366586
0.122448979591837,-5.75510204081633,-1.21267024024831
0.122448979591837,-5.51020408163265,-1.28136268353967
0.122448979591837,-5.26530612244898,-1.34035773037859
0.122448979591837,-5.02040816326531,-1.38248278230595
0.122448979591837,-4.77551020408163,-1.4031042558376
0.122448979591837,-4.53061224489796,-1.40009051220422
0.122448979591837,-4.28571428571429,-1.37344535652536
0.122448979591837,-4.04081632653061,-1.32472596851126
0.122448979591837,-3.79591836734694,-1.25636528854399
0.122448979591837,-3.55102040816327,-1.17101846826145
0.122448979591837,-3.30612244897959,-1.07104341821571
0.122448979591837,-3.06122448979592,-0.958201146792863
0.122448979591837,-2.81632653061224,-0.833618862213657
0.122448979591837,-2.57142857142857,-0.698001065198544
0.122448979591837,-2.3265306122449,-0.552013433408094
0.122448979591837,-2.08163265306122,-0.396719498015759
0.122448979591837,-1.83673469387755,-0.23393779360126
0.122448979591837,-1.59183673469388,-0.0664143054663172
0.122448979591837,-1.3469387755102,0.102236048549395
0.122448979591837,-1.10204081632653,0.267794867632692
0.122448979591837,-0.857142857142857,0.425831702600584
0.122448979591837,-0.612244897959184,0.572115558068614
0.122448979591837,-0.36734693877551,0.702952370607375
0.122448979591837,-0.122448979591837,0.815393376757828
0.122448979591837,0.122448979591837,0.907307166673707
0.122448979591837,0.36734693877551,0.977346803830203
0.122448979591837,0.612244897959184,1.02486187594539
0.122448979591837,0.857142857142857,1.04980291128454
0.122448979591837,1.10204081632653,1.05264922075476
0.122448979591837,1.3469387755102,1.03437081509325
0.122448979591837,1.59183673469388,0.996418766876361
0.122448979591837,1.83673469387755,0.940730133648372
0.122448979591837,2.08163265306122,0.869732925756136
0.122448979591837,2.3265306122449,0.786340523523681
0.122448979591837,2.57142857142857,0.693929748592649
0.122448979591837,2.81632653061224,0.5962997232922
0.122448979591837,3.06122448979592,0.497608550794462
0.122448979591837,3.30612244897959,0.402282090897533
0.122448979591837,3.55102040816327,0.31488515259492
0.122448979591837,3.79591836734694,0.239942296066194
0.122448979591837,4.04081632653061,0.181695261231918
0.122448979591837,4.28571428571429,0.143788695964835
0.122448979591837,4.53061224489796,0.128886659735557
0.122448979591837,4.77551020408163,0.138239743048995
0.122448979591837,5.02040816326531,0.171245690368518
0.122448979591837,5.26530612244898,0.225072546115844
0.122448979591837,5.51020408163265,0.294437890719606
0.122448979591837,5.75510204081633,0.371653865235894
0.122448979591837,6,0.447046831625004
0.36734693877551,-6,-1.12308657944557
0.36734693877551,-5.75510204081633,-1.19045402765524
0.36734693877551,-5.51020408163265,-1.256891479662
0.36734693877551,-5.26530612244898,-1.31323368292823
0.36734693877551,-5.02040816326531,-1.35256985332834
0.36734693877551,-4.77551020408163,-1.3706085059512
0.36734693877551,-4.53061224489796,-1.3656029331006
0.36734693877551,-4.28571428571429,-1.33793395354689
0.36734693877551,-4.04081632653061,-1.28946524864097
0.36734693877551,-3.79591836734694,-1.22279818938629
0.36734693877551,-3.55102040816327,-1.1405589501722
0.36734693877551,-3.30612244897959,-1.04484547850949
0.36734693877551,-3.06122448979592,-0.936936837348413
0.36734693877551,-2.81632653061224,-0.817317079367247
0.36734693877551,-2.57142857142857,-0.685994337169113
0.36734693877551,-2.3265306122449,-0.543019511605937
0.36734693877551,-2.08163265306122,-0.389052093391077
0.36734693877551,-1.83673469387755,-0.225805657735002
0.36734693877551,-1.59183673469388,-0.0562417982009892
0.36734693877551,-1.3469387755102,0.115541276341713
0.36734693877551,-1.10204081632653,0.284687316935326
0.36734693877551,-0.857142857142857,0.446115749348453
0.36734693877551,-0.612244897959184,0.595067099009989
0.36734693877551,-0.36734693877551,0.727534122193423
0.36734693877551,-0.122448979591837,0.840506135267359
0.36734693877551,0.122448979591837,0.932019328322019
0.36734693877551,0.36734693877551,1.00105874933943
0.36734693877551,0.612244897959184,1.04738360077961
0.36734693877551,0.857142857142857,1.07134511274487
0.36734693877551,1.10204081632653,1.07374451428714
0.36734693877551,1.3469387755102,1.0557505298012
0.36734693877551,1.59183673469388,1.01887232833624
0.36734693877551,1.83673469387755,0.964970469756836
0.36734693877551,2.08163265306122,0.896285102956053
0.36734693877551,2.3265306122449,0.815463960902834
0.36734693877551,2.57142857142857,0.725578134435914
0.36734693877551,2.81632653061224,0.63011776534238
0.36734693877551,3.06122448979592,0.532961081968865
0.36734693877551,3.30612244897959,0.438308759863806
0.36734693877551,3.55102040816327,0.35057279113898
0.36734693877551,3.79591836734694,0.274206858714183
0.36734693877551,4.04081632653061,0.213465720636539
0.36734693877551,4.28571428571429,0.172086165572256
0.36734693877551,4.53061224489796,0.152893027815403
0.36734693877551,4.77551020408163,0.157351027893922
0.36734693877551,5.02040816326531,0.185106072955845
0.36734693877551,5.26530612244898,0.233585666149035
0.36734693877551,5.51020408163265,0.297752723243385
0.36734693877551,5.75510204081633,0.37012366104466
0.36734693877551,6,0.441161567204437
0.612244897959184,-6,-1.09460255786581
0.612244897959184,-5.75510204081633,-1.1616881182093
0.612244897959184,-5.51020408163265,-1.22666282489643
0.612244897959184,-5.26530612244898,-1.28057170951864
0.612244897959184,-5.02040816326531,-1.31687738761923
0.612244897959184,-4.77551020408163,-1.33177623032362
0.612244897959184,-4.53061224489796,-1.32406470617148
0.612244897959184,-4.28571428571429,-1.29465258311878
0.612244897959184,-4.04081632653061,-1.24584047417978
0.612244897959184,-3.79591836734694,-1.18049587438069
0.612244897959184,-3.55102040816327,-1.101274057544
0.612244897959184,-3.30612244897959,-1.0100294535769
0.612244897959184,-3.06122448979592,-0.907537275624205
0.612244897959184,-2.81632653061224,-0.793586656312547
0.612244897959184,-2.57142857142857,-0.667420398550444
0.612244897959184,-2.3265306122449,-0.528403167751402
0.612244897959184,-2.08163265306122,-0.376730257790626
0.612244897959184,-1.83673469387755,-0.21397132435047
0.612244897959184,-1.59183673469388,-0.043289644225102
0.612244897959184,-1.3469387755102,0.1307249490041
0.612244897959184,-1.10204081632653,0.302555908248493
0.612244897959184,-0.857142857142857,0.466446826031033
0.612244897959184,-0.612244897959184,0.617091183066629
0.612244897959184,-0.36734693877551,0.750164375005589
0.612244897959184,-0.122448979591837,0.862606591287843
0.612244897959184,0.122448979591837,0.952649275128462
0.612244897959184,0.36734693877551,1.01964630503537
0.612244897959184,0.612244897959184,1.0638051014543
0.612244897959184,0.857142857142857,1.08591056569501
0.612244897959184,1.10204081632653,1.08710722808384
0.612244897959184,1.3469387755102,1.06876859179192
0.612244897959184,1.59183673469388,1.03245136123679
0.612244897959184,1.83673469387755,0.979913317271366
0.612244897959184,2.08163265306122,0.913167442509575
0.612244897959184,2.3265306122449,0.834547504602035
0.612244897959184,2.57142857142857,0.746766421646676
0.612244897959184,2.81632653061224,0.652954200297163
0.612244897959184,3.06122448979592,0.556664975097673
0.612244897959184,3.30612244897959,0.461842593037251
0.612244897959184,3.55102040816327,0.372732535704387
0.612244897959184,3.79591836734694,0.293726663697493
0.612244897959184,4.04081632653061,0.229128348218412
0.612244897959184,4.28571428571429,0.182830859338106
0.612244897959184,4.53061224489796,0.157912774848379
0.612244897959184,4.77551020408163,0.156171254095782
0.612244897959184,5.02040816326531,0.177636719254453
0.612244897959184,5.26530612244898,0.220138597320638
0.612244897959184,5.51020408163265,0.279017021333745
0.612244897959184,5.75510204081633,0.347093214458159
0.612244897959184,6,0.415013160272871
0.857142857142857,-6,-1.05947182812037
0.857142857142857,-5.75510204081633,-1.12749177896867
0.857142857142857,-5.51020408163265,-1.19155321015092
0.857142857142857,-5.26530612244898,-1.24298075541618
0.857142857142857,-5.02040816326531,-1.27572668755877
0.857142857142857,-4.77551020408163,-1.28661459221743
0.857142857142857,-4.53061224489796,-1.27512618702797
0.857142857142857,-4.28571428571429,-1.24282956500962
0.857142857142857,-4.04081632653061,-1.19256888382666
0.857142857142857,-3.79591836734694,-1.12755646314454
0.857142857142857,-3.55102040816327,-1.05052635186913
0.857142857142857,-3.30612244897959,-0.963111994904843
0.857142857142857,-3.06122448979592,-0.865584018420519
0.857142857142857,-2.81632653061224,-0.757017644145732
0.857142857142857,-2.57142857142857,-0.635858608041231
0.857142857142857,-2.3265306122449,-0.500746389785208
0.857142857142857,-2.08163265306122,-0.351371163074401
0.857142857142857,-1.83673469387755,-0.18912048874095
0.857142857142857,-1.59183673469388,-0.0173279232574382
0.857142857142857,-1.3469387755102,0.158946542442798
0.857142857142857,-1.10204081632653,0.333535444468081
0.857142857142857,-0.857142857142857,0.5000028388264
0.857142857142857,-0.612244897959184,0.652478616091865
0.857142857142857,-0.36734693877551,0.786292913693985
0.857142857142857,-0.122448979591837,0.898300172453363
0.857142857142857,0.122448979591837,0.986885265690925
0.857142857142857,0.36734693877551,1.0517279241331
0.857142857142857,0.612244897959184,1.09344375647035
0.857142857142857,0.857142857142857,1.11321791581073
0.857142857142857,1.10204081632653,1.1125141862716
0.857142857142857,1.3469387755102,1.09289769832729
0.857142857142857,1.59183673469388,1.05597057186593
0.857142857142857,1.83673469387755,1.00339554068555
0.857142857142857,2.08163265306122,0.936973808354971
0.857142857142857,2.3265306122449,0.858745491687108
0.857142857142857,2.57142857142857,0.771087918433829
0.857142857142857,2.81632653061224,0.67679383950513
0.857142857142857,3.06122448979592,0.579115724818418
0.857142857142857,3.30612244897959,0.481763400591635
0.857142857142857,3.55102040816327,0.388841517263335
0.857142857142857,3.79591836734694,0.304712589654443
0.857142857142857,4.04081632653061,0.233772658987454
0.857142857142857,4.28571428571429,0.180131848571044
0.857142857142857,4.53061224489796,0.147202670430094
0.857142857142857,4.77551020408163,0.137215653108209
0.857142857142857,5.02040816326531,0.150704385535379
0.857142857142857,5.26530612244898,0.186028510787413
0.857142857142857,5.51020408163265,0.239029579481063
0.857142857142857,5.75510204081633,0.302934637813704
0.857142857142857,6,0.368627460620192
1.10204081632653,-6,-1.01943615765623
1.10204081632653,-5.75510204081633,-1.08924349768647
1.10204081632653,-5.51020408163265,-1.15253719992539
1.10204081632653,-5.26530612244898,-1.20101697270191
1.10204081632653,-5.02040816326531,-1.2292526499091
1.10204081632653,-4.77551020408163,-1.23483088264393
1.10204081632653,-4.53061224489796,-1.2180442762453
1.10204081632653,-4.28571428571429,-1.18122419636915
1.10204081632653,-4.04081632653061,-1.127839629488
1.10204081632653,-3.79591836734694,-1.06150836343128
1.10204081632653,-3.55102040816327,-0.985089712124946
1.10204081632653,-3.30612244897959,-0.90003538210494
1.10204081632653,-3.06122448979592,-0.806147909984095
1.10204081632653,-2.81632653061224,-0.701822590101352
1.10204081632653,-2.57142857142857,-0.584735323314548
1.10204081632653,-2.3265306122449,-0.452813768140666
1.10204081632653,-2.08163265306122,-0.305235441413967
1.10204081632653,-1.83673469387755,-0.143173736994715
1.10204081632653,-1.59183673469388,0.0299219075099668
1.10204081632653,-1.3469387755102,0.208589429156401
1.10204081632653,-1.10204081632653,0.386078735037514
1.10204081632653,-0.857142857142857,0.555327776852612
1.10204081632653,-0.612244897959184,0.709928663749244
1.10204081632653,-0.36734693877551,0.844857187970704
1.10204081632653,-0.122448979591837,0.956837897651276
1.10204081632653,0.122448979591837,1.04433655245628
1.10204081632653,0.36734693877551,1.1072693849136
1.10204081632653,0.612244897959184,1.14656781459122
1.10204081632653,0.857142857142857,1.16373500860578
1.10204081632653,1.10204081632653,1.16049224549867
1.10204081632653,1.3469387755102,1.13856121321536
1.10204081632653,1.59183673469388,1.09958279983205
1.10204081632653,1.83673469387755,1.04514416078308
1.10204081632653,2.08163265306122,0.976874942248663
1.10204081632653,2.3265306122449,0.896575446495206
1.10204081632653,2.57142857142857,0.806347315122277
1.10204081632653,2.81632653061224,0.708705340855548
1.10204081632653,3.06122448979592,0.606654273080745
1.10204081632653,3.30612244897959,0.503716408887045
1.10204081632653,3.55102040816327,0.403895459544986
1.10204081632653,3.79591836734694,0.311561531931431
1.10204081632653,4.04081632653061,0.231243128582816
1.10204081632653,4.28571428571429,0.167316770362622
1.10204081632653,4.53061224489796,0.123594757262275
1.10204081632653,4.77551020408163,0.102827684467537
1.10204081632653,5.02040816326531,0.106160614132901
1.10204081632653,5.26530612244898,0.132608742742127
1.10204081632653,5.51020408163265,0.178646392918832
1.10204081632653,5.75510204081633,0.238026115441532
1.10204081632653,6,0.301954119010727
1.3469387755102,-6,-0.976502531733745
1.3469387755102,-5.75510204081633,-1.04841328934383
1.3469387755102,-5.51020408163265,-1.11052414496886
1.3469387755102,-5.26530612244898,-1.1550429027009
1.3469387755102,-5.02040816326531,-1.1773033242838
1.3469387755102,-4.77551020408163,-1.1757903061086
1.3469387755102,-4.53061224489796,-1.15171647328096
1.3469387755102,-4.28571428571429,-1.10825533191403
1.3469387755102,-4.04081632653061,-1.04955481590198
1.3469387755102,-3.79591836734694,-0.979680030221134
1.3469387755102,-3.55102040816327,-0.901660235404281
1.3469387755102,-3.30612244897959,-0.816825454431864
1.3469387755102,-3.06122448979592,-0.724590749942865
1.3469387755102,-2.81632653061224,-0.622767600941174
1.3469387755102,-2.57142857142857,-0.508358606344301
1.3469387755102,-2.3265306122449,-0.378655238384752
1.3469387755102,-2.08163265306122,-0.232355965982669
1.3469387755102,-1.83673469387755,-0.0703977760722462
1.3469387755102,-1.59183673469388,0.103733296932421
1.3469387755102,-1.3469387755102,0.284296459225235
1.3469387755102,-1.10204081632653,0.464102082886047
1.3469387755102,-0.857142857142857,0.635595573606705
1.3469387755102,-0.612244897959184,0.791928639337401
1.3469387755102,-0.36734693877551,0.927766382248069
1.3469387755102,-0.122448979591837,1.03968836325499
1.3469387755102,0.122448979591837,1.12617467497999
1.3469387755102,0.36734693877551,1.18727643739851
1.3469387755102,0.612244897959184,1.22412492032337
1.3469387755102,0.857142857142857,1.2384312126385
1.3469387755102,1.10204081632653,1.2320858964165
1.3469387755102,1.3469387755102,1.20691076286796
1.3469387755102,1.59183673469388,1.16456399339742
1.3469387755102,1.83673469387755,1.10656814945812
1.3469387755102,2.08163265306122,1.03441803435609
1.3469387755102,2.3265306122449,0.949727481532254
1.3469387755102,2.57142857142857,0.854382768610195
1.3469387755102,2.81632653061224,0.750679414134635
1.3469387755102,3.06122448979592,0.641425181164058
1.3469387755102,3.30612244897959,0.529994470018024
1.3469387755102,3.55102040816327,0.420318991140861
1.3469387755102,3.79591836734694,0.316798569278755
1.3469387755102,4.04081632653061,0.224116256968481
1.3469387755102,4.28571428571429,0.146945640820497
1.3469387755102,4.53061224489796,0.089547041469168
1.3469387755102,4.77551020408163,0.0552644701802422
1.3469387755102,5.02040816326531,0.0459570628698347
1.3469387755102,5.26530612244898,0.0614261814221332
1.3469387755102,5.51020408163265,0.0989293027357379
1.3469387755102,5.75510204081633,0.152898482150182
1.3469387755102,6,0.214996179199511
1.59183673469388,-6,-0.932721851149057
1.59183673469388,-5.75510204081633,-1.00633409500367
1.59183673469388,-5.51020408163265,-1.06614556101477
1.59183673469388,-5.26530612244898,-1.10505296541963
1.59183673469388,-5.02040816326531,-1.11932417638356
1.59183673469388,-4.77551020408163,-1.10847844027054
1.59183673469388,-4.53061224489796,-1.0747400887198
1.59183673469388,-4.28571428571429,-1.02217507629663
1.59183673469388,-4.04081632653061,-0.95563381621228
1.59183673469388,-3.79591836734694,-0.879647618286035
1.59183673469388,-3.55102040816327,-0.797453580710157
1.59183673469388,-3.30612244897959,-0.710335015322916
1.59183673469388,-3.06122448979592,-0.617437586810624
1.59183673469388,-2.81632653061224,-0.516140314369621
1.59183673469388,-2.57142857142857,-0.402932136814502
1.59183673469388,-2.3265306122449,-0.274601813894749
1.59183673469388,-2.08163265306122,-0.129441682291184
1.59183673469388,-1.83673469387755,0.0318591468427931
1.59183673469388,-1.59183673469388,0.205879220762281
1.59183673469388,-1.3469387755102,0.3867741953941
1.59183673469388,-1.10204081632653,0.567131183007441
1.59183673469388,-0.857142857142857,0.739119155175623
1.59183673469388,-0.612244897959184,0.895626549285499
1.59183673469388,-0.36734693877551,1.0311187552626
1.59183673469388,-0.122448979591837,1.14206465960141
1.59183673469388,0.122448979591837,1.22692244220897
1.59183673469388,0.36734693877551,1.28578984289567
1.59183673469388,0.612244897959184,1.31988232380069
1.59183673469388,0.857142857142857,1.33100026050978
1.59183673469388,1.10204081632653,1.32110140756627
1.59183673469388,1.3469387755102,1.29203413426044
1.59183673469388,1.59183673469388,1.24543339089114
1.59183673469388,1.83673469387755,1.18274748289217
1.59183673469388,2.08163265306122,1.10535085030962
1.59183673469388,2.3265306122449,1.01470031702331
1.59183673469388,2.57142857142857,0.912501600397046
1.59183673469388,2.81632653061224,0.800862609912714
1.59183673469388,3.06122448979592,0.682416547679707
1.59183673469388,3.30612244897959,0.560400211117385
1.59183673469388,3.55102040816327,0.438672213037025
1.59183673469388,3.79591836734694,0.321653990289655
1.59183673469388,4.04081632653061,0.214175629823999
1.59183673469388,4.28571428571429,0.121210805641365
1.59183673469388,4.53061224489796,0.0474923964677028
1.59183673469388,4.77551020408163,-0.00298584324740407
1.59183673469388,5.02040816326531,-0.027555097458022
1.59183673469388,5.26530612244898,-0.0254905157356028
1.59183673469388,5.51020408163265,0.00142276693425532
1.59183673469388,5.75510204081633,0.0484936868707079
1.59183673469388,6,0.108038022281322
1.83673469387755,-6,-0.889894332916009
1.83673469387755,-5.75510204081633,-0.963915409161232
1.83673469387755,-5.51020408163265,-1.01950413921137
1.83673469387755,-5.26530612244898,-1.05048142339856
1.83673469387755,-5.02040816326531,-1.05424483715993
1.83673469387755,-4.77551020408163,-1.03148340623159
1.83673469387755,-4.53061224489796,-0.985504030419887
1.83673469387755,-4.28571428571429,-0.92128236370898
1.83673469387755,-4.04081632653061,-0.844358403211795
1.83673469387755,-3.79591836734694,-0.759717461216494
1.83673469387755,-3.55102040816327,-0.670823943425184
1.83673469387755,-3.30612244897959,-0.578988359190793
1.83673469387755,-3.06122448979592,-0.483222326849268
1.83673469387755,-2.81632653061224,-0.380656152380956
1.83673469387755,-2.57142857142857,-0.267465222612197
1.83673469387755,-2.3265306122449,-0.140108125330571
1.83673469387755,-2.08163265306122,0.00342812419933713
1.83673469387755,-1.83673469387755,0.162704771038404
1.83673469387755,-1.59183673469388,0.33447990817155
1.83673469387755,-1.3469387755102,0.513016622939922
1.83673469387755,-1.10204081632653,0.690947994252199
1.83673469387755,-0.857142857142857,0.860445350437
1.83673469387755,-0.612244897959184,1.01437541306472
1.83673469387755,-0.36734693877551,1.14717423749002
1.83673469387755,-0.122448979591837,1.25528422518383
1.83673469387755,0.122448979591837,1.3371437068688
1.83673469387755,0.36734693877551,1.39283541358216
1.83673469387755,0.612244897959184,1.42355930695066
1.83673469387755,0.857142857142857,1.43109300789905
1.83673469387755,1.10204081632653,1.41735764514204
1.83673469387755,1.3469387755102,1.38414548664511
1.83673469387755,1.59183673469388,1.33301164250169
1.83673469387755,1.83673469387755,1.26529804750278
1.83673469387755,2.08163265306122,1.18224518799467
1.83673469387755,2.3265306122449,1.08514964628334
1.83673469387755,2.57142857142857,0.975535238445921
1.83673469387755,2.81632653061224,0.855315513079138
1.83673469387755,3.06122448979592,0.726931875321685
1.83673469387755,3.30612244897959,0.593453677876512
1.83673469387755,3.55102040816327,0.45862525024313
1.83673469387755,3.79591836734694,0.32684190388666
1.83673469387755,4.04081632653061,0.203034621168468
1.83673469387755,4.28571428571429,0.0924435800802306
1.83673469387755,4.53061224489796,0.000265950571872778
1.83673469387755,4.77551020408163,-0.0688246701440031
1.83673469387755,5.02040816326531,-0.111270025171866
1.83673469387755,5.26530612244898,-0.125285320617194
1.83673469387755,5.51020408163265,-0.11150515102019
1.83673469387755,5.75510204081633,-0.0735035278826526
1.83673469387755,6,-0.0180454826056806
2.08163265306122,-6,-0.849205455240061
2.08163265306122,-5.75510204081633,-0.921314863823329
2.08163265306122,-5.51020408163265,-0.969909155197615
2.08163265306122,-5.26530612244898,-0.990022628746443
2.08163265306122,-5.02040816326531,-0.980398301850188
2.08163265306122,-4.77551020408163,-0.943022334366832
2.08163265306122,-4.53061224489796,-0.88232645615657
2.08163265306122,-4.28571428571429,-0.804172501994054
2.08163265306122,-4.04081632653061,-0.714732176671815
2.08163265306122,-3.79591836734694,-0.619390205635512
2.08163265306122,-3.55102040816327,-0.521823114581665
2.08163265306122,-3.30612244897959,-0.423418728280418
2.08163265306122,-3.06122448979592,-0.323178034654988
2.08163265306122,-2.81632653061224,-0.218165198927207
2.08163265306122,-2.57142857142857,-0.104448904377085
2.08163265306122,-2.3265306122449,0.0216592440385205
2.08163265306122,-2.08163265306122,0.16236656475743
2.08163265306122,-1.83673469387755,0.317481365741364
2.08163265306122,-1.59183673469388,0.484057691399772
2.08163265306122,-1.3469387755102,0.656687027868541
2.08163265306122,-1.10204081632653,0.828336022317875
2.08163265306122,-0.857142857142857,0.991482583074391
2.08163265306122,-0.612244897959184,1.13924371395412
2.08163265306122,-0.36734693877551,1.26622966010999
2.08163265306122,-0.122448979591837,1.36897412756213
2.08163265306122,0.122448979591837,1.44592967084535
2.08163265306122,0.36734693877551,1.49713098425937
2.08163265306122,0.612244897959184,1.52368641289946
2.08163265306122,0.857142857142857,1.52725593251909
2.08163265306122,1.10204081632653,1.50962985838695
2.08163265306122,1.3469387755102,1.47246304375798
2.08163265306122,1.59183673469388,1.41716709132872
2.08163265306122,1.83673469387755,1.34493036413043
2.08163265306122,2.08163265306122,1.25682360709596
2.08163265306122,2.3265306122449,1.15395190072615
2.08163265306122,2.57142857142857,1.03762336748743
2.08163265306122,2.81632653061224,0.909514852421192
2.08163265306122,3.06122448979592,0.771820950670283
2.08163265306122,3.30612244897959,0.62737428693928
2.08163265306122,3.55102040816327,0.479722746940993
2.08163265306122,3.79591836734694,0.333145207531056
2.08163265306122,4.04081632653061,0.192583313408258
2.08163265306122,4.28571428571429,0.0634651826773352
2.08163265306122,4.53061224489796,-0.0486002203165346
2.08163265306122,4.77551020408163,-0.138269837536631
2.08163265306122,5.02040816326531,-0.201048415402732
2.08163265306122,5.26530612244898,-0.233972767738709
2.08163265306122,5.51020408163265,-0.236330829788108
2.08163265306122,5.75510204081633,-0.210308833221387
2.08163265306122,6,-0.161423600734233
2.3265306122449,-6,-0.810814958563757
2.3265306122449,-5.75510204081633,-0.877603886441447
2.3265306122449,-5.51020408163265,-0.915643475528691
2.3265306122449,-5.26530612244898,-0.921512518945006
2.3265306122449,-5.02040816326531,-0.895519598032188
2.3265306122449,-4.77551020408163,-0.841051384904707
2.3265306122449,-4.53061224489796,-0.763664119982839
2.3265306122449,-4.28571428571429,-0.670029798520871
2.3265306122449,-4.04081632653061,-0.566838150017393
2.3265306122449,-3.79591836734694,-0.459763882448225
2.3265306122449,-3.55102040816327,-0.352628845626429
2.3265306122449,-3.30612244897959,-0.246900942090715
2.3265306122449,-3.06122448979592,-0.141651499892024
2.3265306122449,-2.81632653061224,-0.0340245801744171
2.3265306122449,-2.57142857142857,0.0798400009506699
2.3265306122449,-2.3265306122449,0.203613953222467
2.3265306122449,-2.08163265306122,0.339596343637967
2.3265306122449,-1.83673469387755,0.487836087339206
2.3265306122449,-1.59183673469388,0.645786216951228
2.3265306122449,-1.3469387755102,0.808567283854437
2.3265306122449,-1.10204081632653,0.969744557432079
2.3265306122449,-0.857142857142857,1.12238706555137
2.3265306122449,-0.612244897959184,1.26012165937987
2.3265306122449,-0.36734693877551,1.37793382993872
2.3265306122449,-0.122448979591837,1.47257443695669
2.3265306122449,0.122448979591837,1.5425614137446
2.3265306122449,0.36734693877551,1.58787146422699
2.3265306122449,0.612244897959184,1.60947050283281
2.3265306122449,0.857142857142857,1.60882979455362
2.3265306122449,1.10204081632653,1.5875339736289
2.3265306122449,1.3469387755102,1.54703197597545
2.3265306122449,1.59183673469388,1.48853362528866
2.3265306122449,1.83673469387755,1.4130245427403
2.3265306122449,2.08163265306122,1.32136133683224
2.3265306122449,2.3265306122449,1.21441213948227
2.3265306122449,2.57142857142857,1.09321687355434
2.3265306122449,2.81632653061224,0.959150857630514
2.3265306122449,3.06122448979592,0.814080898326429
2.3265306122449,3.30612244897959,0.660503902078935
2.3265306122449,3.55102040816327,0.501655001083858
2.3265306122449,3.79591836734694,0.3415668425582
2.3265306122449,4.04081632653061,0.185055987083357
2.3265306122449,4.28571428571429,0.0376084062859959
2.3265306122449,4.53061224489796,-0.0948638909471384
2.3265306122449,4.77551020408163,-0.206416706751412
2.3265306122449,5.02040816326531,-0.291624712750114
2.3265306122449,5.26530612244898,-0.346271615549168
2.3265306122449,5.51020408163265,-0.368126560719738
2.3265306122449,5.75510204081633,-0.357711776751752
2.3265306122449,6,-0.318923003108271
2.57142857142857,-6,-0.773449509731082
2.57142857142857,-5.75510204081633,-0.83049103966956
2.57142857142857,-5.51020408163265,-0.853832336082558
2.57142857142857,-5.26530612244898,-0.841941705818962
2.57142857142857,-5.02040816326531,-0.796888601076128
2.57142857142857,-4.77551020408163,-0.723513387690177
2.57142857142857,-4.53061224489796,-0.628432959741808
2.57142857142857,-4.28571428571429,-0.518985477921357
2.57142857142857,-4.04081632653061,-0.402197608736045
2.57142857142857,-3.79591836734694,-0.283859197733875
2.57142857142857,-3.55102040816327,-0.167806259353082
2.57142857142857,-3.30612244897959,-0.0555247257643659
2.57142857142857,-3.06122448979592,0.053828224550451
2.57142857142857,-2.81632653061224,0.162946320433611
2.57142857142857,-2.57142857142857,0.275497548418031
2.57142857142857,-2.3265306122449,0.395016058579939
2.57142857142857,-2.08163265306122,0.523812052552199
2.57142857142857,-1.83673469387755,0.662165397958787
2.57142857142857,-1.59183673469388,0.808002715978215
2.57142857142857,-1.3469387755102,0.95712539094797
2.57142857142857,-1.10204081632653,1.10390171997104
2.57142857142857,-0.857142857142857,1.24221457139556
2.57142857142857,-0.612244897959184,1.36640714547845
2.57142857142857,-0.36734693877551,1.47200405017842
2.57142857142857,-0.122448979591837,1.55608099648316
2.57142857142857,0.122448979591837,1.61727253343404
2.57142857142857,0.36734693877551,1.65550195586348
2.57142857142857,0.612244897959184,1.67156561961863
2.57142857142857,0.857142857142857,1.6667024647855
2.57142857142857,1.10204081632653,1.64224337036469
2.57142857142857,1.3469387755102,1.59938603785083
2.57142857142857,1.59183673469388,1.53909836211901
2.57142857142857,1.83673469387755,1.46212683417521
2.57142857142857,2.08163265306122,1.3690774062363
2.57142857142857,2.3265306122449,1.26053944327899
2.57142857142857,2.57142857142857,1.13723202286789
2.57142857142857,2.81632653061224,1.00016021347557
2.57142857142857,3.06122448979592,0.850773771670361
2.57142857142857,3.30612244897959,0.691120964380659
2.57142857142857,3.55102040816327,0.523986502096607
2.57142857142857,3.79591836734694,0.352996211774619
2.57142857142857,4.04081632653061,0.182663786227715
2.57142857142857,4.28571428571429,0.0183486556002765
2.57142857142857,4.53061224489796,-0.133909050346252
2.57142857142857,4.77551020408163,-0.267707839828487
2.57142857142857,5.02040816326531,-0.376778918291041
2.57142857142857,5.26530612244898,-0.455653853421362
2.57142857142857,5.51020408163265,-0.500471560846678
2.57142857142857,5.75510204081633,-0.509846718730822
2.57142857142857,6,-0.485672298365681
2.81632653061224,-6,-0.734085427560938
2.81632653061224,-5.75510204081633,-0.776197420751887
2.81632653061224,-5.51020408163265,-0.780507916626845
2.81632653061224,-5.26530612244898,-0.747686835518913
2.81632653061224,-5.02040816326531,-0.681691242750468
2.81632653061224,-4.77551020408163,-0.588781995770074
2.81632653061224,-4.53061224489796,-0.476482698792873
2.81632653061224,-4.28571428571429,-0.352568662676135
2.81632653061224,-4.04081632653061,-0.224145559740962
2.81632653061224,-3.79591836734694,-0.0968732767648985
2.81632653061224,-3.55102040816327,0.0255970774285852
2.81632653061224,-3.30612244897959,0.141893431269211
2.81632653061224,-3.06122448979592,0.252830727888392
2.81632653061224,-2.81632653061224,0.360932712178957
2.81632653061224,-2.57142857142857,0.469622614785028
2.81632653061224,-2.3265306122449,0.582228543628177
2.81632653061224,-2.08163265306122,0.70101731623409
2.81632653061224,-1.83673469387755,0.826482932421956
2.81632653061224,-1.59183673469388,0.957058618484317
2.81632653061224,-1.3469387755102,1.08930790953356
2.81632653061224,-1.10204081632653,1.2185183570038
2.81632653061224,-0.857142857142857,1.33951746116801
2.81632653061224,-0.612244897959184,1.44748902238899
2.81632653061224,-0.36734693877551,1.53859803030807
2.81632653061224,-0.122448979591837,1.61031467484278
2.81632653061224,0.122448979591837,1.66142760546397
2.81632653061224,0.36734693877551,1.69181776387764
2.81632653061224,0.612244897959184,1.70210543330951
2.81632653061224,0.857142857142857,1.69328211210882
2.81632653061224,1.10204081632653,1.66640810948287
2.81632653061224,1.3469387755102,1.62241520705925
2.81632653061224,1.59183673469388,1.562017534871
2.81632653061224,1.83673469387755,1.485711638703
2.81632653061224,2.08163265306122,1.3938393780752
2.81632653061224,2.3265306122449,1.28669047974964
2.81632653061224,2.57142857142857,1.16462934855458
2.81632653061224,2.81632653061224,1.02823813484143
2.81632653061224,3.06122448979592,0.878472154683915
2.81632653061224,3.30612244897959,0.716823581084066
2.81632653061224,3.55102040816327,0.545485205625371
2.81632653061224,3.79591836734694,0.367499028008914
2.81632653061224,4.04081632653061,0.186865828638023
2.81632653061224,4.28571428571429,0.00858337774442455
2.81632653061224,4.53061224489796,-0.1614254001498
2.81632653061224,4.77551020408163,-0.31653459722371
2.81632653061224,5.02040816326531,-0.449822046440114
2.81632653061224,5.26530612244898,-0.554678091975997
2.81632653061224,5.51020408163265,-0.625604296373758
2.81632653061224,5.75510204081633,-0.659147116460752
2.81632653061224,6,-0.654858285129901
3.06122448979592,-6,-0.687845473338074
3.06122448979592,-5.75510204081633,-0.709604398960628
3.06122448979592,-5.51020408163265,-0.690976616511334
3.06122448979592,-5.26530612244898,-0.635047123670414
3.06122448979592,-5.02040816326531,-0.547662815100668
3.06122448979592,-4.77551020408163,-0.436343091167283
3.06122448979592,-4.53061224489796,-0.309246590954855
3.06122448979592,-4.28571428571429,-0.174257788852092
3.06122448979592,-4.04081632653061,-0.0382238573110896
3.06122448979592,-3.79591836734694,0.0936353586933898
3.06122448979592,-3.55102040816327,0.218110714013703
3.06122448979592,-3.30612244897959,0.334134069892337
3.06122448979592,-3.06122448979592,0.442612672523996
3.06122448979592,-2.81632653061224,0.545957297440283
3.06122448979592,-2.57142857142857,0.647354296430141
3.06122448979592,-2.3265306122449,0.749902656201025
3.06122448979592,-2.08163265306122,0.8557904799228
3.06122448979592,-1.83673469387755,0.965694091825146
3.06122448979592,-1.59183673469388,1.07853536411782
3.06122448979592,-1.3469387755102,1.19163976036266
3.06122448979592,-1.10204081632653,1.301229740105
3.06122448979592,-0.857142857142857,1.40310335642309
3.06122448979592,-0.612244897959184,1.49331440306933
3.06122448979592,-0.36734693877551,1.56869542243224
3.06122448979592,-0.122448979591837,1.62713282993704
3.06122448979592,0.122448979591837,1.66758527663719
3.06122448979592,0.36734693877551,1.68990314534532
3.06122448979592,0.612244897959184,1.69454113343544
3.06122448979592,0.857142857142857,1.68225522121462
3.06122448979592,1.10204081632653,1.65385037836166
3.06122448979592,1.3469387755102,1.61001157811381
3.06122448979592,1.59183673469388,1.55122136473509
3.06122448979592,1.83673469387755,1.47774946061723
3.06122448979592,2.08163265306122,1.3896943609001
3.06122448979592,2.3265306122449,1.28705998577261
3.06122448979592,2.57142857142857,1.16985733055619
3.06122448979592,2.81632653061224,1.03822751542428
3.06122448979592,3.06122448979592,0.892586178114433
3.06122448979592,3.30612244897959,0.733788821232758
3.06122448979592,3.55102040816327,0.563312609139798
3.06122448979592,3.79591836734694,0.38344284682837
3.06122448979592,4.04081632653061,0.197442914747049
3.06122448979592,4.28571428571429,0.00967606272316916
3.06122448979592,4.53061224489796,-0.174362029055393
3.06122448979592,4.77551020408163,-0.348147173736066
3.06122448979592,5.02040816326531,-0.504414013771132
3.06122448979592,5.26530612244898,-0.635663315193011
3.06122448979592,5.51020408163265,-0.734901971634043
3.06122448979592,5.75510204081633,-0.79658919549084
3.06122448979592,6,-0.817708291614089
3.30612244897959,-6,-0.628261545650211
3.30612244897959,-5.75510204081633,-0.624801856094583
3.30612244897959,-5.51020408163265,-0.580584185873676
3.30612244897959,-5.26530612244898,-0.501143730423031
3.30612244897959,-5.02040816326531,-0.394033853690564
3.30612244897959,-4.77551020408163,-0.26770136559629
3.30612244897959,-4.53061224489796,-0.130529822452939
3.30612244897959,-4.28571428571429,0.00991776110981162
3.30612244897959,-4.04081632653061,0.147459946807514
3.30612244897959,-3.79591836734694,0.277672318882228
3.30612244897959,-3.55102040816327,0.398076612892486
3.30612244897959,-3.30612244897959,0.508127243986987
3.30612244897959,-3.06122448979592,0.608975527787323
3.30612244897959,-2.81632653061224,0.703011628792909
3.30612244897959,-2.57142857142857,0.793226949476132
3.30612244897959,-2.3265306122449,0.882491906720843
3.30612244897959,-2.08163265306122,0.972883659363539
3.30612244897959,-1.83673469387755,1.06520408512134
3.30612244897959,-1.59183673469388,1.15879057202341
3.30612244897959,-1.3469387755102,1.25164927004181
3.30612244897959,-1.10204081632653,1.34085626119809
3.30612244897959,-0.857142857142857,1.42310613223198
3.30612244897959,-0.612244897959184,1.49526176808707
3.30612244897959,-0.36734693877551,1.55477932041244
3.30612244897959,-0.122448979591837,1.59993608877185
3.30612244897959,0.122448979591837,1.62985366003684
3.30612244897959,0.36734693877551,1.64436132268396
3.30612244897959,0.612244897959184,1.64377170113564
3.30612244897959,0.857142857142857,1.62864020844117
3.30612244897959,1.10204081632653,1.59956050952031
3.30612244897959,1.3469387755102,1.55702188920146
3.30612244897959,1.59183673469388,1.50133169532622
3.30612244897959,1.83673469387755,1.43259247624575
3.30612244897959,2.08163265306122,1.35071957618826
3.30612244897959,2.3265306122449,1.25548798474665
3.30612244897959,2.57142857142857,1.14660326235118
3.30612244897959,2.81632653061224,1.02379704426835
3.30612244897959,3.06122448979592,0.88695086831861
3.30612244897959,3.30612244897959,0.736251955058567
3.30612244897959,3.55102040816327,0.572380939843491
3.30612244897959,3.79591836734694,0.396724657659305
3.30612244897959,4.04081632653061,0.211597403692446
3.30612244897959,4.28571428571429,0.0204424521636163
3.30612244897959,4.53061224489796,-0.172026615761256
3.30612244897959,4.77551020408163,-0.359795871950046
3.30612244897959,5.02040816326531,-0.535689331240745
3.30612244897959,5.26530612244898,-0.691729897093085
3.30612244897959,5.51020408163265,-0.819761587710306
3.30612244897959,5.75510204081633,-0.912339243342057
3.30612244897959,6,-0.963841066823594
3.55102040816327,-6,-0.548055246832585
3.55102040816327,-5.75510204081633,-0.516137488700633
3.55102040816327,-5.51020408163265,-0.445921960579037
3.55102040816327,-5.26530612244898,-0.345168466407077
3.55102040816327,-5.02040816326531,-0.222714432490539
3.55102040816327,-4.77551020408163,-0.0874076794309183
3.55102040816327,-4.53061224489796,0.05269463469173
3.55102040816327,-4.28571428571429,0.190868778332802
3.55102040816327,-4.04081632653061,0.322047444347161
3.55102040816327,-3.79591836734694,0.442964972125622
3.55102040816327,-3.55102040816327,0.552152008893342
3.55102040816327,-3.30612244897959,0.649787293278296
3.55102040816327,-3.06122448979592,0.737403941827716
3.55102040816327,-2.81632653061224,0.817455893969834
3.55102040816327,-2.57142857142857,0.892777320360754
3.55102040816327,-2.3265306122449,0.96600381010083
3.55102040816327,-2.08163265306122,1.03905214197615
3.55102040816327,-1.83673469387755,1.11275909079041
3.55102040816327,-1.59183673469388,1.18675146008547
3.55102040816327,-1.3469387755102,1.25956527831858
3.55102040816327,-1.10204081632653,1.32896958357812
3.55102040816327,-0.857142857142857,1.392401445351
3.55102040816327,-0.612244897959184,1.4474003355349
3.55102040816327,-0.36734693877551,1.49194573793674
3.55102040816327,-0.122448979591837,1.52464281666746
3.55102040816327,0.122448979591837,1.54474989325138
3.55102040816327,0.36734693877551,1.55208131815652
3.55102040816327,0.612244897959184,1.54683971739266
3.55102040816327,0.857142857142857,1.52943143712626
3.55102040816327,1.10204081632653,1.50030452047888
3.55102040816327,1.3469387755102,1.45982892342985
3.55102040816327,1.59183673469388,1.40822182142662
3.55102040816327,1.83673469387755,1.34551101949689
3.55102040816327,2.08163265306122,1.27152707278867
3.55102040816327,2.3265306122449,1.18591764778584
3.55102040816327,2.57142857142857,1.08818295729735
3.55102040816327,2.81632653061224,0.977736215421831
3.55102040816327,3.06122448979592,0.85399629563567
3.55102040816327,3.30612244897959,0.716520265207306
3.55102040816327,3.55102040816327,0.565180846656603
3.55102040816327,3.79591836734694,0.400387990313154
3.55102040816327,4.04081632653061,0.223344648618201
3.55102040816327,4.28571428571429,0.0363148098100276
3.55102040816327,4.53061224489796,-0.157132298819469
3.55102040816327,4.77551020408163,-0.351952503594497
3.55102040816327,5.02040816326531,-0.541594328092309
3.55102040816327,5.26530612244898,-0.718172621671702
3.55102040816327,5.51020408163265,-0.872911191590138
3.55102040816327,5.75510204081633,-0.996895240806294
3.55102040816327,6,-1.08213149305538
3.79591836734694,-6,-0.440537988334187
3.79591836734694,-5.75510204081633,-0.379785991472961
3.79591836734694,-5.51020408163265,-0.286412439544347
3.79591836734694,-5.26530612244898,-0.169848943985131
3.79591836734694,-5.02040816326531,-0.0395274465481976
3.79591836734694,-4.77551020408163,0.0960211330821003
3.79591836734694,-4.53061224489796,0.229731168152978
3.79591836734694,-4.28571428571429,0.356280289615901
3.79591836734694,-4.04081632653061,0.472153096391872
3.79591836734694,-3.79591836734694,0.575558206245715
3.79591836734694,-3.55102040816327,0.666245798865746
3.79591836734694,-3.30612244897959,0.745248588127622
3.79591836734694,-3.06122448979592,0.81455284737355
3.79591836734694,-2.81632653061224,0.876705223545262
3.79591836734694,-2.57142857142857,0.934376005493839
3.79591836734694,-2.3265306122449,0.98992282960176
3.79591836734694,-2.08163265306122,1.04501793330818
3.79591836734694,-1.83673469387755,1.10040477132839
3.79591836734694,-1.59183673469388,1.1558302050511
3.79591836734694,-1.3469387755102,1.21016046827768
3.79591836734694,-1.10204081632653,1.26164522627156
3.79591836734694,-0.857142857142857,1.30825996328265
3.79591836734694,-0.612244897959184,1.34804446074252
3.79591836734694,-0.36734693877551,1.37936716703366
3.79591836734694,-0.122448979591837,1.40107521592556
3.79591836734694,0.122448979591837,1.41252539084657
3.79591836734694,0.36734693877551,1.41352018058776
3.79591836734694,0.612244897959184,1.40418781805755
3.79591836734694,0.857142857142857,1.38484508299856
3.79591836734694,1.10204081632653,1.35587121205049
3.79591836734694,1.3469387755102,1.31760716593341
3.79591836734694,1.59183673469388,1.27028250044194
3.79591836734694,1.83673469387755,1.21396527905646
3.79591836734694,2.08163265306122,1.14852919054086
3.79591836734694,2.3265306122449,1.07363480744238
3.79591836734694,2.57142857142857,0.988726621381214
3.79591836734694,2.81632653061224,0.893052235350795
3.79591836734694,3.06122448979592,0.785713578890786
3.79591836734694,3.30612244897959,0.665761447814092
3.79591836734694,3.55102040816327,0.532343536889614
3.79591836734694,3.79591836734694,0.384911983142477
3.79591836734694,4.04081632653061,0.223488845659468
3.79591836734694,4.28571428571429,0.0489766507700366
3.79591836734694,4.53061224489796,-0.136513690442691
3.79591836734694,4.77551020408163,-0.329362631155014
3.79591836734694,5.02040816326531,-0.524232107291365
3.79591836734694,5.26530612244898,-0.714023023436134
3.79591836734694,5.51020408163265,-0.890082844553408
3.79591836734694,5.75510204081633,-1.04273696552947
3.79591836734694,6,-1.16218740163126
4.04081632653061,-6,-0.301609553562791
4.04081632653061,-5.75510204081633,-0.215708190047849
4.04081632653061,-5.51020408163265,-0.106051581097615
4.04081632653061,-5.26530612244898,0.0171627924368862
4.04081632653061,-5.02040816326531,0.14484718639895
4.04081632653061,-4.77551020408163,0.269647890017821
4.04081632653061,-4.53061224489796,0.38620217777957
4.04081632653061,-4.28571428571429,0.491120074805662
4.04081632653061,-4.04081632653061,0.582790041211952
4.04081632653061,-3.79591836734694,0.661092368013377
4.04081632653061,-3.55102040816327,0.727076743319698
4.04081632653061,-3.30612244897959,0.782631856490847
4.04081632653061,-3.06122448979592,0.830154341902922
4.04081632653061,-2.81632653061224,0.872217374969124
4.04081632653061,-2.57142857142857,0.911245874021941
4.04081632653061,-2.3265306122449,0.949219876749627
4.04081632653061,-2.08163265306122,0.987440935064149
4.04081632653061,-1.83673469387755,1.02639926514346
4.04081632653061,-1.59183673469388,1.06576734604361
4.04081632653061,-1.3469387755102,1.10452101832651
4.04081632653061,-1.10204081632653,1.14116030863244
4.04081632653061,-0.857142857142857,1.17397989901149
4.04081632653061,-0.612244897959184,1.20133147389553
4.04081632653061,-0.36734693877551,1.22182912242725
4.04081632653061,-0.122448979591837,1.23447003284346
4.04081632653061,0.122448979591837,1.23866742399616
4.04081632653061,0.36734693877551,1.23421259615511
4.04081632653061,0.612244897959184,1.22119308535696
4.04081632653061,0.857142857142857,1.19989370163391
4.04081632653061,1.10204081632653,1.17069989648775
4.04081632653061,1.3469387755102,1.13401309215698
4.04081632653061,1.59183673469388,1.09017933206132
4.04081632653061,1.83673469387755,1.03942807435246
4.04081632653061,2.08163265306122,0.981817438522368
4.04081632653061,2.3265306122449,0.91718475258241
4.04081632653061,2.57142857142857,0.845105408886308
4.04081632653061,2.81632653061224,0.764867526592501
4.04081632653061,3.06122448979592,0.675473792483073
4.04081632653061,3.30612244897959,0.575684438342551
4.04081632653061,3.55102040816327,0.464116022706655
4.04081632653061,3.79591836734694,0.33940884911038
4.04081632653061,4.04081632653061,0.200470688156644
4.04081632653061,4.28571428571429,0.0467951965473604
4.04081632653061,4.53061224489796,-0.121160463519174
4.04081632653061,4.77551020408163,-0.301572642840272
4.04081632653061,5.02040816326531,-0.490878188881764
4.04081632653061,5.26530612244898,-0.683508454947357
4.04081632653061,5.51020408163265,-0.871824568414483
4.04081632653061,5.75510204081633,-1.0463541586964
4.04081632653061,6,-1.19641667683252
4.28571428571429,-6,-0.132128245168875
4.28571428571429,-5.75510204081633,-0.0296584784885694
4.28571428571429,-5.51020408163265,0.0851135811355939
4.28571428571429,-5.26530612244898,0.202441826626855
4.28571428571429,-5.02040816326531,0.314687594220222
4.28571428571429,-4.77551020408163,0.416571882071026
4.28571428571429,-4.53061224489796,0.505081296860708
4.28571428571429,-4.28571428571429,0.579153138134273
4.28571428571429,-4.04081632653061,0.639254269052511
4.28571428571429,-3.79591836734694,0.686941099446592
4.28571428571429,-3.55102040816327,0.72445420081754
4.28571428571429,-3.30612244897959,0.754369709461724
4.28571428571429,-3.06122448979592,0.779307490863175
4.28571428571429,-2.81632653061224,0.801686482030772
4.28571428571429,-2.57142857142857,0.823520051109034
4.28571428571429,-2.3265306122449,0.846254027037556
4.28571428571429,-2.08163265306122,0.87066028012427
4.28571428571429,-1.83673469387755,0.896802721266289
4.28571428571429,-1.59183673469388,0.924086827516958
4.28571428571429,-1.3469387755102,0.951389524179748
4.28571428571429,-1.10204081632653,0.977248855479474
4.28571428571429,-0.857142857142857,1.00007937585284
4.28571428571429,-0.612244897959184,1.01837496312816
4.28571428571429,-0.36734693877551,1.03086717431125
4.28571428571429,-0.122448979591837,1.03662141555303
4.28571428571429,0.122448979591837,1.03506955167074
4.28571428571429,0.36734693877551,1.02599063160047
4.28571428571429,0.612244897959184,1.00945786010522
4.28571428571429,0.857142857142857,0.985769538418076
4.28571428571429,1.10204081632653,0.955376570033762
4.28571428571429,1.3469387755102,0.918812403319929
4.28571428571429,1.59183673469388,0.876625665119177
4.28571428571429,1.83673469387755,0.829312737627889
4.28571428571429,2.08163265306122,0.777247401459732
4.28571428571429,2.3265306122449,0.720606837017113
4.28571428571429,2.57142857142857,0.65929687030611
4.28571428571429,2.81632653061224,0.592883565240422
4.28571428571429,3.06122448979592,0.520542489271695
4.28571428571429,3.30612244897959,0.441040709533916
4.28571428571429,3.55102040816327,0.352769253509305
4.28571428571429,3.79591836734694,0.253844632293956
4.28571428571429,4.04081632653061,0.142296063166087
4.28571428571429,4.28571428571429,0.016349049574114
4.28571428571429,4.53061224489796,-0.125195170190801
4.28571428571429,4.77551020408163,-0.28250184911026
4.28571428571429,5.02040816326531,-0.454206958322275
4.28571428571429,5.26530612244898,-0.63695055681628
4.28571428571429,5.51020408163265,-0.825033520271919
4.28571428571429,5.75510204081633,-1.01031297504253
4.28571428571429,6,-1.18245848393779
4.53061224489796,-6,0.0598465518424296
4.53061224489796,-5.75510204081633,0.165340895428985
4.53061224489796,-5.51020408163265,0.270380665813938
4.53061224489796,-5.26530612244898,0.367067625618551
4.53061224489796,-5.02040816326531,0.45032514514295
4.53061224489796,-4.77551020408163,0.517722774258052
4.53061224489796,-4.53061224489796,0.56903157548707
4.53061224489796,-4.28571428571429,0.605653599689105
4.53061224489796,-4.04081632653061,0.630039693891187
4.53061224489796,-3.79591836734694,0.645171812992375
4.53061224489796,-3.55102040816327,0.654148118643021
4.53061224489796,-3.30612244897959,0.659877949304344
4.53061224489796,-3.06122448979592,0.664873252442362
4.53061224489796,-2.81632653061224,0.671114562790394
4.53061224489796,-2.57142857142857,0.679971531429858
4.53061224489796,-2.3265306122449,0.692166338656326
4.53061224489796,-2.08163265306122,0.70777771704468
4.53061224489796,-1.83673469387755,0.726288881746811
4.53061224489796,-1.59183673469388,0.746681767087607
4.53061224489796,-1.3469387755102,0.767573161945993
4.53061224489796,-1.10204081632653,0.787378972711565
4.53061224489796,-0.857142857142857,0.804485398149701
4.53061224489796,-0.612244897959184,0.817403759948882
4.53061224489796,-0.36734693877551,0.824890071623928
4.53061224489796,-0.122448979591837,0.826019395619478
4.53061224489796,0.122448979591837,0.820215215310382
4.53061224489796,0.36734693877551,0.80724201302868
4.53061224489796,0.612244897959184,0.787172959544018
4.53061224489796,0.857142857142857,0.760343954017923
4.53061224489796,1.10204081632653,0.727301594605541
4.53061224489796,1.3469387755102,0.688748016845013
4.53061224489796,1.59183673469388,0.645481661759172
4.53061224489796,1.83673469387755,0.598330935067107
4.53061224489796,2.08163265306122,0.548077623931632
4.53061224489796,2.3265306122449,0.495368570590808
4.53061224489796,2.57142857142857,0.440617008914892
4.53061224489796,2.81632653061224,0.383898743012485
4.53061224489796,3.06122448979592,0.3248526797477
4.53061224489796,3.30612244897959,0.262599829499169
4.53061224489796,3.55102040816327,0.195699338989522
4.53061224489796,3.79591836734694,0.122163716069808
4.53061224489796,4.04081632653061,0.0395570824943642
4.53061224489796,4.28571428571429,-0.0548013791200661
4.53061224489796,4.53061224489796,-0.163513285211415
4.53061224489796,4.77551020408163,-0.288653965794084
4.53061224489796,5.02040816326531,-0.431221041495451
4.53061224489796,5.26530612244898,-0.590525575367537
4.53061224489796,5.51020408163265,-0.763606320550095
4.53061224489796,5.75510204081633,-0.944781664481234
4.53061224489796,6,-1.12548047579782
4.77551020408163,-6,0.257716626987656
4.77551020408163,-5.75510204081633,0.348830796513398
4.77551020408163,-5.51020408163265,0.427359238950978
4.77551020408163,-5.26530612244898,0.488597821638156
4.77551020408163,-5.02040816326531,0.530927390384765
4.77551020408163,-4.77551020408163,0.55521793687029
4.77551020408163,-4.53061224489796,0.564091643924829
4.77551020408163,-4.28571428571429,0.561184727133135
4.77551020408163,-4.04081632653061,0.5505031451532
4.77551020408163,-3.79591836734694,0.535922636187832
4.77551020408163,-3.55102040816327,0.520845861564742
4.77551020408163,-3.30612244897959,0.508002358393933
4.77551020408163,-3.06122448979592,0.499361732793563
4.77551020408163,-2.81632653061224,0.496126272941216
4.77551020408163,-2.57142857142857,0.498773463769525
4.77551020408163,-2.3265306122449,0.507128052501725
4.77551020408163,-2.08163265306122,0.520453205057617
4.77551020408163,-1.83673469387755,0.537557384387431
4.77551020408163,-1.59183673469388,0.556915994413105
4.77551020408163,-1.3469387755102,0.576804840647837
4.77551020408163,-1.10204081632653,0.595438158314336
4.77551020408163,-0.857142857142857,0.611100198198785
4.77551020408163,-0.612244897959184,0.622258405755137
4.77551020408163,-0.36734693877551,0.627648814579787
4.77551020408163,-0.122448979591837,0.626329456163715
4.77551020408163,0.122448979591837,0.617703376492385
4.77551020408163,0.36734693877551,0.601517228326728
4.77551020408163,0.612244897959184,0.577843174281819
4.77551020408163,0.857142857142857,0.547050929840646
4.77551020408163,1.10204081632653,0.509774050678397
4.77551020408163,1.3469387755102,0.466871255235517
4.77551020408163,1.59183673469388,0.419380754650609
4.77551020408163,1.83673469387755,0.368463885722906
4.77551020408163,2.08163265306122,0.315334009135157
4.77551020408163,2.3265306122449,0.261167565499674
4.77551020408163,2.57142857142857,0.206996219318894
4.77551020408163,2.81632653061224,0.153582061487838
4.77551020408163,3.06122448979592,0.101281849618501
4.77551020408163,3.30612244897959,0.049911196323773
4.77551020408163,3.55102040816327,-0.00137472494380992
4.77551020408163,3.79591836734694,-0.0541614909939148
4.77551020408163,4.04081632653061,-0.11078907915076
4.77551020408163,4.28571428571429,-0.174268072077808
4.77551020408163,4.53061224489796,-0.248068532419659
4.77551020408163,4.77551020408163,-0.335758778972432
4.77551020408163,5.02040816326531,-0.440486774894345
4.77551020408163,5.26530612244898,-0.564322144444101
4.77551020408163,5.51020408163265,-0.70751189710048
4.77551020408163,5.75510204081633,-0.867745146005584
4.77551020408163,6,-1.03956536800151
5.02040816326531,-6,0.436858243924917
5.02040816326531,-5.75510204081633,0.494845207797558
5.02040816326531,-5.51020408163265,0.531086104801438
5.02040816326531,-5.26530612244898,0.545059891327396
5.02040816326531,-5.02040816326531,0.539023235107492
5.02040816326531,-4.77551020408163,0.517081057199316
5.02040816326531,-4.53061224489796,0.484278313212768
5.02040816326531,-4.28571428571429,0.445824816594684
5.02040816326531,-4.04081632653061,0.406510965648708
5.02040816326531,-3.79591836734694,0.370327628213732
5.02040816326531,-3.55102040816327,0.340271581127752
5.02040816326531,-3.30612244897959,0.318299215963405
5.02040816326531,-3.06122448979592,0.305384257436909
5.02040816326531,-2.81632653061224,0.30163747016826
5.02040816326531,-2.57142857142857,0.306454639965168
5.02040816326531,-2.3265306122449,0.318670175595561
5.02040816326531,-2.08163265306122,0.336704367627984
5.02040816326531,-1.83673469387755,0.358700291768629
5.02040816326531,-1.59183673469388,0.382650417667096
5.02040816326531,-1.3469387755102,0.406513463560397
5.02040816326531,-1.10204081632653,0.428320348398525
5.02040816326531,-0.857142857142857,0.446266117514865
5.02040816326531,-0.612244897959184,0.458783978972901
5.02040816326531,-0.36734693877551,0.464598678379127
5.02040816326531,-0.122448979591837,0.462758930308965
5.02040816326531,0.122448979591837,0.452651434940935
5.02040816326531,0.36734693877551,0.434001004881895
5.02040816326531,0.612244897959184,0.406861822845997
5.02040816326531,0.857142857142857,0.371603804943324
5.02040816326531,1.10204081632653,0.328895938643047
5.02040816326531,1.3469387755102,0.279686000056552
5.02040816326531,1.59183673469388,0.225173856854765
5.02040816326531,1.83673469387755,0.166774020741422
5.02040816326531,2.08163265306122,0.106062384418971
5.02040816326531,2.3265306122449,0.0447021937073602
5.02040816326531,2.57142857142857,-0.015654704258515
5.02040816326531,2.81632653061224,-0.0734933249398735
5.02040816326531,3.06122448979592,-0.127586573249786
5.02040816326531,3.30612244897959,-0.177166181401161
5.02040816326531,3.55102040816327,-0.222101943914212
5.02040816326531,3.79591836734694,-0.263070376899103
5.02040816326531,4.04081632653061,-0.301685952660135
5.02040816326531,4.28571428571429,-0.340560516189276
5.02040816326531,4.53061224489796,-0.3832511930751
5.02040816326531,4.77551020408163,-0.43405652033403
5.02040816326531,5.02040816326531,-0.497627601514763
5.02040816326531,5.26530612244898,-0.578378724248324
5.02040816326531,5.51020408163265,-0.679712196603502
5.02040816326531,5.75510204081633,-0.803115348330201
5.02040816326531,6,-0.94724064441419
5.26530612244898,-6,0.567834123135799
5.26530612244898,-5.75510204081633,0.576447895675614
5.26530612244898,-5.51020408163265,0.559424381924564
5.26530612244898,-5.26530612244898,0.520729500078334
5.26530612244898,-5.02040816326531,0.466206237148287
5.26530612244898,-4.77551020408163,0.402479857776242
5.26530612244898,-4.53061224489796,0.33605206074396
5.26530612244898,-4.28571428571429,0.272644785247622
5.26530612244898,-4.04081632653061,0.216801076103387
5.26530612244898,-3.79591836734694,0.171713902264379
5.26530612244898,-3.55102040816327,0.139233567652973
5.26530612244898,-3.30612244897959,0.119997613381174
5.26530612244898,-3.06122448979592,0.113630270969986
5.26530612244898,-2.81632653061224,0.118967940115788
5.26530612244898,-2.57142857142857,0.134279558311693
5.26530612244898,-2.3265306122449,0.157463367614294
5.26530612244898,-2.08163265306122,0.186212376697603
5.26530612244898,-1.83673469387755,0.218148456822271
5.26530612244898,-1.59183673469388,0.250929092392258
5.26530612244898,-1.3469387755102,0.282331809606024
5.26530612244898,-1.10204081632653,0.310320356405656
5.26530612244898,-0.857142857142857,0.333095143376413
5.26530612244898,-0.612244897959184,0.34912935585285
5.26530612244898,-0.36734693877551,0.357192003038881
5.26530612244898,-0.122448979591837,0.35635983919731
5.26530612244898,0.122448979591837,0.346021020731984
5.26530612244898,0.36734693877551,0.325873928410197
5.26530612244898,0.612244897959184,0.295924386095214
5.26530612244898,0.857142857142857,0.256483489816167
5.26530612244898,1.10204081632653,0.208166651106934
5.26530612244898,1.3469387755102,0.151892605953502
5.26530612244898,1.59183673469388,0.0888793604738789
5.26530612244898,1.83673469387755,0.020632537272633
5.26530612244898,2.08163265306122,-0.0510795499218559
5.26530612244898,2.3265306122449,-0.124270465322501
5.26530612244898,2.57142857142857,-0.196806382734442
5.26530612244898,2.81632653061224,-0.266508872442873
5.26530612244898,3.06122448979592,-0.331293903828854
5.26530612244898,3.30612244897959,-0.389347983068326
5.26530612244898,3.55102040816327,-0.439337211149197
5.26530612244898,3.79591836734694,-0.480637788947933
5.26530612244898,4.04081632653061,-0.513567208748883
5.26530612244898,4.28571428571429,-0.539584681877324
5.26530612244898,4.53061224489796,-0.561418623895484
5.26530612244898,4.77551020408163,-0.58307050876424
5.26530612244898,5.02040816326531,-0.609641282974198
5.26530612244898,5.26530612244898,-0.6469326665836
5.26530612244898,5.51020408163265,-0.700795045934597
5.26530612244898,5.75510204081633,-0.7762293673458
5.26530612244898,6,-0.876303190989291
5.51020408163265,-6,0.622628821807524
5.51020408163265,-5.75510204081633,0.572688044565291
5.51020408163265,-5.51020408163265,0.500083846171268
5.51020408163265,-5.26530612244898,0.412632884575823
5.51020408163265,-5.02040816326531,0.318651030371131
5.51020408163265,-4.77551020408163,0.225922986020889
5.51020408163265,-4.53061224489796,0.140996550786314
5.51020408163265,-4.28571428571429,0.0687959859339138
5.51020408163265,-4.04081632653061,0.0125075407734607
5.51020408163265,-3.79591836734694,-0.0263304246032193
5.51020408163265,-3.55102040816327,-0.0476045406003653
5.51020408163265,-3.30612244897959,-0.0523357204151278
5.51020408163265,-3.06122448979592,-0.0423725258390186
5.51020408163265,-2.81632653061224,-0.0201050763793363
5.51020408163265,-2.57142857142857,0.0117789761265201
5.51020408163265,-2.3265306122449,0.0504875691884847
5.51020408163265,-2.08163265306122,0.0932670487195221
5.51020408163265,-1.83673469387755,0.13750117814903
5.51020408163265,-1.59183673469388,0.180775448684101
5.51020408163265,-1.3469387755102,0.220915881130817
5.51020408163265,-1.10204081632653,0.256010054952797
5.51020408163265,-0.857142857142857,0.284416131658073
5.51020408163265,-0.612244897959184,0.304763937980605
5.51020408163265,-0.36734693877551,0.315951121297882
5.51020408163265,-0.122448979591837,0.317136962237392
5.51020408163265,0.122448979591837,0.307736335619469
5.51020408163265,0.36734693877551,0.287416190164016
5.51020408163265,0.612244897959184,0.256096508593136
5.51020408163265,0.857142857142857,0.21395692449328
5.51020408163265,1.10204081632653,0.161449069079988
5.51020408163265,1.3469387755102,0.0993134238252676
5.51020408163265,1.59183673469388,0.0285980741051061
5.51020408163265,1.83673469387755,-0.049324645216021
5.51020408163265,2.08163265306122,-0.132749023998866
5.51020408163265,2.3265306122449,-0.219641143470843
5.51020408163265,2.57142857142857,-0.307666311800614
5.51020408163265,2.81632653061224,-0.394247553708414
5.51020408163265,3.06122448979592,-0.476663968406677
5.51020408163265,3.30612244897959,-0.552196499234757
5.51020408163265,3.55102040816327,-0.618325477972429
5.51020408163265,3.79591836734694,-0.672978614975311
5.51020408163265,4.04081632653061,-0.714819462626198
5.51020408163265,4.28571428571429,-0.743554723969414
5.51020408163265,4.53061224489796,-0.760224704815999
5.51020408163265,4.77551020408163,-0.767426259593028
5.51020408163265,5.02040816326531,-0.769404498092391
5.51020408163265,5.26530612244898,-0.771942322685014
5.51020408163265,5.51020408163265,-0.78198063163744
5.51020408163265,5.75510204081633,-0.806922194422824
5.51020408163265,6,-0.853613288136658
5.75510204081633,-6,0.583217043588622
5.75510204081633,-5.75510204081633,0.476707423478857
5.75510204081633,-5.51020408163265,0.357555449082024
5.75510204081633,-5.26530612244898,0.235785779242136
5.75510204081633,-5.02040816326531,0.120336765756698
5.75510204081633,-4.77551020408163,0.0183405246309599
5.75510204081633,-4.53061224489796,-0.0652065379421188
5.75510204081633,-4.28571428571429,-0.127455857190439
5.75510204081633,-4.04081632653061,-0.167494021604005
5.75510204081633,-3.79591836734694,-0.185997267998939
5.75510204081633,-3.55102040816327,-0.184832050099959
5.75510204081633,-3.30612244897959,-0.166661381225358
5.75510204081633,-3.06122448979592,-0.134596300181504
5.75510204081633,-2.81632653061224,-0.091913467162908
5.75510204081633,-2.57142857142857,-0.0418452326717817
5.75510204081633,-2.3265306122449,0.0125618972217125
5.75510204081633,-2.08163265306122,0.0685308040217582
5.75510204081633,-1.83673469387755,0.123592528913627
5.75510204081633,-1.59183673469388,0.175593613255346
5.75510204081633,-1.3469387755102,0.222683688070913
5.75510204081633,-1.10204081632653,0.26329246192394
5.75510204081633,-0.857142857142857,0.296102623048247
5.75510204081633,-0.612244897959184,0.320022966602154
5.75510204081633,-0.36734693877551,0.334164521799032
5.75510204081633,-0.122448979591837,0.337821562458822
5.75510204081633,0.122448979591837,0.3304589426284
5.75510204081633,0.36734693877551,0.311706958074412
5.75510204081633,0.612244897959184,0.281364690127745
5.75510204081633,0.857142857142857,0.239412422571766
5.75510204081633,1.10204081632653,0.186033192221102
5.75510204081633,1.3469387755102,0.12164283036881
5.75510204081633,1.59183673469388,0.0469269594778907
5.75510204081633,1.83673469387755,-0.0371177121520997
5.75510204081633,2.08163265306122,-0.129141855672988
5.75510204081633,2.3265306122449,-0.227407509345321
5.75510204081633,2.57142857142857,-0.329765311527777
5.75510204081633,2.81632653061224,-0.43365475054041
5.75510204081633,3.06122448979592,-0.536139010836947
5.75510204081633,3.30612244897959,-0.633987046744992
5.75510204081633,3.55102040816327,-0.72381510746479
5.75510204081633,3.79591836734694,-0.80229721805357
5.75510204081633,4.04081632653061,-0.866448190637925
5.75510204081633,4.28571428571429,-0.913972833125966
5.75510204081633,4.53061224489796,-0.943660789262184
5.75510204081633,4.77551020408163,-0.955788319618302
5.75510204081633,5.02040816326531,-0.952467960570128
5.75510204081633,5.26530612244898,-0.937867609546998
5.75510204081633,5.51020408163265,-0.918207197538026
5.75510204081633,5.75510204081633,-0.901440334320636
5.75510204081633,6,-0.896547540864169
6,-6,0.450402926223216
6,-5.75510204081633,0.302513327936592
6,-5.51020408163265,0.157291279638146
6,-5.26530612244898,0.0245448946315644
6,-5.02040816326531,-0.0884064423950522
6,-4.77551020408163,-0.176944542807734
6,-4.53061224489796,-0.239005416633088
6,-4.28571428571429,-0.274697309537704
6,-4.04081632653061,-0.285799955420881
6,-3.79591836734694,-0.275239023160056
6,-3.55102040816327,-0.246602112702262
6,-3.30612244897959,-0.203735693459707
6,-3.06122448979592,-0.15043969212119
6,-2.81632653061224,-0.0902595791713155
6,-2.57142857142857,-0.0263648665997062
6,-2.3265306122449,0.0385028516812614
6,-2.08163265306122,0.102030956377273
6,-1.83673469387755,0.162303569903494
6,-1.59183673469388,0.217750932756259
6,-1.3469387755102,0.267091813481138
6,-1.10204081632653,0.309276863256337
6,-0.857142857142857,0.343437772734358
6,-0.612244897959184,0.368844769763433
6,-0.36734693877551,0.384873479669209
6,-0.122448979591837,0.39098136141744
6,0.122448979591837,0.386693646158953
6,0.36734693877551,0.371598729880579
6,0.612244897959184,0.345353129751951
6,0.857142857142857,0.307696275913513
6,1.10204081632653,0.258475490585246
6,1.3469387755102,0.197681434798081
6,1.59183673469388,0.125494001833126
6,1.83673469387755,0.0423380077089128
6,2.08163265306122,-0.0510530388197933
6,2.3265306122449,-0.1535684137044
6,2.57142857142857,-0.263652437747334
6,2.81632653061224,-0.379245828695592
6,3.06122448979592,-0.497747617910509
6,3.30612244897959,-0.616012282373858
6,3.55102040816327,-0.730399313458573
6,3.79591836734694,-0.83689351057885
6,4.04081632653061,-0.931312700475352
6,4.28571428571429,-1.00961403824556
6,4.53061224489796,-1.06829930187216
6,4.77551020408163,-1.10490281971087
6,5.02040816326531,-1.11852295074987
6,5.26530612244898,-1.11033095287635
6,5.51020408163265,-1.08396329122461
6,5.75510204081633,-1.04568108576627
6,6,-1.00417196688065

